Rates of convergence of the partial-wave expansion beyond Kato's cusp condition II: evaluations for the prefactors on the ground state of the helium atom

This article is a continuation of our previous work (Phys. Rev. A 88, 032511 (2013)). The prefactors for the partial-wave expansion of the helium atom are derived. Due to series of cancellations, the partial-wave increments of the energy converge as $L^{-2N-6}$. The origin of these cancellations is identified from alternative expressions of the partial-wave energies. There is some evidence that the assumptions of regularities for the exact wavefunction can be reduced.

==> anc/SI_paper_II/Code_paper_II/Formal_solution_2pt/operator_level_1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     20399,        548]
NotebookOptionsPosition[     19269,        522]
NotebookOutlinePosition[     19785,        540]
CellTagsIndexPosition[     19742,        537]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"H0", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"D", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"D", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "1"}], "}"}]}], "]"}]}], ")"}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"s", " ", 
        SuperscriptBox["\[Eta]", "2"]}], 
       RowBox[{"6", " ", "\[DoubledPi]"}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"x", "+", "y"}], "2"]], "+", 
         SqrtBox[
          FractionBox[
           RowBox[{"x", "-", "y"}], "2"]]}]}], ",", 
       RowBox[{"\[Eta]", "\[Rule]", 
        FractionBox[
         RowBox[{
          SqrtBox[
           FractionBox[
            RowBox[{"x", "+", "y"}], "2"]], "-", 
          SqrtBox[
           FractionBox[
            RowBox[{"x", "-", "y"}], "2"]]}], 
         RowBox[{
          SqrtBox[
           FractionBox[
            RowBox[{"x", "+", "y"}], "2"]], "+", 
          SqrtBox[
           FractionBox[
            RowBox[{"x", "-", "y"}], "2"]]}]]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"30", " ", "\[DoubledPi]", " "}]], 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Eta]", "4"]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"x", "+", "y"}], "2"]], "+", 
         SqrtBox[
          FractionBox[
           RowBox[{"x", "-", "y"}], "2"]]}]}], ",", 
       RowBox[{"\[Eta]", "\[Rule]", 
        FractionBox[
         RowBox[{
          SqrtBox[
           FractionBox[
            RowBox[{"x", "+", "y"}], "2"]], "-", 
          SqrtBox[
           FractionBox[
            RowBox[{"x", "-", "y"}], "2"]]}], 
         RowBox[{
          SqrtBox[
           FractionBox[
            RowBox[{"x", "+", "y"}], "2"]], "+", 
          SqrtBox[
           FractionBox[
            RowBox[{"x", "-", "y"}], "2"]]}]]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "\[DoubledPi]"}]], "*", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         SqrtBox[
          RowBox[{"x", "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["x", "2"], "-", 
             SuperscriptBox["y", "2"]}]]}]]}]]}], "/.", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"\[Alpha]", " ", "y"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "=", 
     RowBox[{"f", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", 
         RowBox[{
          FractionBox[
           SuperscriptBox["s", "2"], "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Eta]", "2"], "+", "1"}], ")"}]}]}], ",", 
        RowBox[{"y", "\[Rule]", 
         RowBox[{"\[Eta]", " ", 
          SuperscriptBox["s", "2"]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"g", ",", 
        RowBox[{"{", 
         RowBox[{"\[Eta]", ",", "0", ",", "8"}], "}"}]}], "]"}], ",", 
      RowBox[{"s", ">", "0"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "1"], 
    RowBox[{"%", " ", 
     RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "[", "%", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "\[Rule]", 
       RowBox[{"r1", "+", "r2"}]}], ",", 
      RowBox[{"\[Eta]", "\[Rule]", 
       FractionBox[
        RowBox[{"r1", "-", "r2"}], 
        RowBox[{"r1", "+", "r2"}]]}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", "%", "]"}], "//", "InputForm"}]}]}]], "Input",
 CellChangeTimes->{{3.6150951090273595`*^9, 3.615095124084221*^9}, {
   3.615095475199303*^9, 3.6150955068491135`*^9}, {3.615095558289056*^9, 
   3.6150955935730743`*^9}, {3.6150956871194243`*^9, 
   3.6150956967209735`*^9}, {3.615095865914651*^9, 3.615095980569209*^9}, {
   3.6150962072471743`*^9, 3.6150962448873267`*^9}, {3.6150964087597*^9, 
   3.6150964593525934`*^9}, {3.615096522533207*^9, 3.615096532785794*^9}, {
   3.615096590174076*^9, 3.615096612645362*^9}, {3.615096718754431*^9, 
   3.6150968419694777`*^9}, {3.615096904746069*^9, 3.6150969145186276`*^9}, {
   3.615101625630088*^9, 3.6151016538437014`*^9}, 3.615114863778267*^9, {
   3.615119941428692*^9, 3.615119967466181*^9}, {3.615124657082412*^9, 
   3.615124801907695*^9}, {3.6151256185574045`*^9, 3.6151256211025505`*^9}, {
   3.6151259188525805`*^9, 3.6151259190765934`*^9}, {3.6151260358322716`*^9, 
   3.615126047853959*^9}, {3.6151269223689785`*^9, 3.6151269237880597`*^9}, 
   3.6151270049477015`*^9, {3.615127221033061*^9, 3.6151272253953104`*^9}, {
   3.615128332670643*^9, 3.6151283348927703`*^9}, {3.6151293035731754`*^9, 
   3.61512930836545*^9}, 3.615129421876942*^9, {3.615314162166831*^9, 
   3.6153142117286654`*^9}, 3.6163376238687315`*^9, {3.616993215579403*^9, 
   3.6169933453828273`*^9}, {3.6169996717966776`*^9, 
   3.6169997121339846`*^9}, {3.6170032075089083`*^9, 3.617003215547368*^9}, {
   3.6170034941513033`*^9, 3.617003530411378*^9}, {3.62794985804368*^9, 
   3.627949869296324*^9}, 3.6279507073132553`*^9, 3.62795077434009*^9, 
   3.627950826472071*^9, 3.6279510554331675`*^9, 3.627951104824992*^9, 
   3.6279511813013663`*^9, 3.6279566426897645`*^9, 3.627959032914485*^9, {
   3.834259534777783*^9, 3.834259535319762*^9}, {3.834262056069972*^9, 
   3.8342620565022984`*^9}},ExpressionUUID->"7a90bd91-663f-43c0-a9d6-\
053b781707f4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "s"}]], " ", 
   RowBox[{"(", 
    RowBox[{"945", "+", 
     RowBox[{"s", " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "315"}], "+", 
        RowBox[{"s", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"63", "-", 
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "s"}], ")"}], " ", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", "s"}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Eta]", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
  RowBox[{"1890", " ", "\[DoubledPi]"}]]], "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6153142129187336`*^9, 3.6163376250367985`*^9, {3.6169932199066505`*^9, 
   3.6169933475549517`*^9}, 3.616999679960144*^9, 3.6170032263189845`*^9, 
   3.6170035346036177`*^9, 3.6279494826572094`*^9, 3.6279498842551794`*^9, 
   3.6279507217640824`*^9, 3.6279507854747267`*^9, 3.627950832884438*^9, 
   3.6279510587813587`*^9, 3.6279511068111057`*^9, 3.6279511823714275`*^9, 
   3.6279566433328013`*^9, 
   3.627959040929943*^9},ExpressionUUID->"548eab94-407b-4cb7-9f43-\
9038dd5e50c6"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "r1"}], "-", "r2"}]], 
   RowBox[{"2", " ", "\[DoubledPi]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "-", "r2"}], ")"}], "8"]}], 
   RowBox[{"630", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "6"], " ", "\[DoubledPi]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "-", "r2"}], ")"}], "8"]}], 
   RowBox[{"630", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "5"], " ", "\[DoubledPi]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "-", "r2"}], ")"}], "6"]}], 
   RowBox[{"210", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "4"], " ", "\[DoubledPi]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "-", "r2"}], ")"}], "8"]}], 
   RowBox[{"1890", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "4"], " ", "\[DoubledPi]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "-", "r2"}], ")"}], "6"]}], 
   RowBox[{"210", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "3"], " ", "\[DoubledPi]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "-", "r2"}], ")"}], "4"]}], 
   RowBox[{"30", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "2"], " ", "\[DoubledPi]"}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "-", "r2"}], ")"}], "2"]}], 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{"r1", "+", "r2"}], ")"}], " ", "\[DoubledPi]"}]]}]], "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6153142129187336`*^9, 3.6163376250367985`*^9, {3.6169932199066505`*^9, 
   3.6169933475549517`*^9}, 3.616999679960144*^9, 3.6170032263189845`*^9, 
   3.6170035346036177`*^9, 3.6279494826572094`*^9, 3.6279498842551794`*^9, 
   3.6279507217640824`*^9, 3.6279507854747267`*^9, 3.627950832884438*^9, 
   3.6279510587813587`*^9, 3.6279511068111057`*^9, 3.6279511823714275`*^9, 
   3.6279566433328013`*^9, 
   3.6279590409349437`*^9},ExpressionUUID->"2b203c74-6556-4113-9976-\
8a0fa2acf947"],

Cell["\<\
(E^(-r1 - r2)*(945 + (3*(r1 - r2)^8)/(r1 + r2)^6 + 
   (3*(r1 - r2)^8)/(r1 + r2)^5 - (9*(r1 - r2)^6)/
    (r1 + r2)^4 + (r1 - r2)^8/(r1 + r2)^4 - 
   (9*(r1 - r2)^6)/(r1 + r2)^3 + (63*(r1 - r2)^4)/
    (r1 + r2)^2 - (315*(r1 - r2)^2)/(r1 + r2)))/(1890*\[DoubledPi])\
\>", "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6153142129187336`*^9, 3.6163376250367985`*^9, {3.6169932199066505`*^9, 
   3.6169933475549517`*^9}, 3.616999679960144*^9, 3.6170032263189845`*^9, 
   3.6170035346036177`*^9, 3.6279494826572094`*^9, 3.6279498842551794`*^9, 
   3.6279507217640824`*^9, 3.6279507854747267`*^9, 3.627950832884438*^9, 
   3.6279510587813587`*^9, 3.6279511068111057`*^9, 3.6279511823714275`*^9, 
   3.6279566433328013`*^9, 
   3.6279590441051245`*^9},ExpressionUUID->"12a89c30-bd45-4e42-847d-\
6ba039fc6035"]
}, Open  ]],

Cell[BoxData["\"\<\>"], "Input",
 CellChangeTimes->{
  3.627951056085204*^9},ExpressionUUID->"90f16a7d-2cbf-44df-a143-\
9b4eccd6eb78"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "r1"}], "-", "r2"}]], 
     RowBox[{"2", " ", "\[DoubledPi]"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"r1", "+", "r2"}], ")"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"r1", "-", "r2"}], 
         RowBox[{"r1", "+", "r2"}]], ")"}], "2"]}], 
     RowBox[{"6", " ", "\[DoubledPi]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r1", "+", "r2"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"r1", "-", "r2"}], 
         RowBox[{"r1", "+", "r2"}]], ")"}], "4"]}], 
     RowBox[{"30", " ", "\[DoubledPi]"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r1", "+", "r2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "r1", "+", "r2"}], ")"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"r1", "-", "r2"}], 
         RowBox[{"r1", "+", "r2"}]], ")"}], "6"]}], 
     RowBox[{"210", " ", "\[DoubledPi]"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r1", "+", "r2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r1", "+", "r2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "r1", "+", "r2"}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"r1", "-", "r2"}], 
         RowBox[{"r1", "+", "r2"}]], ")"}], "8"]}], 
     RowBox[{"1890", " ", "\[DoubledPi]"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "r1"}], "-", "r2"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"r1", "+", "r2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"15", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r1", "+", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r1", "+", "r2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "r1", "+", "r2"}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{"r1", "-", "r2"}], 
         RowBox[{"r1", "+", "r2"}]], ")"}], "10"]}], 
     RowBox[{"20790", " ", "\[DoubledPi]"}]]}], "]"}], "//", 
  "InputForm"}]], "Input",
 CellChangeTimes->{{3.6169934318327723`*^9, 3.616993449073758*^9}, 
   3.6170033328100758`*^9},ExpressionUUID->"94e1eb4d-ab8a-42a8-b860-\
bcc7c313a20f"],

Cell["\<\
(E^(-r1 - r2)*(10395 + (693*(r1 - r2)^4)/(r1 + r2)^2 - 
   (3465*(r1 - r2)^2)/(r1 + r2) - 
   (99*(r1 - r2)^6*(1 + r1 + r2))/(r1 + r2)^4 + 
   (11*(r1 - r2)^8*(3 + (r1 + r2)*(3 + r1 + r2)))/
    (r1 + r2)^6 - ((r1 - r2)^10*
     (15 + (r1 + r2)*(15 + (r1 + r2)*(6 + r1 + r2))))/
    (r1 + r2)^8))/(20790*\[DoubledPi])\
\>", "Output",
 CellChangeTimes->{{3.616993434751939*^9, 3.61699345295498*^9}, 
   3.6170033409855433`*^9},ExpressionUUID->"214d6c68-f4aa-4720-944c-\
1e5bda2e0585"]
}, Open  ]]
},
WindowSize->{1430.25, 738.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification->1.9000002145767212`,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"516cb835-603a-4e4a-9352-357a564207b1"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 6240, 171, 766, "Input",ExpressionUUID->"7a90bd91-663f-43c0-a9d6-053b781707f4"],
Cell[6810, 195, 2388, 49, 93, "Output",ExpressionUUID->"548eab94-407b-4cb7-9f43-9038dd5e50c6"],
Cell[9201, 246, 4112, 111, 171, "Output",ExpressionUUID->"2b203c74-6556-4113-9976-8a0fa2acf947"],
Cell[13316, 359, 1772, 28, 189, "Output",ExpressionUUID->"12a89c30-bd45-4e42-847d-6ba039fc6035"]
}, Open  ]],
Cell[15103, 390, 134, 3, 53, "Input",ExpressionUUID->"90f16a7d-2cbf-44df-a143-9b4eccd6eb78"],
Cell[CellGroupData[{
Cell[15262, 397, 3495, 109, 283, "Input",ExpressionUUID->"94e1eb4d-ab8a-42a8-b860-bcc7c313a20f"],
Cell[18760, 508, 493, 11, 253, "Output",ExpressionUUID->"214d6c68-f4aa-4720-944c-1e5bda2e0585"]
}, Open  ]]
}
]
*)



==> anc/SI_paper_II/Code_paper_II/Formal_solution_2pt/operator_level_3.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     16248,        401]
NotebookOptionsPosition[     15425,        380]
NotebookOutlinePosition[     15863,        397]
CellTagsIndexPosition[     15820,        394]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "s"}]], 
        RowBox[{"2", " ", "\[DoubledPi]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "s"}]], " ", "s"}], ")"}], " ", 
         SuperscriptBox["\[Eta]", "2"]}], 
        RowBox[{"6", " ", "\[DoubledPi]"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "s"}]], " ", 
         SuperscriptBox["s", "2"], " ", 
         SuperscriptBox["\[Eta]", "4"]}], 
        RowBox[{"30", " ", "\[DoubledPi]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "s"}]], " ", 
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "s"}], ")"}]}], ")"}], " ", 
         SuperscriptBox["\[Eta]", "6"]}], 
        RowBox[{"210", " ", "\[DoubledPi]"}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "s"}]], " ", 
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "s"}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Eta]", "8"]}], 
        RowBox[{"1890", " ", "\[DoubledPi]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "s"}]], " ", 
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"15", "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"15", "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "s"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
          ")"}], " ", 
         SuperscriptBox["\[Eta]", "10"]}], 
        RowBox[{"20790", " ", "\[DoubledPi]"}]]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "\[Rule]", 
         RowBox[{
          SqrtBox[
           FractionBox[
            RowBox[{"x", "+", "y"}], "2"]], "+", 
          SqrtBox[
           FractionBox[
            RowBox[{"x", "-", "y"}], "2"]]}]}], ",", 
        RowBox[{"\[Eta]", "\[Rule]", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox[
             RowBox[{"x", "+", "y"}], "2"]], "-", 
           SqrtBox[
            FractionBox[
             RowBox[{"x", "-", "y"}], "2"]]}], 
          RowBox[{
           SqrtBox[
            FractionBox[
             RowBox[{"x", "+", "y"}], "2"]], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"x", "-", "y"}], "2"]]}]]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E0", "=", 
     RowBox[{"-", "1"}]}], ";", 
    RowBox[{"n", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"H0p", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "   ", "+", " ", 
           RowBox[{"3", "*", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "  ", "+", " ", 
           RowBox[{"2", "*", "y", "*", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"y", ",", "1"}], "}"}]}], "]"}]}], " ", "+", 
           RowBox[{"x", "*", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"y", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "    ", 
        "-", " ", 
        RowBox[{
         SqrtBox[
          FractionBox["2", 
           RowBox[{"x", "+", "y"}]]], "*", "#"}], "-", "   ", 
        RowBox[{
         SqrtBox[
          FractionBox["2", 
           RowBox[{"x", "-", "y"}]]], "*", "#"}]}], "   ", ")"}], "&"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"H0p", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "[", "f", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E0", "*", "f"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["y", 
      FractionBox[
       RowBox[{"n", "-", "1"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"H0p", "[", 
            RowBox[{"x", ",", "y"}], "]"}], "[", "f", "]"}], "-", 
          RowBox[{"E0", "*", "f"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", "n"], "-", "1"}], ")"}], "*", 
        RowBox[{
         SubscriptBox["\[PartialD]", "x"], "f"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", "%", "]"}], "/.", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"\[Alpha]", " ", "y"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "=", 
     RowBox[{"f", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", 
         RowBox[{
          FractionBox[
           SuperscriptBox["s", "2"], "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Eta]", "2"], "+", "1"}], ")"}]}]}], ",", 
        RowBox[{"y", "\[Rule]", 
         RowBox[{"\[Eta]", " ", 
          SuperscriptBox["s", "2"]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"g", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"g", ",", 
        RowBox[{"{", 
         RowBox[{"\[Eta]", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"s", ">", "0"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"s", "^", "2"}]}], ")"}]}], 
     RowBox[{
      SubsuperscriptBox["\[Integral]", "0", "1"], 
      RowBox[{"g", 
       RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "[", "%", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "\[Rule]", 
       RowBox[{"r1", "+", "r2"}]}], ",", 
      RowBox[{"\[Eta]", "\[Rule]", 
       FractionBox[
        RowBox[{"r1", "-", "r2"}], 
        RowBox[{"r1", "+", "r2"}]]}]}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", "%", "]"}], "//", "InputForm"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.6150951090273595`*^9, 3.615095124084221*^9}, {
   3.615095475199303*^9, 3.6150955068491135`*^9}, {3.615095558289056*^9, 
   3.6150955935730743`*^9}, {3.6150956871194243`*^9, 
   3.6150956967209735`*^9}, {3.615095865914651*^9, 3.615095980569209*^9}, {
   3.6150962072471743`*^9, 3.6150962448873267`*^9}, {3.6150964087597*^9, 
   3.6150964593525934`*^9}, {3.615096522533207*^9, 3.615096532785794*^9}, {
   3.615096590174076*^9, 3.615096612645362*^9}, {3.615096718754431*^9, 
   3.6150968419694777`*^9}, {3.615096904746069*^9, 3.6150969145186276`*^9}, {
   3.615101625630088*^9, 3.6151016538437014`*^9}, 3.615114863778267*^9, {
   3.615119941428692*^9, 3.615119967466181*^9}, {3.615124657082412*^9, 
   3.615124801907695*^9}, {3.6151256185574045`*^9, 3.6151256211025505`*^9}, {
   3.6151259188525805`*^9, 3.6151259190765934`*^9}, {3.6151260358322716`*^9, 
   3.615126047853959*^9}, {3.6151269223689785`*^9, 3.6151269237880597`*^9}, 
   3.6151270049477015`*^9, {3.615127221033061*^9, 3.6151272253953104`*^9}, {
   3.615128332670643*^9, 3.6151283348927703`*^9}, {3.6151293035731754`*^9, 
   3.61512930836545*^9}, 3.615129421876942*^9, {3.6151320755927258`*^9, 
   3.6151321126798472`*^9}, 3.615132241616222*^9, {3.6153145120468426`*^9, 
   3.61531452249444*^9}, {3.6153145880331893`*^9, 3.6153146663186665`*^9}, 
   3.6163380578975563`*^9, {3.616998704465349*^9, 3.6169987156389885`*^9}, {
   3.616998757760398*^9, 3.6169988087783155`*^9}, {3.6170034645606112`*^9, 
   3.617003467151759*^9}, 3.6170035458612614`*^9, {3.6170036372534885`*^9, 
   3.617003639062592*^9}, {3.617003677767806*^9, 3.617003703123256*^9}, {
   3.6279529023024893`*^9, 3.6279529236036997`*^9}, 3.6279534461621323`*^9, 
   3.627953856624977*^9, 3.627954381934741*^9, {3.834262061913962*^9, 
   3.834262062384757*^9}},ExpressionUUID->"68be4412-96ab-4bd0-ad07-\
37f81ad80a10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", "s", " ", "\[Alpha]", " ", "\[Eta]"}], 
    RowBox[{"9", " ", "\[DoubledPi]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Eta]", "]"}], "3"],
    SeriesData[$CellContext`\[Eta], 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Eta], 
   0, {((Rational[2, 9] 
      E^(-$CellContext`s)) $CellContext`s) \
($CellContext`\[Alpha]/$CellContext`\[DoubledPi])}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6151321317369375`*^9, 3.6151322422312574`*^9, 3.6153145233504896`*^9, 
   3.615314601739973*^9, {3.615314634415842*^9, 3.6153146778863287`*^9}, 
   3.6163379258210025`*^9, 3.6163380588216095`*^9, 3.6163384265536423`*^9, 
   3.616994506487239*^9, {3.616998748169849*^9, 3.616998809692368*^9}, 
   3.6170036000783625`*^9, 3.6170036474320707`*^9, {3.6170036841101685`*^9, 
   3.6170037099866486`*^9}, 3.627953271693664*^9, 3.6279537896048803`*^9, 
   3.6279541699454346`*^9, 
   3.627954838500142*^9},ExpressionUUID->"01cd6b41-9a92-48fe-9ab7-\
45416796e512"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "r1"}], "-", "r2"}]], 
  RowBox[{"9", " ", 
   RowBox[{"(", 
    RowBox[{"r1", "+", "r2"}], ")"}], " ", "\[DoubledPi]"}]]], "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6151321317369375`*^9, 3.6151322422312574`*^9, 3.6153145233504896`*^9, 
   3.615314601739973*^9, {3.615314634415842*^9, 3.6153146778863287`*^9}, 
   3.6163379258210025`*^9, 3.6163380588216095`*^9, 3.6163384265536423`*^9, 
   3.616994506487239*^9, {3.616998748169849*^9, 3.616998809692368*^9}, 
   3.6170036000783625`*^9, 3.6170036474320707`*^9, {3.6170036841101685`*^9, 
   3.6170037099866486`*^9}, 3.627953271693664*^9, 3.6279537896048803`*^9, 
   3.6279541699454346`*^9, 
   3.6279548386101427`*^9},ExpressionUUID->"7fe13f00-24b8-4c0d-a47d-\
f1a0179acbdc"],

Cell["E^(-r1 - r2)/(9*r1*\[DoubledPi] + 9*r2*\[DoubledPi])", "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6151321317369375`*^9, 3.6151322422312574`*^9, 3.6153145233504896`*^9, 
   3.615314601739973*^9, {3.615314634415842*^9, 3.6153146778863287`*^9}, 
   3.6163379258210025`*^9, 3.6163380588216095`*^9, 3.6163384265536423`*^9, 
   3.616994506487239*^9, {3.616998748169849*^9, 3.616998809692368*^9}, 
   3.6170036000783625`*^9, 3.6170036474320707`*^9, {3.6170036841101685`*^9, 
   3.6170037099866486`*^9}, 3.627953271693664*^9, 3.6279537896048803`*^9, 
   3.6279541699454346`*^9, 
   3.6279548387101426`*^9},ExpressionUUID->"98cdb74b-8d83-41ca-81e8-\
670ad543c10d"]
}, Open  ]],

Cell["", "Input",
 CellChangeTimes->{{3.6279529079178085`*^9, 
  3.627952907923809*^9}},ExpressionUUID->"b69de38e-95c1-4908-8fdb-\
546c32979a49"]
},
WindowSize->{1430.25, 738.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.9000002145767212`,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e94fa187-4648-4036-ac5b-8aebb8f10f3e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 9126, 251, 1110, "Input",ExpressionUUID->"68be4412-96ab-4bd0-ad07-37f81ad80a10"],
Cell[9696, 275, 2156, 40, 85, "Output",ExpressionUUID->"01cd6b41-9a92-48fe-9ab7-45416796e512"],
Cell[11855, 317, 1780, 30, 92, "Output",ExpressionUUID->"7fe13f00-24b8-4c0d-a47d-f1a0179acbdc"],
Cell[13638, 349, 1623, 23, 62, "Output",ExpressionUUID->"98cdb74b-8d83-41ca-81e8-670ad543c10d"]
}, Open  ]],
Cell[15276, 375, 145, 3, 54, "Input",ExpressionUUID->"b69de38e-95c1-4908-8fdb-546c32979a49"]
}
]
*)



==> anc/SI_paper_II/Code_paper_II/Formal_solution_2pt/operator_level_5.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     30970,        798]
NotebookOptionsPosition[     29915,        773]
NotebookOutlinePosition[     30351,        790]
CellTagsIndexPosition[     30308,        787]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"H0", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"D", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"D", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "1"}], "}"}]}], "]"}]}], ")"}], "&"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"H0", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "[", 
     RowBox[{
      RowBox[{"x", "*", "y"}], "+", 
      RowBox[{"x", "*", 
       RowBox[{"y", "^", "2"}]}]}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "s"}]], 
      RowBox[{"9", " ", "s", " ", "\[DoubledPi]"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "s"}]], " ", 
         RowBox[{"(", 
          RowBox[{"35", "+", 
           RowBox[{"16", " ", "s"}]}], ")"}]}], ")"}], " ", 
       SuperscriptBox["\[Eta]", "2"]}], 
      RowBox[{"360", " ", 
       RowBox[{"(", 
        RowBox[{"s", " ", "\[DoubledPi]"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "s"}]], " ", 
       RowBox[{"(", 
        RowBox[{"35", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"251", "+", 
            RowBox[{"48", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Eta]", "4"]}], 
      RowBox[{"5040", " ", "s", " ", "\[DoubledPi]"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "s"}]], " ", 
         RowBox[{"(", 
          RowBox[{"945", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"6513", "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{"4731", "+", 
                 RowBox[{"512", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
        ")"}], " ", 
       SuperscriptBox["\[Eta]", "6"]}], 
      RowBox[{"362880", " ", 
       RowBox[{"(", 
        RowBox[{"s", " ", "\[DoubledPi]"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "s"}]], " ", 
       RowBox[{"(", 
        RowBox[{"10395", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"76059", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"61374", "+", 
               RowBox[{"s", " ", 
                RowBox[{"(", 
                 RowBox[{"18229", "+", 
                  RowBox[{"1280", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Eta]", "8"]}], 
      RowBox[{"7983360", " ", "s", " ", "\[DoubledPi]"}]]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "\[Rule]", 
       RowBox[{
        SqrtBox[
         FractionBox[
          RowBox[{"x", "+", "y"}], "2"]], "+", 
        SqrtBox[
         FractionBox[
          RowBox[{"x", "-", "y"}], "2"]]}]}], ",", 
      RowBox[{"\[Eta]", "\[Rule]", 
       FractionBox[
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"x", "+", "y"}], "2"]], "-", 
         SqrtBox[
          FractionBox[
           RowBox[{"x", "-", "y"}], "2"]]}], 
        RowBox[{
         SqrtBox[
          FractionBox[
           RowBox[{"x", "+", "y"}], "2"]], "+", 
         SqrtBox[
          FractionBox[
           RowBox[{"x", "-", "y"}], "2"]]}]]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "=", 
   RowBox[{"-", "1"}]}], ";", 
  RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H0p", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", "   ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", "*", 
          RowBox[{"D", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "   ", "+", " ", 
         RowBox[{"3", "*", 
          RowBox[{"D", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "  ", "+", " ", 
         RowBox[{"2", "*", "y", "*", 
          RowBox[{"D", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"y", ",", "1"}], "}"}]}], "]"}]}], " ", "+", 
         RowBox[{"x", "*", 
          RowBox[{"D", "[", 
           RowBox[{"#", ",", 
            RowBox[{"{", 
             RowBox[{"y", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "    ", 
      "-", " ", 
      RowBox[{
       SqrtBox[
        FractionBox["2", 
         RowBox[{"x", "+", "y"}]]], "*", "#"}], "-", "   ", 
      RowBox[{
       SqrtBox[
        FractionBox["2", 
         RowBox[{"x", "-", "y"}]]], "*", "#"}]}], "   ", ")"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"H0p", "[", 
    RowBox[{"x", ",", "y"}], "]"}], "[", "f", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E0", "*", "f"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox["y", 
    FractionBox[
     RowBox[{"n", "-", "1"}], "2"]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", "n"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"H0p", "[", 
          RowBox[{"x", ",", "y"}], "]"}], "[", "f", "]"}], "-", 
        RowBox[{"E0", "*", "f"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["2", "n"], "-", "1"}], ")"}], "*", 
      RowBox[{
       SubscriptBox["\[PartialD]", "x"], "f"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"FullSimplify", "[", "%", "]"}], "/.", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"\[Alpha]", " ", "y"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"f", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "\[Rule]", 
       RowBox[{
        FractionBox[
         SuperscriptBox["s", "2"], "2"], 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], "+", "1"}], ")"}]}]}], ",", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"\[Eta]", " ", 
        SuperscriptBox["s", "2"]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"g", ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0", ",", "8"}], "}"}]}], "]"}], ",", 
   RowBox[{"s", ">", "0"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"1", "/", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"\[Eta]", " ", 
      RowBox[{"s", "^", "2"}]}], ")"}], "2"]}], 
  RowBox[{
   SubsuperscriptBox["\[Integral]", "0", "1"], 
   RowBox[{"%", 
    RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Expand", "[", "%", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "\[Rule]", 
      RowBox[{"r1", "+", "r2"}]}], ",", 
     RowBox[{"\[Eta]", "\[Rule]", 
      FractionBox[
       RowBox[{"r1", "-", "r2"}], 
       RowBox[{"r1", "+", "r2"}]]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", "%", "]"}], "//", "InputForm"}]}], "Input",
 CellChangeTimes->{{3.6150951090273595`*^9, 3.615095124084221*^9}, {
   3.615095475199303*^9, 3.6150955068491135`*^9}, {3.615095558289056*^9, 
   3.6150955935730743`*^9}, {3.6150956871194243`*^9, 
   3.6150956967209735`*^9}, {3.615095865914651*^9, 3.615095980569209*^9}, {
   3.6150962072471743`*^9, 3.6150962448873267`*^9}, {3.6150964087597*^9, 
   3.6150964593525934`*^9}, {3.615096522533207*^9, 3.615096532785794*^9}, {
   3.615096590174076*^9, 3.615096612645362*^9}, {3.615096718754431*^9, 
   3.6150968419694777`*^9}, {3.615096904746069*^9, 3.6150969145186276`*^9}, {
   3.615101625630088*^9, 3.6151016538437014`*^9}, 3.615114863778267*^9, {
   3.615119941428692*^9, 3.615119967466181*^9}, {3.615124657082412*^9, 
   3.615124801907695*^9}, {3.6151256185574045`*^9, 3.6151256211025505`*^9}, {
   3.6151259188525805`*^9, 3.6151259190765934`*^9}, {3.6151260358322716`*^9, 
   3.615126047853959*^9}, {3.6151269223689785`*^9, 3.6151269237880597`*^9}, 
   3.6151270049477015`*^9, {3.615127221033061*^9, 3.6151272253953104`*^9}, {
   3.615128332670643*^9, 3.6151283348927703`*^9}, {3.6151293035731754`*^9, 
   3.61512930836545*^9}, 3.615129421876942*^9, {3.6151320755927258`*^9, 
   3.6151321126798472`*^9}, 3.615132241616222*^9, {3.6153152384943933`*^9, 
   3.61531524123155*^9}, 3.6163386506824617`*^9, {3.616999774941577*^9, 
   3.616999778383774*^9}, {3.6169998093565454`*^9, 3.616999845400607*^9}, {
   3.6169998914772425`*^9, 3.616999892223285*^9}, {3.6169999453743253`*^9, 
   3.617000010900073*^9}, {3.6170005984196773`*^9, 3.6170006262202673`*^9}, 
   3.617004601417636*^9, {3.617004722814579*^9, 3.617004748423044*^9}, 
   3.627956772951384*^9, {3.6279568198394775`*^9, 3.627956834582507*^9}, 
   3.6279569964213505`*^9, 3.6279571457419024`*^9, 3.6279572928412433`*^9, 
   3.6279583246585965`*^9, {3.834262068821214*^9, 
   3.834262069238036*^9}},ExpressionUUID->"ca8144a8-99ce-4944-8abe-\
da8c16bde7db"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{
     SubscriptBox["\[PartialD]", 
      RowBox[{"{", 
       RowBox[{"x", ",", "1"}], "}"}]], "#1"}]}], "+", 
   RowBox[{
    SubscriptBox["\[PartialD]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "1"}], "}"}]}]], "#1"}]}], "&"}]], "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6151321317369375`*^9, 3.6151322422312574`*^9, 3.6153149791955624`*^9, 
   3.6153152419215894`*^9, 3.6163385751781435`*^9, 3.616338651490508*^9, 
   3.6169998492368264`*^9, 3.6169998985766487`*^9, 3.61699995753102*^9, 
   3.617000012351156*^9, 3.6170000653671885`*^9, 3.6170007693504543`*^9, 
   3.6170046175285573`*^9, 3.6170047235706224`*^9, 3.6170050697624235`*^9, 
   3.627956835332508*^9, 3.6279569970813513`*^9, 3.627957146641904*^9, 
   3.6279572935532837`*^9, 
   3.6279583256736383`*^9},ExpressionUUID->"09b68b28-2289-496e-abc1-\
6ac1f2f1eedf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"65", "+", 
       RowBox[{"32", " ", "s"}]}], ")"}], " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     SuperscriptBox["\[Eta]", "2"]}], 
    RowBox[{"600", " ", "\[DoubledPi]"}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "21"}], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"195", "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"129", "+", 
             RowBox[{"32", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"5", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "525"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "185"}], "+", 
             RowBox[{"32", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "4"]}], 
    RowBox[{"25200", " ", "\[DoubledPi]"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"604800", " ", "\[DoubledPi]"}]], 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", "s", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"126", " ", 
        RowBox[{"(", 
         RowBox[{"975", "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"711", "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"225", "+", 
                RowBox[{"32", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{"60", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3675"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1635"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "25"}], "+", 
                RowBox[{"32", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "77175"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "11223"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"723", "+", 
                RowBox[{"64", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "6"]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"13305600", " ", "\[DoubledPi]"}]], 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", "s", " ", 
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "462"}], " ", 
        RowBox[{"(", 
         RowBox[{"6825", "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"5241", "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"1836", "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{"353", "+", 
                   RowBox[{"32", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"330", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "33075"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "16755"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1810"}], "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{"167", "+", 
                   RowBox[{"32", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "-", 
       RowBox[{"77", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "848925"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "189405"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4716"}], "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{"1235", "+", 
                   RowBox[{"64", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "4"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "18603585"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2025525"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"64970", "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{"9389", "+", 
                   RowBox[{"320", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "6"]}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "8"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Eta]", "]"}], "9"],
    SeriesData[$CellContext`\[Eta], 0, {}, 2, 9, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Eta], 
   0, {(((Rational[1, 600] E^(-$CellContext`s)) $CellContext`s) (65 + 
      32 $CellContext`s)) ($CellContext`\[Alpha]^2/$CellContext`\[DoubledPi]),
     0, (Rational[1, 25200] 
     E^(-$CellContext`s)) (((((-21) $CellContext`s) (
         195 + $CellContext`s (129 + 
           32 $CellContext`s))) $CellContext`\[Alpha]^2 + ((
         5 $CellContext`s) (-525 + $CellContext`s (-185 + 
           32 $CellContext`s))) $CellContext`\[Alpha]^4)/$CellContext`\
\[DoubledPi]), 
    0, (((Rational[1, 604800] 
       E^(-$CellContext`s)) $CellContext`s) $CellContext`\[Alpha]^2) ((
      126 (975 + $CellContext`s (
          711 + $CellContext`s (225 + 32 $CellContext`s))) - (
       60 (-3675 + $CellContext`s (-1635 + $CellContext`s (-25 + 
            32 $CellContext`s)))) $CellContext`\[Alpha]^2 + (
        7 (-77175 + $CellContext`s (-11223 + $CellContext`s (723 + 
             64 $CellContext`s)))) $CellContext`\[Alpha]^4)/$CellContext`\
\[DoubledPi]), 
    0, (((Rational[1, 13305600] 
       E^(-$CellContext`s)) $CellContext`s) $CellContext`\[Alpha]^2) (((-462) \
(6825 + $CellContext`s (
          5241 + $CellContext`s (
            1836 + $CellContext`s (353 + 32 $CellContext`s)))) + (
        330 (-33075 + $CellContext`s (-16755 + $CellContext`s (-1810 + \
$CellContext`s (167 + 32 $CellContext`s))))) $CellContext`\[Alpha]^2 - (
       77 (-848925 + $CellContext`s (-189405 + $CellContext`s (-4716 + \
$CellContext`s (1235 + 64 $CellContext`s))))) $CellContext`\[Alpha]^4 + (
        3 (-18603585 + $CellContext`s (-2025525 + $CellContext`s (
             64970 + $CellContext`s (9389 + 
               320 $CellContext`s))))) $CellContext`\[Alpha]^6)/$CellContext`\
\[DoubledPi])}, 2, 9, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6151321317369375`*^9, 3.6151322422312574`*^9, 3.6153149791955624`*^9, 
   3.6153152419215894`*^9, 3.6163385751781435`*^9, 3.616338651490508*^9, 
   3.6169998492368264`*^9, 3.6169998985766487`*^9, 3.61699995753102*^9, 
   3.617000012351156*^9, 3.6170000653671885`*^9, 3.6170007693504543`*^9, 
   3.6170046175285573`*^9, 3.6170047235706224`*^9, 3.6170050697624235`*^9, 
   3.627956835332508*^9, 3.6279569970813513`*^9, 3.627957146641904*^9, 
   3.6279572935532837`*^9, 
   3.6279584336042166`*^9},ExpressionUUID->"e01d658d-61d7-4883-939d-\
0a07f512143d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"19958400", " ", 
    SuperscriptBox["s", "3"], " ", "\[DoubledPi]"}]], 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", "s"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"11088", " ", 
      RowBox[{"(", 
       RowBox[{"65", "+", 
        RowBox[{"32", " ", "s"}]}], ")"}]}], "-", 
     RowBox[{"1584", " ", 
      RowBox[{"(", 
       RowBox[{"945", "+", 
        RowBox[{"32", " ", "s", " ", 
         RowBox[{"(", 
          RowBox[{"17", "+", 
           RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Eta]", "2"]}], "+", 
     RowBox[{"33", " ", 
      RowBox[{"(", 
       RowBox[{"7875", "+", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{"38259", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"10473", "+", 
              RowBox[{"1024", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Eta]", "4"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"145530", "+", 
        RowBox[{"s", " ", 
         RowBox[{"(", 
          RowBox[{"756996", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"493007", "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{"80693", "+", 
                 RowBox[{"5120", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[Eta]", "6"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6151321317369375`*^9, 3.6151322422312574`*^9, 3.6153149791955624`*^9, 
   3.6153152419215894`*^9, 3.6163385751781435`*^9, 3.616338651490508*^9, 
   3.6169998492368264`*^9, 3.6169998985766487`*^9, 3.61699995753102*^9, 
   3.617000012351156*^9, 3.6170000653671885`*^9, 3.6170007693504543`*^9, 
   3.6170046175285573`*^9, 3.6170047235706224`*^9, 3.6170050697624235`*^9, 
   3.627956835332508*^9, 3.6279569970813513`*^9, 3.627957146641904*^9, 
   3.6279572935532837`*^9, 
   3.627958445065872*^9},ExpressionUUID->"31dd9362-76d9-4433-9d70-\
8785f1527d78"],

Cell["\<\
(E^(-r1 - r2)*(-5120*r1^10 + r1^9*(-46901 + 10240*r2) + 
   r1^8*(-299462 + 3*r2*(91957 + 5120*r2)) - 
   r1^7*(1329 + 4*r2*(-340943 + 1024*r2*(33 + 10*r2))) + 
   r1^4*r2^2*(9864855 + r2*(24299661 + 
       2*r2*(4262182 + 5*(68691 - 1024*r2)*r2))) + 
   r1^2*r2^4*(9864855 + r2*(-4011165 + 
       32*r2*(-123835 + 96*r2*(-44 + 5*r2)))) - 
   r1^6*(661815 + r2*(-2421057 + 
       8*r2*(495340 + r2*(97589 + 1280*r2)))) + 
   r1^5*r2*(1683990 + r2*(-4011165 + 
       2*r2*(-681886 + 15*r2*(22897 + 2048*r2)))) - 
   r2^6*(661815 + r2*(1329 + 
       r2*(299462 + r2*(46901 + 5120*r2)))) + 
   r1^3*r2^3*(24352020 - r2*(-24299661 + 
       4*r2*(340943 + 2*r2*(97589 + 5120*r2)))) + 
   r1*r2^5*(1683990 + r2*(2421057 + 
       r2*(1363772 + r2*(275871 + 10240*r2))))))/
 (19958400*(r1 + r2)^9*\[DoubledPi])\
\>", "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6151321317369375`*^9, 3.6151322422312574`*^9, 3.6153149791955624`*^9, 
   3.6153152419215894`*^9, 3.6163385751781435`*^9, 3.616338651490508*^9, 
   3.6169998492368264`*^9, 3.6169998985766487`*^9, 3.61699995753102*^9, 
   3.617000012351156*^9, 3.6170000653671885`*^9, 3.6170007693504543`*^9, 
   3.6170046175285573`*^9, 3.6170047235706224`*^9, 3.6170050697624235`*^9, 
   3.627956835332508*^9, 3.6279569970813513`*^9, 3.627957146641904*^9, 
   3.6279572935532837`*^9, 
   3.627958449690137*^9},ExpressionUUID->"03cd52f9-17eb-4010-b327-\
423100956c5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6151248582199163`*^9, 3.6151248717076874`*^9}, {
   3.615125705242363*^9, 3.61512570851855*^9}, {3.6151259366505985`*^9, 
   3.61512593859371*^9}, 3.6151269807853193`*^9, 3.615127077350843*^9, 
   3.6151272334697723`*^9, {3.615128201051115*^9, 3.6151282013531322`*^9}, 
   3.6151286480996847`*^9, {3.615129190915732*^9, 3.615129197225093*^9}, 
   3.6151296008641796`*^9, {3.6151323808631864`*^9, 3.6151323823702726`*^9}, {
   3.6153150827034826`*^9, 3.6153151124801855`*^9}, 
   3.616999888168053*^9},ExpressionUUID->"0f4266a1-015b-4a8b-a9a8-\
192c73ba2ad6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", 
     RowBox[{"(", 
      RowBox[{"65", "+", 
       RowBox[{"32", " ", "s"}]}], ")"}]}], 
    RowBox[{"1800", " ", 
     SuperscriptBox["s", "3"], " ", "\[DoubledPi]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "s"}]], " ", 
       RowBox[{"(", 
        RowBox[{"945", "+", 
         RowBox[{"544", " ", "s"}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox["s", "2"]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "2"]}], 
    RowBox[{"12600", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["s", "3"], " ", "\[DoubledPi]"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", 
     RowBox[{"(", 
      RowBox[{"7875", "+", 
       RowBox[{"38259", " ", "s"}], "+", 
       RowBox[{"10473", " ", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"1024", " ", 
        SuperscriptBox["s", "3"]}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "4"]}], 
    RowBox[{"604800", " ", 
     SuperscriptBox["s", "3"], " ", "\[DoubledPi]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Eta]", "]"}], "5"],
    SeriesData[$CellContext`\[Eta], 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Eta], 
   0, {((Rational[1, 1800] E^(-$CellContext`s)) $CellContext`s^(-3)) ((65 + 
      32 $CellContext`s)/$CellContext`\[DoubledPi]), 
    0, ((Rational[-1, 12600] E^(-$CellContext`s)) $CellContext`s^(-3)) ((945 + 
      544 $CellContext`s + 96 $CellContext`s^2)/$CellContext`\[DoubledPi]), 
    0, ((Rational[1, 604800] E^(-$CellContext`s)) $CellContext`s^(-3)) ((7875 + 
      38259 $CellContext`s + 10473 $CellContext`s^2 + 
      1024 $CellContext`s^3)/$CellContext`\[DoubledPi])}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.615124872415728*^9, {3.6151257090595813`*^9, 3.6151257231163855`*^9}, 
   3.615125939170743*^9, 3.615126982946443*^9, 3.615127077980879*^9, 
   3.6151272340778074`*^9, 3.6151282019211645`*^9, 3.615128648760722*^9, 
   3.615129198383159*^9, 3.6151296018062334`*^9, 3.6151323836383452`*^9, {
   3.6153150854806414`*^9, 3.615315113628251*^9}, 3.6153152814758515`*^9, 
   3.6163386602570095`*^9},ExpressionUUID->"84c6702d-f180-41fb-9a4b-\
b0831fea89df"]
}, Open  ]]
},
WindowSize->{1430.25, 741.},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.9000002145767212`,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c5ce9e41-2623-4dad-ae8c-6ddca9ec2825"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 9726, 284, 1235, "Input",ExpressionUUID->"ca8144a8-99ce-4944-8abe-da8c16bde7db"],
Cell[10296, 308, 1941, 37, 64, "Output",ExpressionUUID->"09b68b28-2289-496e-abc1-6ac1f2f1eedf"],
Cell[12240, 347, 8994, 226, 374, "Output",ExpressionUUID->"e01d658d-61d7-4883-939d-0a07f512143d"],
Cell[21237, 575, 3065, 70, 170, "Output",ExpressionUUID->"31dd9362-76d9-4433-9d70-8785f1527d78"],
Cell[24305, 647, 2381, 42, 604, "Output",ExpressionUUID->"03cd52f9-17eb-4010-b327-423100956c5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26723, 694, 687, 11, 169, "Input",ExpressionUUID->"0f4266a1-015b-4a8b-a9a8-192c73ba2ad6"],
Cell[27413, 707, 2486, 63, 99, "Output",ExpressionUUID->"84c6702d-f180-41fb-9a4b-b0831fea89df"]
}, Open  ]]
}
]
*)



==> anc/SI_paper_II/Code_paper_II/Formal_solution_2pt/operator_level_7.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     32656,        866]
NotebookOptionsPosition[     31075,        832]
NotebookOutlinePosition[     31591,        850]
CellTagsIndexPosition[     31548,        847]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"H0", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", 
         RowBox[{"D", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "+", 
        RowBox[{"D", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", "1"}], "}"}]}], "]"}]}], ")"}], "&"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "s"}]], " ", 
         RowBox[{"(", 
          RowBox[{"65", "+", 
           RowBox[{"32", " ", "s"}]}], ")"}]}], 
        RowBox[{"1800", " ", 
         SuperscriptBox["s", "3"], " ", "\[DoubledPi]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "s"}]], " ", 
           RowBox[{"(", 
            RowBox[{"945", "+", 
             RowBox[{"32", " ", "s", " ", 
              RowBox[{"(", 
               RowBox[{"17", "+", 
                RowBox[{"3", " ", "s"}]}], ")"}]}]}], ")"}]}], ")"}], " ", 
         SuperscriptBox["\[Eta]", "2"]}], 
        RowBox[{"12600", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "3"], " ", "\[DoubledPi]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", "s"}]], " ", 
         RowBox[{"(", 
          RowBox[{"7875", "+", 
           RowBox[{"s", " ", 
            RowBox[{"(", 
             RowBox[{"38259", "+", 
              RowBox[{"s", " ", 
               RowBox[{"(", 
                RowBox[{"10473", "+", 
                 RowBox[{"1024", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["\[Eta]", "4"]}], 
        RowBox[{"604800", " ", 
         SuperscriptBox["s", "3"], " ", "\[DoubledPi]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"-", "s"}]], " ", 
           RowBox[{"(", 
            RowBox[{"145530", "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"756996", "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{"493007", "+", 
                   RowBox[{"s", " ", 
                    RowBox[{"(", 
                    RowBox[{"80693", "+", 
                    RowBox[{"5120", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], " ", 
         SuperscriptBox["\[Eta]", "6"]}], 
        RowBox[{"19958400", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["s", "3"], " ", "\[DoubledPi]"}], ")"}]}]]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "\[Rule]", 
         RowBox[{
          SqrtBox[
           FractionBox[
            RowBox[{"x", "+", "y"}], "2"]], "+", 
          SqrtBox[
           FractionBox[
            RowBox[{"x", "-", "y"}], "2"]]}]}], ",", 
        RowBox[{"\[Eta]", "\[Rule]", 
         FractionBox[
          RowBox[{
           SqrtBox[
            FractionBox[
             RowBox[{"x", "+", "y"}], "2"]], "-", 
           SqrtBox[
            FractionBox[
             RowBox[{"x", "-", "y"}], "2"]]}], 
          RowBox[{
           SqrtBox[
            FractionBox[
             RowBox[{"x", "+", "y"}], "2"]], "+", 
           SqrtBox[
            FractionBox[
             RowBox[{"x", "-", "y"}], "2"]]}]]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E0", "=", 
     RowBox[{"-", "1"}]}], ";", 
    RowBox[{"n", "=", "7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"H0p", "[", 
      RowBox[{"x_", ",", "y_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", "   ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", "*", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "2"}], "}"}]}], "]"}]}], "   ", "+", " ", 
           RowBox[{"3", "*", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "1"}], "}"}]}], "]"}]}], "  ", "+", " ", 
           RowBox[{"2", "*", "y", "*", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"y", ",", "1"}], "}"}]}], "]"}]}], " ", "+", 
           RowBox[{"x", "*", 
            RowBox[{"D", "[", 
             RowBox[{"#", ",", 
              RowBox[{"{", 
               RowBox[{"y", ",", "2"}], "}"}]}], "]"}]}]}], ")"}]}], "    ", 
        "-", " ", 
        RowBox[{
         SqrtBox[
          FractionBox["2", 
           RowBox[{"x", "+", "y"}]]], "*", "#"}], "-", "   ", 
        RowBox[{
         SqrtBox[
          FractionBox["2", 
           RowBox[{"x", "-", "y"}]]], "*", "#"}]}], "   ", ")"}], "&"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"H0p", "[", 
      RowBox[{"x", ",", "y"}], "]"}], "[", "f", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E0", "*", "f"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     SuperscriptBox["y", 
      FractionBox[
       RowBox[{"n", "-", "1"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", " ", "n"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"H0p", "[", 
            RowBox[{"x", ",", "y"}], "]"}], "[", "f", "]"}], "-", 
          RowBox[{"E0", "*", "f"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["2", "n"], "-", "1"}], ")"}], "*", 
        RowBox[{
         SubscriptBox["\[PartialD]", "x"], "f"}]}]}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"f", "=", 
     RowBox[{
      RowBox[{"FullSimplify", "[", "%", "]"}], "/.", 
      RowBox[{"y", "\[Rule]", 
       RowBox[{"\[Alpha]", " ", "y"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g", "=", 
     RowBox[{"f", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x", "\[Rule]", 
         RowBox[{
          FractionBox[
           SuperscriptBox["s", "2"], "2"], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Eta]", "2"], "+", "1"}], ")"}]}]}], ",", 
        RowBox[{"y", "\[Rule]", 
         RowBox[{"\[Eta]", " ", 
          SuperscriptBox["s", "2"]}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"g", ",", 
       RowBox[{"{", 
        RowBox[{"\[Eta]", ",", "0", ",", "8"}], "}"}]}], "]"}], ",", 
     RowBox[{"s", ">", "0"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"1", "/", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"s", "^", "2"}]}], ")"}], "3"]}], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", "0", "1"], 
     RowBox[{"%", 
      RowBox[{"\[DifferentialD]", "\[Alpha]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "s"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1295", "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"653", "+", 
             RowBox[{"128", " ", "s"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"58800", " ", 
        SuperscriptBox["s", "5"], " ", "\[DoubledPi]"}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"-", "s"}]], " ", 
          RowBox[{"(", 
           RowBox[{"266175", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"181119", "+", 
               RowBox[{"s", " ", 
                RowBox[{"(", 
                 RowBox[{"40581", "+", 
                  RowBox[{"4096", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          ")"}], " ", 
        SuperscriptBox["\[Eta]", "2"]}], 
       RowBox[{"4233600", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["s", "5"], " ", "\[DoubledPi]"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", "s"}]], " ", 
        RowBox[{"(", 
         RowBox[{"848925", "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"3537981", "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"1156349", "+", 
                RowBox[{"40", " ", "s", " ", 
                 RowBox[{"(", 
                  RowBox[{"4011", "+", 
                   RowBox[{"256", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Eta]", "4"]}], 
       RowBox[{"46569600", " ", 
        SuperscriptBox["s", "5"], " ", "\[DoubledPi]"}]]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s", "\[Rule]", 
        RowBox[{"r1", "+", "r2"}]}], ",", 
       RowBox[{"\[Eta]", "\[Rule]", 
        FractionBox[
         RowBox[{"r1", "-", "r2"}], 
         RowBox[{"r1", "+", "r2"}]]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FullSimplify", "[", "%", "]"}], "//", "InputForm"}]}]}]], "Input",
 CellChangeTimes->{{3.6150951090273595`*^9, 3.615095124084221*^9}, {
   3.615095475199303*^9, 3.6150955068491135`*^9}, {3.615095558289056*^9, 
   3.6150955935730743`*^9}, {3.6150956871194243`*^9, 
   3.6150956967209735`*^9}, {3.615095865914651*^9, 3.615095980569209*^9}, {
   3.6150962072471743`*^9, 3.6150962448873267`*^9}, {3.6150964087597*^9, 
   3.6150964593525934`*^9}, {3.615096522533207*^9, 3.615096532785794*^9}, {
   3.615096590174076*^9, 3.615096612645362*^9}, {3.615096718754431*^9, 
   3.6150968419694777`*^9}, {3.615096904746069*^9, 3.6150969145186276`*^9}, {
   3.615101625630088*^9, 3.6151016538437014`*^9}, 3.615114863778267*^9, {
   3.615119941428692*^9, 3.615119967466181*^9}, {3.615124657082412*^9, 
   3.615124801907695*^9}, {3.6151256185574045`*^9, 3.6151256211025505`*^9}, {
   3.6151259188525805`*^9, 3.6151259190765934`*^9}, {3.6151260358322716`*^9, 
   3.615126047853959*^9}, {3.6151269223689785`*^9, 3.6151269237880597`*^9}, 
   3.6151270049477015`*^9, {3.615127221033061*^9, 3.6151272253953104`*^9}, {
   3.615128332670643*^9, 3.6151283348927703`*^9}, {3.6151293035731754`*^9, 
   3.61512930836545*^9}, 3.615129421876942*^9, {3.6151320755927258`*^9, 
   3.6151321126798472`*^9}, 3.615132241616222*^9, 3.6153152207523785`*^9, {
   3.6153154458482533`*^9, 3.6153154475283494`*^9}, 3.615315495632101*^9, 
   3.6163388119696875`*^9, {3.6170015628698406`*^9, 3.6170015796217985`*^9}, {
   3.6170016876879797`*^9, 3.6170017310904627`*^9}, 3.6170055846208715`*^9, {
   3.617005630455493*^9, 3.6170056528667755`*^9}, 3.6170056867057104`*^9, {
   3.8342620793857975`*^9, 
   3.834262080050954*^9}},ExpressionUUID->"974930d4-5411-471a-b583-\
b9b0275f13c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"1295", "+", 
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{"653", "+", 
          RowBox[{"128", " ", "s"}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     SuperscriptBox["\[Eta]", "3"]}], 
    RowBox[{"14700", " ", "\[DoubledPi]"}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "24"}], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"6475", "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"3907", "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"1037", "+", 
                RowBox[{"128", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "3"]}], "+", 
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "33075"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "40467"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3249"}], "+", 
                RowBox[{"512", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "5"]}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "5"]}], 
    RowBox[{"705600", " ", "\[DoubledPi]"}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"46569600", " ", "\[DoubledPi]"}]], 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", "s", " ", 
     SuperscriptBox["\[Alpha]", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"396", " ", 
        RowBox[{"(", 
         RowBox[{"45325", "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"29917", "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{"9092", "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{"1549", "+", 
                   RowBox[{"128", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{"33", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "297675"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "356811"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "63210"}], "+", 
                RowBox[{"s", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "177"}], "+", 
                   RowBox[{"512", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10550925"}], "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2772525"}], "+", 
             RowBox[{"s", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "182828"}], "+", 
                RowBox[{"3", " ", "s", " ", 
                 RowBox[{"(", 
                  RowBox[{"4077", "+", 
                   RowBox[{"256", " ", "s"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "4"]}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]", "7"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Eta]", "]"}], "9"],
    SeriesData[$CellContext`\[Eta], 0, {}, 3, 9, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Eta], 
   0, {(((Rational[1, 14700] E^(-$CellContext`s)) $CellContext`s) (
      1295 + $CellContext`s (653 + 
        128 $CellContext`s))) ($CellContext`\[Alpha]^3/$CellContext`\
\[DoubledPi]), 
    0, (Rational[1, 705600] 
     E^(-$CellContext`s)) (((((-24) $CellContext`s) (
         6475 + $CellContext`s (
           3907 + $CellContext`s (1037 + 
             128 $CellContext`s)))) $CellContext`\[Alpha]^3 + ($CellContext`s \
(-33075 + $CellContext`s (-40467 + $CellContext`s (-3249 + 
             512 $CellContext`s)))) $CellContext`\[Alpha]^5)/$CellContext`\
\[DoubledPi]), 
    0, (((Rational[1, 46569600] 
       E^(-$CellContext`s)) $CellContext`s) $CellContext`\[Alpha]^3) ((
      396 (45325 + $CellContext`s (
          29917 + $CellContext`s (
            9092 + $CellContext`s (1549 + 128 $CellContext`s)))) - (
       33 (-297675 + $CellContext`s (-356811 + $CellContext`s (-63210 + \
$CellContext`s (-177 + 512 $CellContext`s))))) $CellContext`\[Alpha]^2 + (
        4 (-10550925 + $CellContext`s (-2772525 + $CellContext`s (-182828 + (
               3 $CellContext`s) (4077 + 
               256 $CellContext`s))))) $CellContext`\[Alpha]^4)/$CellContext`\
\[DoubledPi])}, 3, 9, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6151321317369375`*^9, 3.6151322422312574`*^9, 3.6153149791955624`*^9, 
   3.6153153923341923`*^9, {3.615315448904428*^9, 3.6153154639942913`*^9}, {
   3.6153154968181686`*^9, 3.615315513035096*^9}, 3.61633875886865*^9, 
   3.61633881324576*^9, 3.6170016434924517`*^9, 3.617001702265814*^9, 
   3.6170017503475637`*^9, {3.6170056164896946`*^9, 3.617005640997096*^9}, {
   3.617005677160165*^9, 
   3.6170056912259693`*^9}},ExpressionUUID->"6682a80d-2ccf-4dbc-bb0f-\
3241a298b37a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1295", "+", 
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{"653", "+", 
          RowBox[{"128", " ", "s"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"58800", " ", 
     SuperscriptBox["s", "5"], " ", "\[DoubledPi]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "s"}]], " ", 
       RowBox[{"(", 
        RowBox[{"266175", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"181119", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"40581", "+", 
               RowBox[{"4096", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}], " ", 
     SuperscriptBox["\[Eta]", "2"]}], 
    RowBox[{"4233600", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["s", "5"], " ", "\[DoubledPi]"}], ")"}]}]], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", 
     RowBox[{"(", 
      RowBox[{"848925", "+", 
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{"3537981", "+", 
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"1156349", "+", 
             RowBox[{"40", " ", "s", " ", 
              RowBox[{"(", 
               RowBox[{"4011", "+", 
                RowBox[{"256", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["\[Eta]", "4"]}], 
    RowBox[{"46569600", " ", 
     SuperscriptBox["s", "5"], " ", "\[DoubledPi]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Eta]", "]"}], "6"],
    SeriesData[$CellContext`\[Eta], 0, {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Eta], 
   0, {((Rational[1, 58800] E^(-$CellContext`s)) $CellContext`s^(-5)) ((
      1295 + $CellContext`s (653 + 
        128 $CellContext`s))/$CellContext`\[DoubledPi]), 
    0, ((Rational[-1, 4233600] E^(-$CellContext`s)) $CellContext`s^(-5)) ((
      266175 + $CellContext`s (
        181119 + $CellContext`s (40581 + 
          4096 $CellContext`s)))/$CellContext`\[DoubledPi]), 
    0, ((Rational[1, 46569600] E^(-$CellContext`s)) $CellContext`s^(-5)) ((
      848925 + $CellContext`s (
        3537981 + $CellContext`s (
          1156349 + (40 $CellContext`s) (4011 + 
            256 $CellContext`s))))/$CellContext`\[DoubledPi])}, 0, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6151321317369375`*^9, 3.6151322422312574`*^9, 3.6153149791955624`*^9, 
   3.6153153923341923`*^9, {3.615315448904428*^9, 3.6153154639942913`*^9}, {
   3.6153154968181686`*^9, 3.615315513035096*^9}, 3.61633875886865*^9, 
   3.61633881324576*^9, 3.6170016434924517`*^9, 3.617001702265814*^9, 
   3.6170017503475637`*^9, {3.6170056164896946`*^9, 3.617005640997096*^9}, {
   3.617005677160165*^9, 
   3.6170056914429817`*^9}},ExpressionUUID->"609b91aa-1a36-446d-8235-\
ad79af8fee45"],

Cell["\<\
(E^(-r1 - r2)*(792*(r1 + r2)^4*
    (1295 + (r1 + r2)*(653 + 128*(r1 + r2))) - 
   11*(r1 - r2)^2*(r1 + r2)^2*(266175 + 
     (r1 + r2)*(181119 + (r1 + r2)*(40581 + 
         4096*(r1 + r2)))) + (r1 - r2)^4*
    (848925 + (r1 + r2)*(3537981 + (r1 + r2)*
        (1156349 + 40*(r1 + r2)*(4011 + 256*(r1 + r2)))))))/
 (46569600*(r1 + r2)^9*\[DoubledPi])\
\>", "Output",
 CellChangeTimes->{
  3.6150951250252743`*^9, {3.6150954936773605`*^9, 3.6150955074301467`*^9}, {
   3.615095589537843*^9, 3.6150955939700966`*^9}, 3.6150956971619987`*^9, 
   3.615095869112834*^9, 3.615095899870593*^9, {3.615095971825709*^9, 
   3.6150959813482533`*^9}, 3.6150962097613177`*^9, {3.6150962426281977`*^9, 
   3.6150962455173626`*^9}, {3.615096446827877*^9, 3.615096459917626*^9}, {
   3.6150965235202637`*^9, 3.615096533964861*^9}, 3.6150966135064106`*^9, 
   3.6150967486441402`*^9, 3.615096786302294*^9, {3.6150968267866096`*^9, 
   3.6150968366421733`*^9}, {3.61509690635116*^9, 3.615096915384677*^9}, 
   3.615101656051828*^9, 3.6151199505872154`*^9, {3.615124681251794*^9, 
   3.6151246977747393`*^9}, {3.6151247420062685`*^9, 3.615124802506729*^9}, 
   3.615125683827138*^9, 3.615125922543792*^9, 3.6151269292713733`*^9, 
   3.6151270072858353`*^9, 3.6151272267673893`*^9, 3.615128336516863*^9, 
   3.615128642969391*^9, 3.6151293097415285`*^9, 3.615129422854998*^9, 
   3.6151321317369375`*^9, 3.6151322422312574`*^9, 3.6153149791955624`*^9, 
   3.6153153923341923`*^9, {3.615315448904428*^9, 3.6153154639942913`*^9}, {
   3.6153154968181686`*^9, 3.615315513035096*^9}, 3.61633875886865*^9, 
   3.61633881324576*^9, 3.6170016434924517`*^9, 3.617001702265814*^9, 
   3.6170017503475637`*^9, {3.6170056164896946`*^9, 3.617005640997096*^9}, {
   3.617005677160165*^9, 
   3.617005692828061*^9}},ExpressionUUID->"3318f21a-b64c-4798-b51f-\
9efccba016ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6151248582199163`*^9, 3.6151248717076874`*^9}, {
   3.615125705242363*^9, 3.61512570851855*^9}, {3.6151259366505985`*^9, 
   3.61512593859371*^9}, 3.6151269807853193`*^9, 3.615127077350843*^9, 
   3.6151272334697723`*^9, {3.615128201051115*^9, 3.6151282013531322`*^9}, 
   3.6151286480996847`*^9, {3.615129190915732*^9, 3.615129197225093*^9}, 
   3.6151296008641796`*^9, {3.6151323808631864`*^9, 3.6151323823702726`*^9}, {
   3.6153150827034826`*^9, 3.6153151124801855`*^9}, 3.6153153987805614`*^9, 
   3.617001685120833*^9},ExpressionUUID->"9bae4cf0-0bec-4a71-9d80-\
13f655b444e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "s"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1295", "+", 
       RowBox[{"s", " ", 
        RowBox[{"(", 
         RowBox[{"653", "+", 
          RowBox[{"128", " ", "s"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"58800", " ", 
     SuperscriptBox["s", "5"], " ", "\[DoubledPi]"}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", "s"}]], " ", 
       RowBox[{"(", 
        RowBox[{"266175", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"181119", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"40581", "+", 
               RowBox[{"4096", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}], " ", 
     SuperscriptBox["\[Eta]", "2"]}], 
    RowBox[{"4233600", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["s", "5"], " ", "\[DoubledPi]"}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Eta]", "]"}], "3"],
    SeriesData[$CellContext`\[Eta], 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Eta], 
   0, {((Rational[1, 58800] E^(-$CellContext`s)) $CellContext`s^(-5)) ((
      1295 + $CellContext`s (653 + 
        128 $CellContext`s))/$CellContext`\[DoubledPi]), 
    0, ((Rational[-1, 4233600] E^(-$CellContext`s)) $CellContext`s^(-5)) ((
      266175 + $CellContext`s (
        181119 + $CellContext`s (40581 + 
          4096 $CellContext`s)))/$CellContext`\[DoubledPi])}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.615124872415728*^9, {3.6151257090595813`*^9, 3.6151257231163855`*^9}, 
   3.615125939170743*^9, 3.615126982946443*^9, 3.615127077980879*^9, 
   3.6151272340778074`*^9, 3.6151282019211645`*^9, 3.615128648760722*^9, 
   3.615129198383159*^9, 3.6151296018062334`*^9, 3.6151323836383452`*^9, {
   3.6153150854806414`*^9, 3.615315113628251*^9}, 3.6153154118533087`*^9, 
   3.6153155330632415`*^9, 
   3.6163388219462576`*^9},ExpressionUUID->"bcbd18f2-3d74-403e-85b2-\
8040fc132ef6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   FractionBox[
    RowBox[{"(", 
     RowBox[{"1295", "+", 
      RowBox[{"653", " ", "s"}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["s", "2"]}]}], ")"}], 
    RowBox[{"58800", " ", 
     SuperscriptBox["s", "5"], " "}]], "]"}], "/.", 
  RowBox[{"s", "\[Rule]", 
   RowBox[{"r1", "+", "r2"}]}]}]], "Input",
 CellChangeTimes->{{3.615096218459815*^9, 3.6150962359118137`*^9}, {
   3.6150973152575483`*^9, 3.6150973609371614`*^9}, {3.6151002422879653`*^9, 
   3.615100252568553*^9}, {3.615100431436784*^9, 3.6151004345229607`*^9}, 
   3.6151006018245296`*^9, {3.6153151250939074`*^9, 3.615315146052106*^9}, 
   3.6153154288612814`*^9, 3.615315539069585*^9, {3.615315594345747*^9, 
   3.6153156310328455`*^9}},ExpressionUUID->"566ac12a-0d13-427a-85b8-\
5a4896d3e001"],

Cell[BoxData[
 RowBox[{
  FractionBox["37", 
   RowBox[{"1680", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "5"]}]], "+", 
  FractionBox["653", 
   RowBox[{"58800", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "4"]}]], "+", 
  FractionBox["8", 
   RowBox[{"3675", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "3"]}]]}]], "Output",
 CellChangeTimes->{{3.6150973342636356`*^9, 3.615097361646202*^9}, {
   3.6151002496583867`*^9, 3.615100253230591*^9}, {3.615100602893591*^9, 
   3.615100634622405*^9}, {3.615315127579049*^9, 3.6153151466181383`*^9}, 
   3.615315430072351*^9, 3.615315540238652*^9, {3.61531559475377*^9, 
   3.6153156317888885`*^9}, 
   3.61633882897466*^9},ExpressionUUID->"2c66298e-c36f-4b70-8de3-\
d92e76ce3892"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.615119929781025*^9, 
  3.6151199646260185`*^9}},ExpressionUUID->"8683bae5-bca3-48c6-9675-\
e1c7268b77c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{"(", 
        RowBox[{"266175", "+", 
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{"181119", "+", 
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{"40581", "+", 
               RowBox[{"4096", " ", "s"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       ")"}], " "}], 
     RowBox[{"4233600", " ", 
      RowBox[{"(", 
       SuperscriptBox["s", "5"], " ", ")"}]}]]}], "]"}], "/.", 
  RowBox[{"s", "\[Rule]", 
   RowBox[{"r1", "+", "r2"}]}]}]], "Input",
 CellChangeTimes->{{3.6169870441794195`*^9, 
  3.6169870737541103`*^9}},ExpressionUUID->"9790fc92-0d67-4dd5-b1c5-\
03f0251f5ffc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["169", 
    RowBox[{"2688", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r1", "+", "r2"}], ")"}], "5"]}]]}], "-", 
  FractionBox["60373", 
   RowBox[{"1411200", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "4"]}]], "-", 
  FractionBox["1503", 
   RowBox[{"156800", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "3"]}]], "-", 
  FractionBox["32", 
   RowBox[{"33075", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"r1", "+", "r2"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.6169870597453094`*^9, 
  3.616987074596159*^9}},ExpressionUUID->"0560d2ae-cb4e-4350-a0af-\
5f09c087bd28"]
}, Open  ]]
},
WindowSize->{1430.25, 738.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
Magnification->1.9000002145767212`,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"690fa58b-3dc8-47ba-b41a-f33645b94de9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 11573, 326, 1355, "Input",ExpressionUUID->"974930d4-5411-471a-b583-b9b0275f13c2"],
Cell[12143, 350, 6610, 162, 304, "Output",ExpressionUUID->"6682a80d-2ccf-4dbc-bb0f-3241a298b37a"],
Cell[18756, 514, 4075, 96, 173, "Output",ExpressionUUID->"609b91aa-1a36-446d-8235-ad79af8fee45"],
Cell[22834, 612, 1850, 31, 285, "Output",ExpressionUUID->"3318f21a-b64c-4798-b51f-9efccba016ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24721, 648, 711, 11, 158, "Input",ExpressionUUID->"9bae4cf0-0bec-4a71-9d80-13f655b444e2"],
Cell[25435, 661, 2186, 58, 92, "Output",ExpressionUUID->"bcbd18f2-3d74-403e-85b2-8040fc132ef6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27658, 724, 829, 19, 94, "Input",ExpressionUUID->"566ac12a-0d13-427a-85b8-5a4896d3e001"],
Cell[28490, 745, 850, 23, 80, "Output",ExpressionUUID->"2c66298e-c36f-4b70-8de3-d92e76ce3892"]
}, Open  ]],
Cell[29355, 771, 154, 3, 55, "Input",ExpressionUUID->"8683bae5-bca3-48c6-9675-e1c7268b77c9"],
Cell[CellGroupData[{
Cell[29534, 778, 769, 24, 95, "Input",ExpressionUUID->"9790fc92-0d67-4dd5-b1c5-03f0251f5ffc"],
Cell[30306, 804, 753, 25, 80, "Output",ExpressionUUID->"0560d2ae-cb4e-4350-a0af-5f09c087bd28"]
}, Open  ]]
}
]
*)



==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE/2pt_ex_1.mpl <==
#with(linalg);
with(LinearAlgebra);

C_vqk:=proc(v,q,k)
  global Table_C;
  local res,L1,L2,t;

  if type(Table_C[v,q,k], numeric) then
    return Table_C[v,q,k];
  end if;

  if v<-1 then 
    print(`not supported`);
  else
    if type(v, even) then
      L1:=1/2*v;
      L2:=1/2*v-q;
      if q>L1 or k>L2 then
        res:=0;
        return res;
      end if;  
    else
      L2:=1/2*(v+1);
      if k>L2 then 
        res:=0;
        return res;
      end if;
    end if; 

    if q=0 then
      res:=binomial(v+2,2*k+1);
      res:=res/(v+2);
    else
      res:=1;
      for t from 0 to min( q-1, floor( (v+1)/2) ) do
        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);
      end do;  
      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);
    end if;
    res:=evalf(res);
  end if; 
  Table_C[v,q,k]:=res;
  return res;
end proc:


# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);
    end if;
    res:=GAMMA(n+1)/alpha^(n+1)*factor;
  end if;
  
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 exp(-alpha*s) dr_< dr_>
int_F:=proc(n1,n2,n3,n4,n5,alpha)
  local sum,p,q;
  global Table_int_F;
  
  if type( Table_int_F[n1,n2,n3,n4,n5,alpha], numeric) then
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n2=-1 or n2=-2 or n5<0 or n3=-1 or n3=-2 then
    Table_int_F[n1,n2,n3,n4,n5,alpha]:=0; 
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n5=0 then
    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;
  elif n5=1 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );
  elif n5=2 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );
  else
    print(`not supported yet, zero value returned`);
    sum:=0;
  end if;
  sum:=evalf(%);
  Table_int_F[n1,n2,n3,n4,n5,alpha]:=sum; 
  return Table_int_F[n1,n2,n3,n4,n5,alpha];
end proc:

# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 r12^n12 exp(-alpha*s) sin \theta dr_< dr_> d\theta
int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)
  local res,k;
  global Table_int_F_L;

  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then
     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];
  end if;
  
  res:=0;
  for k from 0 to floor((n12+1)/2) do
    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); 
  end do;
  res:=res*2/(2*L+1);
  res:=evalf(%);
  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  
  return res;
end proc:



section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );
  res:= res * 2;
  return res;
end proc:


section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=   -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)  -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
#  print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );
  res:=res*8*Pi^2;
  res:=res*2;
  return res;
end proc:

section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=0;
  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
  return res;
end proc:




section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
#  print(`2-1`,res);
  return res;
end proc:

section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)
-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)
+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)
- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );
  res:= res * 2;
 # print(`2-2`,res);
  return res;
end proc:


section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);
  res:=res*8*Pi^2;
  res:=res*2;
#  print(`2-3`,res);
  return res;
end proc:

section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  return res;
end proc:




section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)
  local res;
  if L_p<>L then
    res:=0;
    return res;
  else
    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  
-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
    res:=res*8*Pi^2;
    res:=res*2/(2*L+1);
# this is due to double counting in int_F_L
# convention ai aj hij-> aj (hij + hji) -> we implicitly divide 2
    res:=res/2;
    res:=res*2;
    return res;
  end if;
end proc:


section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:


section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:=0;
  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);
  return res;
end proc:



section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:=0;
  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);
  return res;
end proc:



energy_2pt:=proc(Table_fc,gmax)
  local Energy,alpha,alpha_p,i,j,k,l,l_p,n1,n2,n12,n1_p,n2_p,n12_p,temp,L,L_p,res,A1,lambda_p,mu_p,nu_p,xi_p,lambda,mu,nu,xi,n5,n5_p,Z,temp2_1,temp2_2,temp2_3,temp1,temp4,temp4_1,temp4_2,temp5_1,temp5_2,temp5_3,temp5_4,temp3,n, output_En;
  global file_name, E0,E1,AM,BM,CM,WF;
  
  CM:=Matrix(Mn,Mn): 
  AM:=Matrix(Mn,Mn):
  BM:=Vector(Mn):
  WF:=Array(Mn):

  
  E0:=-1;E1:=5/8;Z:=1;

  for i from 1 to Mn do
    for j from 1 to Mn do
      AM[i,j]:=0;
    end do:
    BM[i]:=0;
  end do:
# print(`here`,Mn_G,Mn);

  for i from 1 to Mn_G do
    for j from 1 to Mn_G do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      
      AM[i,j]:=AM[i,j] + 1/2*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
      AM[i,j]:=AM[i,j] + 1/2*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0);
    end do;

    for j from Mn_G+1 to Mn do
      n1:=Table_fc[i][1];
      n2:=Table_fc[i][2];
      n12:=Table_fc[i][3];
      n5:=Table_fc[i][4];
      alpha:=Table_fc[i][5];
      L:=Table_fc[i][6];

      n1_p:=Table_fc[j][1];
      n2_p:=Table_fc[j][2];
      n12_p:=Table_fc[j][3];
      n5_p:=Table_fc[j][4];
      alpha_p:=Table_fc[j][5];
      L_p:=Table_fc[j][6];

      AM[i,j]:=AM[i,j] + section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L_p);
    end do;

    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:= 0;
    n2:= 0;
    n12:= 0;
    n5:=0; 
    alpha:= 1;
    L:=0;
    BM[i]:=BM[i] + 1/Pi*section4(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);

# section 1, but fix amplitute, 1/2 (Aik+Aki)
    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1; 
    BM[i]:=BM[i] + 1/4/Pi*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);   
    BM[i]:=BM[i] + 1/4/Pi*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0); 
    BM[i]:=-BM[i];
  end do;

  for i from Mn_G+1 to Mn do
    for j from 1 to Mn_G do
      AM[i,j]:=AM[j,i];      
    end do;

    for j from Mn_G+1 to Mn do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      AM[i,j]:= AM[i,j] + section3(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0);
    end do;


    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:=0;
    n2:=0;
    n12:=0;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/Pi*section5(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);


    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/2*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

# need to be extended
    for k from 1 to gmax by 2 do
      BM[i]:= BM[i] + extra_geminal(k,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p);
    end do;

# ax+b=0, in maple, b should be -b 
   BM[i]:=-BM[i];
  end do;


  for i from 1 to Mn do
    for j from 1 to Mn do
#      AM[i,j]:=evalf(AM[i,j]*4);
    end do;
#   print(`step1`,Energy);
#    BM[i]:=evalf(BM[i]*2);
  end do;

  print(`ZZZZ`);
  print(AM,BM);
  unassign('Table_C,Table_int_ln,Table_int_F,Table_int_F_L');

 #WF:=linsolve(AM,BM); 

  WF:=LinearSolve(AM,BM); 

  print(WF);
  for i from 1 to Mn do
    print(i,WF[i]);
  end do;


  Energy:=0:  
  print(Mn,WF);
  for i from 1 to Mn do
    for j from 1 to Mn do
      Energy:=Energy + WF[i]*WF[j]*AM[i,j];
    end do;
    Energy:= Energy - 2* WF[i]*BM[i];
  end do;
  Energy:=simplify(Energy);
#  Energy:=evalf(%-15/128);
#  Energy:=evalf(%-0.070158981643356643);
  print(`En`,Energy);
  
  output_En:=array(1..1,1..2);
  output_En[1,1]:=Table_fc[Mn][6];
  output_En[1,2]:=Energy;
  
  writedata[APPEND](`D:\\2pt_ex_1.txt`,output_En); 
# writedata[APPEND]( cat("D:/",file_name,".txt")  ,info);

  return Energy;
end proc:


extra_geminal:=proc(n,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p)
  global Table_fc,E0,alpha;
  local res,n1,n2,n12,n5,L;

  res:=0;
  if n=1 then
    n1:= -1;
    n2:= 2;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res + 1/2*(-1/3)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -2;
    n2:= 4;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res + 1/2*(1/15)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -4;
    n2:= 6;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res - 1/2*(1/105)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -3;
    n2:= 6;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res - 1/2*(1/105)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  end if;

  if n=3 then
    n1:= -1;
    n2:= 0;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -2;
    n2:= 2;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res - 1/9*2/5*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -3;
    n2:= 2;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res - 1/9*7/8*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -5;
    n2:= 4;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*1/16*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);


    n1:= -4;
    n2:= 4;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*251/560*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -3;
    n2:= 4;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*3/35*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

  end if;


  if n=5 then
    n1:= -3;
    n2:= 0;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res +13/360*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -2;
    n2:= 0;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res +4/225*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -5;
    n2:= 2;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res -3/40*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -4;
    n2:= 2;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res -68/1575*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);


    n1:= -3;
    n2:= 2;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res -4/525*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  end if;

  return res;
end proc:

gen_A:=proc(omega,omega_g,gmax,L)
  global Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations
  Mn:=0;Mn_G:=0;
  for nu from 3 to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to gmax by 2 do
        if lambda+mu+nu>omega_g then
          next;
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda,mu,nu,0,alpha,0];       
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           next;  
         else
# basis_A
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:


# s^nd lambda; t^nt mu; u^nu, nu
gen_B:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        elif nu=1 and mu=2 and lambda-mu-nu<>-1 then
          next;  
        elif nu=1 and mu=4 and lambda-mu-nu<>-2 then
          next;  
        elif nu=1 and mu=6 and (lambda-mu-nu<>-3 or lambda-mu-nu<>-4) then
          next;  
        elif nu=1 and mu>6 then
          next;  
        elif nu=3 and lambda-mu-nu<>-1 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  
   
        end if;  
      end do;
    end do;
    print(Mn_G,Mn);
  end do;

# PWE generations
#   for l from 0 to L do
 for l from L to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         else
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:



# s^nd lambda; t^nt mu; u^nu, nu
gen_F:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  

          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,1,alpha,0];      
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from L to L do
#  for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         else
# basis_F
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:


output_file:=proc(En,gmax)
  global file_name, Lmin,Lmax,EA2_ref, EA2,omega,ND;
  local i,temp,temp2,En_2pt,dim;

  temp:=0; dim:=Lmax-Lmin+1;  
  En_2pt:=array(1..dim,1..3);
    
  for i from Lmin to Lmax do
    temp:=temp+En[i];
    En_2pt[i-Lmin+1,1]:=i;
    En_2pt[i-Lmin+1,2]:=temp + EA2_ref[gmax];
    En_2pt[i-Lmin+1,3]:=En[i];
    
    print(i,En[i],evalf(temp + EA2_ref[gmax]),evalf(temp + EA2_ref[gmax]-Eref));
  end do:
  print(En_2pt);

  
 writedata[APPEND](`D:\\2pt_ex_1.txt`,En_2pt);
#  writedata[APPEND]( cat("D:/",file_name,".txt")  ,info);
end proc:





Hy_En_CI:=proc(gmin, gmax, Lmin,Lmax,  omega,omega_g)
  global file_name, Z,alpha, EA2, EA2_ref, En_2pt, WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L;
  local k,info;
  
  alpha:=1.0;   
#  file_name:=2pt_ex;
 
  info:=array(1..3);
  info[1]:=ND;
  info[2]:=gmax;
  info[3]:=omega;
  writedata[APPEND](`D:\\2pt_ex_1.txt`,info); 
# writedata[APPEND]( cat("D:/",file_name,".txt")  ,info);

  
  En_2pt:=array(Lmin+1..Lmax+1,1..3);
     
  for k from Lmin to Lmax do
    unassign('WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L');
    gen_F(omega,omega_g,gmax,k);
    En[k]:=energy_2pt(Table_fc,gmax); 
  end do;

  output_file(En,gmax);

end proc:


#################### main code ######################
  ND:=75;
  Digits:=ND;
  
  Eref:=-.1576664294691509410566;
# 3 terms in r12^1;
  EA2[1][3]:=-0.070158981643356643;
# 5 terms in r12^1;
  EA2[1][5]:=-0.030431056811910140083514696517792493;
# 3 terms in r12^1; 1 term in r12^3
  EA2[3][1]:=0.2842426063519813519813519813; 
# 5 terms in r12^1; 3 terms in r12^3
  EA2[3][3]:=0.514929053151709401709401709401709401709401709402; 
# 5 terms in r12^1; 6 terms in r12^3
  EA2[3][6]:=0.31394509749426222594437248719868;
# 3 terms in r12^1; 3 term in r12^3; 2 terms in r12^5
  EA2[5][2]:=1.1764990708365708365708365708365708365708365708317;
#  5 terms in r12^1; 6 term in r12^3; 5 terms in r12^5
  EA2[5][5]:=1.314794577988687227777600768901307987159809423;

 EA2_ref[1]:=EA2[1][5];
 EA2_ref[3]:=EA2[3][6];
 EA2_ref[5]:=EA2[5][5];

 Z:=1:  alpha:=1.0; 
 gmin:=1;gmax:=1;
 Lmin:=0 ;Lmax:=15;
 omega:=30; omega_g:=0; 
 
 Hy_En_CI(gmin, gmax, Lmin,Lmax,  omega,omega_g );




==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE/2pt_ex_3.mpl <==
#with(linalg);
with(LinearAlgebra);

C_vqk:=proc(v,q,k)
  global Table_C;
  local res,L1,L2,t;

  if type(Table_C[v,q,k], numeric) then
    return Table_C[v,q,k];
  end if;

  if v<-1 then 
    print(`not supported`);
  else
    if type(v, even) then
      L1:=1/2*v;
      L2:=1/2*v-q;
      if q>L1 or k>L2 then
        res:=0;
        return res;
      end if;  
    else
      L2:=1/2*(v+1);
      if k>L2 then 
        res:=0;
        return res;
      end if;
    end if; 

    if q=0 then
      res:=binomial(v+2,2*k+1);
      res:=res/(v+2);
    else
      res:=1;
      for t from 0 to min( q-1, floor( (v+1)/2) ) do
        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);
      end do;  
      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);
    end if;
    res:=evalf(res);
  end if; 
  Table_C[v,q,k]:=res;
  return res;
end proc:


# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);
    end if;
    res:=GAMMA(n+1)/alpha^(n+1)*factor;
  end if;
  
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 exp(-alpha*s) dr_< dr_>
int_F:=proc(n1,n2,n3,n4,n5,alpha)
  local sum,p,q;
  global Table_int_F;
  
  if type( Table_int_F[n1,n2,n3,n4,n5,alpha], numeric) then
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n2=-1 or n2=-2 or n5<0 or n3=-1 or n3=-2 then
    Table_int_F[n1,n2,n3,n4,n5,alpha]:=0; 
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n5=0 then
    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;
  elif n5=1 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );
  elif n5=2 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );
  else
    print(`not supported yet, zero value returned`);
    sum:=0;
  end if;
  sum:=evalf(%);
  Table_int_F[n1,n2,n3,n4,n5,alpha]:=sum; 
  return Table_int_F[n1,n2,n3,n4,n5,alpha];
end proc:

# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 r12^n12 exp(-alpha*s) sin \theta dr_< dr_> d\theta
int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)
  local res,k;
  global Table_int_F_L;

  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then
     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];
  end if;
  
  res:=0;
  for k from 0 to floor((n12+1)/2) do
    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); 
  end do;
  res:=res*2/(2*L+1);
  res:=evalf(%);
  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  
  return res;
end proc:



section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );
  res:= res * 2;
  return res;
end proc:


section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=   -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)  -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
#  print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );
  res:=res*8*Pi^2;
  res:=res*2;
  return res;
end proc:

section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=0;
  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
  return res;
end proc:




section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
#  print(`2-1`,res);
  return res;
end proc:

section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)
-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)
+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)
- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );
  res:= res * 2;
 # print(`2-2`,res);
  return res;
end proc:


section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);
  res:=res*8*Pi^2;
  res:=res*2;
#  print(`2-3`,res);
  return res;
end proc:

section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  return res;
end proc:




section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)
  local res;
  if L_p<>L then
    res:=0;
    return res;
  else
    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  
-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
    res:=res*8*Pi^2;
    res:=res*2/(2*L+1);
# this is due to double counting in int_F_L
# convention ai aj hij-> aj (hij + hji) -> we implicitly divide 2
    res:=res/2;
    res:=res*2;
    return res;
  end if;
end proc:


section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:


section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:=0;
  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);
  return res;
end proc:



section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:=0;
  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);
  return res;
end proc:



energy_2pt:=proc(Table_fc,gmax)
  local Energy,alpha,alpha_p,i,j,k,l,l_p,n1,n2,n12,n1_p,n2_p,n12_p,temp,L,L_p,res,A1,lambda_p,mu_p,nu_p,xi_p,lambda,mu,nu,xi,n5,n5_p,Z,temp2_1,temp2_2,temp2_3,temp1,temp4,temp4_1,temp4_2,temp5_1,temp5_2,temp5_3,temp5_4,temp3,n, output_En;
  global file_name, E0,E1,AM,BM,CM,WF;
  
  CM:=Matrix(Mn,Mn): 
  AM:=Matrix(Mn,Mn):
  BM:=Vector(Mn):
  WF:=Array(Mn):

  
  E0:=-1;E1:=5/8;Z:=1;

  for i from 1 to Mn do
    for j from 1 to Mn do
      AM[i,j]:=0;
    end do:
    BM[i]:=0;
  end do:
# print(`here`,Mn_G,Mn);

  for i from 1 to Mn_G do
    for j from 1 to Mn_G do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      
      AM[i,j]:=AM[i,j] + 1/2*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
      AM[i,j]:=AM[i,j] + 1/2*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0);
    end do;

    for j from Mn_G+1 to Mn do
      n1:=Table_fc[i][1];
      n2:=Table_fc[i][2];
      n12:=Table_fc[i][3];
      n5:=Table_fc[i][4];
      alpha:=Table_fc[i][5];
      L:=Table_fc[i][6];

      n1_p:=Table_fc[j][1];
      n2_p:=Table_fc[j][2];
      n12_p:=Table_fc[j][3];
      n5_p:=Table_fc[j][4];
      alpha_p:=Table_fc[j][5];
      L_p:=Table_fc[j][6];

      AM[i,j]:=AM[i,j] + section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L_p);
    end do;

    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:= 0;
    n2:= 0;
    n12:= 0;
    n5:=0; 
    alpha:= 1;
    L:=0;
    BM[i]:=BM[i] + 1/Pi*section4(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);

# section 1, but fix amplitute, 1/2 (Aik+Aki)
    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1; 
    BM[i]:=BM[i] + 1/4/Pi*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);   
    BM[i]:=BM[i] + 1/4/Pi*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0); 
    BM[i]:=-BM[i];
  end do;

  for i from Mn_G+1 to Mn do
    for j from 1 to Mn_G do
      AM[i,j]:=AM[j,i];      
    end do;

    for j from Mn_G+1 to Mn do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      AM[i,j]:= AM[i,j] + section3(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0);
    end do;


    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:=0;
    n2:=0;
    n12:=0;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/Pi*section5(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);


    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/2*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

# need to be extended
    for k from 1 to gmax by 2 do
      BM[i]:= BM[i] + extra_geminal(k,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p);
    end do;

# ax+b=0, in maple, b should be -b 
   BM[i]:=-BM[i];
  end do;


  for i from 1 to Mn do
    for j from 1 to Mn do
#      AM[i,j]:=evalf(AM[i,j]*4);
    end do;
#   print(`step1`,Energy);
#    BM[i]:=evalf(BM[i]*2);
  end do;

  print(`ZZZZ`);
  print(AM,BM);
  unassign('Table_C,Table_int_ln,Table_int_F,Table_int_F_L');

 #WF:=linsolve(AM,BM); 

  WF:=LinearSolve(AM,BM); 

  print(WF);
  for i from 1 to Mn do
    print(i,WF[i]);
  end do;


  Energy:=0:  
  print(Mn,WF);
  for i from 1 to Mn do
    for j from 1 to Mn do
      Energy:=Energy + WF[i]*WF[j]*AM[i,j];
    end do;
    Energy:= Energy - 2* WF[i]*BM[i];
  end do;
  Energy:=simplify(Energy);
#  Energy:=evalf(%-15/128);
#  Energy:=evalf(%-0.070158981643356643);
  print(`En`,Energy);
  
  output_En:=array(1..1,1..2);
  output_En[1,1]:=Table_fc[Mn][6];
  output_En[1,2]:=Energy;
  
  writedata[APPEND](`D:\\2pt_ex_3.txt`,output_En); 
# writedata[APPEND]( cat("D:/",file_name,".txt")  ,info);

  return Energy;
end proc:


extra_geminal:=proc(n,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p)
  global Table_fc,E0,alpha;
  local res,n1,n2,n12,n5,L;

  res:=0;
  if n=1 then
    n1:= -1;
    n2:= 2;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res + 1/2*(-1/3)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -2;
    n2:= 4;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res + 1/2*(1/15)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -4;
    n2:= 6;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res - 1/2*(1/105)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -3;
    n2:= 6;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res - 1/2*(1/105)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  end if;

  if n=3 then
    n1:= -1;
    n2:= 0;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -2;
    n2:= 2;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res - 1/9*2/5*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -3;
    n2:= 2;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res - 1/9*7/8*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -5;
    n2:= 4;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*1/16*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);


    n1:= -4;
    n2:= 4;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*251/560*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -3;
    n2:= 4;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*3/35*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

  end if;


  if n=5 then
    n1:= -3;
    n2:= 0;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res +13/360*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -2;
    n2:= 0;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res +4/225*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -5;
    n2:= 2;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res -3/40*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -4;
    n2:= 2;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res -68/1575*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);


    n1:= -3;
    n2:= 2;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res -4/525*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  end if;

  return res;
end proc:

gen_A:=proc(omega,omega_g,gmax,L)
  global Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations
  Mn:=0;Mn_G:=0;
  for nu from 3 to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to gmax by 2 do
        if lambda+mu+nu>omega_g then
          next;
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda,mu,nu,0,alpha,0];       
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           next;  
         else
# basis_A
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:


# s^nd lambda; t^nt mu; u^nu, nu
gen_B:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        elif nu=1 and mu=2 and lambda-mu-nu<>-1 then
          next;  
        elif nu=1 and mu=4 and lambda-mu-nu<>-2 then
          next;  
        elif nu=1 and mu=6 and (lambda-mu-nu<>-3 or lambda-mu-nu<>-4) then
          next;  
        elif nu=1 and mu>6 then
          next;  
        elif nu=3 and lambda-mu-nu<>-1 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  
   
        end if;  
      end do;
    end do;
    print(Mn_G,Mn);
  end do;

# PWE generations
#   for l from 0 to L do
 for l from L to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         else
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:



# s^nd lambda; t^nt mu; u^nu, nu
gen_F:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  

          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,1,alpha,0];      
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from L to L do
#  for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         else
# basis_F
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:


output_file:=proc(En,gmax)
  global file_name, Lmin,Lmax,EA2_ref, EA2,omega,ND;
  local i,temp,temp2,En_2pt,dim;

  temp:=0; dim:=Lmax-Lmin+1;  
  En_2pt:=array(1..dim,1..3);
    
  for i from Lmin to Lmax do
    temp:=temp+En[i];
    En_2pt[i-Lmin+1,1]:=i;
    En_2pt[i-Lmin+1,2]:=temp + EA2_ref[gmax];
    En_2pt[i-Lmin+1,3]:=En[i];
    
    print(i,En[i],evalf(temp + EA2_ref[gmax]),evalf(temp + EA2_ref[gmax]-Eref));
  end do:
  print(En_2pt);

  
 writedata[APPEND](`D:\\2pt_ex_3.txt`,En_2pt);
#  writedata[APPEND]( cat("D:/",file_name,".txt")  ,info);
end proc:





Hy_En_CI:=proc(gmin, gmax, Lmin,Lmax,  omega,omega_g)
  global file_name, Z,alpha, EA2, EA2_ref, En_2pt, WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L;
  local k,info;
  
  alpha:=1.0;   
#  file_name:=2pt_ex;
 
  info:=array(1..3);
  info[1]:=ND;
  info[2]:=gmax;
  info[3]:=omega;
  writedata[APPEND](`D:\\2pt_ex_3.txt`,info); 
# writedata[APPEND]( cat("D:/",file_name,".txt")  ,info);

  
  En_2pt:=array(Lmin+1..Lmax+1,1..3);
     
  for k from Lmin to Lmax do
    unassign('WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L');
    gen_F(omega,omega_g,gmax,k);
    En[k]:=energy_2pt(Table_fc,gmax); 
  end do;

  output_file(En,gmax);

end proc:


#################### main code ######################
  ND:=75;
  Digits:=ND;
  
  Eref:=-.1576664294691509410566;
# 3 terms in r12^1;
  EA2[1][3]:=-0.070158981643356643;
# 5 terms in r12^1;
  EA2[1][5]:=-0.030431056811910140083514696517792493;
# 3 terms in r12^1; 1 term in r12^3
  EA2[3][1]:=0.2842426063519813519813519813; 
# 5 terms in r12^1; 3 terms in r12^3
  EA2[3][3]:=0.514929053151709401709401709401709401709401709402; 
# 5 terms in r12^1; 6 terms in r12^3
  EA2[3][6]:=0.31394509749426222594437248719868;
# 3 terms in r12^1; 3 term in r12^3; 2 terms in r12^5
  EA2[5][2]:=1.1764990708365708365708365708365708365708365708317;
#  5 terms in r12^1; 6 term in r12^3; 5 terms in r12^5
  EA2[5][5]:=1.314794577988687227777600768901307987159809423;

 EA2_ref[1]:=EA2[1][5];
 EA2_ref[3]:=EA2[3][6];
 EA2_ref[5]:=EA2[5][5];

 Z:=1:  alpha:=1.0; 
 gmin:=1;gmax:=3;
 Lmin:=0 ;Lmax:=15;
 omega:=30; omega_g:=0; 
 
 Hy_En_CI(gmin, gmax, Lmin,Lmax,  omega,omega_g );




==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE/2pt_ex_5.mpl <==
#with(linalg);
with(LinearAlgebra);

C_vqk:=proc(v,q,k)
  global Table_C;
  local res,L1,L2,t;

  if type(Table_C[v,q,k], numeric) then
    return Table_C[v,q,k];
  end if;

  if v<-1 then 
    print(`not supported`);
  else
    if type(v, even) then
      L1:=1/2*v;
      L2:=1/2*v-q;
      if q>L1 or k>L2 then
        res:=0;
        return res;
      end if;  
    else
      L2:=1/2*(v+1);
      if k>L2 then 
        res:=0;
        return res;
      end if;
    end if; 

    if q=0 then
      res:=binomial(v+2,2*k+1);
      res:=res/(v+2);
    else
      res:=1;
      for t from 0 to min( q-1, floor( (v+1)/2) ) do
        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);
      end do;  
      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);
    end if;
    res:=evalf(res);
  end if; 
  Table_C[v,q,k]:=res;
  return res;
end proc:


# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);
    end if;
    res:=GAMMA(n+1)/alpha^(n+1)*factor;
  end if;
  
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 exp(-alpha*s) dr_< dr_>
int_F:=proc(n1,n2,n3,n4,n5,alpha)
  local sum,p,q;
  global Table_int_F;
  
  if type( Table_int_F[n1,n2,n3,n4,n5,alpha], numeric) then
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n2=-1 or n2=-2 or n5<0 or n3=-1 or n3=-2 then
    Table_int_F[n1,n2,n3,n4,n5,alpha]:=0; 
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n5=0 then
    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;
  elif n5=1 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );
  elif n5=2 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );
  else
    print(`not supported yet, zero value returned`);
    sum:=0;
  end if;
  sum:=evalf(%);
  Table_int_F[n1,n2,n3,n4,n5,alpha]:=sum; 
  return Table_int_F[n1,n2,n3,n4,n5,alpha];
end proc:

# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 r12^n12 exp(-alpha*s) sin \theta dr_< dr_> d\theta
int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)
  local res,k;
  global Table_int_F_L;

  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then
     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];
  end if;
  
  res:=0;
  for k from 0 to floor((n12+1)/2) do
    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); 
  end do;
  res:=res*2/(2*L+1);
  res:=evalf(%);
  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  
  return res;
end proc:



section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );
  res:= res * 2;
  return res;
end proc:


section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=   -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)  -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
#  print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );
  res:=res*8*Pi^2;
  res:=res*2;
  return res;
end proc:

section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=0;
  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
  return res;
end proc:




section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
#  print(`2-1`,res);
  return res;
end proc:

section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)
-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)
+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)
- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );
  res:= res * 2;
 # print(`2-2`,res);
  return res;
end proc:


section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);
  res:=res*8*Pi^2;
  res:=res*2;
#  print(`2-3`,res);
  return res;
end proc:

section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  return res;
end proc:




section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)
  local res;
  if L_p<>L then
    res:=0;
    return res;
  else
    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  
-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
    res:=res*8*Pi^2;
    res:=res*2/(2*L+1);
# this is due to double counting in int_F_L
# convention ai aj hij-> aj (hij + hji) -> we implicitly divide 2
    res:=res/2;
    res:=res*2;
    return res;
  end if;
end proc:


section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:


section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:=0;
  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);
  return res;
end proc:



section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:=0;
  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);
  return res;
end proc:



energy_2pt:=proc(Table_fc,gmax)
  local Energy,alpha,alpha_p,i,j,k,l,l_p,n1,n2,n12,n1_p,n2_p,n12_p,temp,L,L_p,res,A1,lambda_p,mu_p,nu_p,xi_p,lambda,mu,nu,xi,n5,n5_p,Z,temp2_1,temp2_2,temp2_3,temp1,temp4,temp4_1,temp4_2,temp5_1,temp5_2,temp5_3,temp5_4,temp3,n, output_En;
  global file_name, E0,E1,AM,BM,CM,WF;
  
  CM:=Matrix(Mn,Mn): 
  AM:=Matrix(Mn,Mn):
  BM:=Vector(Mn):
  WF:=Array(Mn):

  
  E0:=-1;E1:=5/8;Z:=1;

  for i from 1 to Mn do
    for j from 1 to Mn do
      AM[i,j]:=0;
    end do:
    BM[i]:=0;
  end do:
# print(`here`,Mn_G,Mn);

  for i from 1 to Mn_G do
    for j from 1 to Mn_G do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      
      AM[i,j]:=AM[i,j] + 1/2*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
      AM[i,j]:=AM[i,j] + 1/2*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0);
    end do;

    for j from Mn_G+1 to Mn do
      n1:=Table_fc[i][1];
      n2:=Table_fc[i][2];
      n12:=Table_fc[i][3];
      n5:=Table_fc[i][4];
      alpha:=Table_fc[i][5];
      L:=Table_fc[i][6];

      n1_p:=Table_fc[j][1];
      n2_p:=Table_fc[j][2];
      n12_p:=Table_fc[j][3];
      n5_p:=Table_fc[j][4];
      alpha_p:=Table_fc[j][5];
      L_p:=Table_fc[j][6];

      AM[i,j]:=AM[i,j] + section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L_p);
    end do;

    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:= 0;
    n2:= 0;
    n12:= 0;
    n5:=0; 
    alpha:= 1;
    L:=0;
    BM[i]:=BM[i] + 1/Pi*section4(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);

# section 1, but fix amplitute, 1/2 (Aik+Aki)
    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1; 
    BM[i]:=BM[i] + 1/4/Pi*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);   
    BM[i]:=BM[i] + 1/4/Pi*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0); 
    BM[i]:=-BM[i];
  end do;

  for i from Mn_G+1 to Mn do
    for j from 1 to Mn_G do
      AM[i,j]:=AM[j,i];      
    end do;

    for j from Mn_G+1 to Mn do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      AM[i,j]:= AM[i,j] + section3(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0);
    end do;


    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:=0;
    n2:=0;
    n12:=0;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/Pi*section5(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);


    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/2*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

# need to be extended
    for k from 1 to gmax by 2 do
      BM[i]:= BM[i] + extra_geminal(k,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p);
    end do;

# ax+b=0, in maple, b should be -b 
   BM[i]:=-BM[i];
  end do;


  for i from 1 to Mn do
    for j from 1 to Mn do
#      AM[i,j]:=evalf(AM[i,j]*4);
    end do;
#   print(`step1`,Energy);
#    BM[i]:=evalf(BM[i]*2);
  end do;

  print(`ZZZZ`);
  print(AM,BM);
  unassign('Table_C,Table_int_ln,Table_int_F,Table_int_F_L');

 #WF:=linsolve(AM,BM); 

  WF:=LinearSolve(AM,BM); 

  print(WF);
  for i from 1 to Mn do
    print(i,WF[i]);
  end do;


  Energy:=0:  
  print(Mn,WF);
  for i from 1 to Mn do
    for j from 1 to Mn do
      Energy:=Energy + WF[i]*WF[j]*AM[i,j];
    end do;
    Energy:= Energy - 2* WF[i]*BM[i];
  end do;
  Energy:=simplify(Energy);
#  Energy:=evalf(%-15/128);
#  Energy:=evalf(%-0.070158981643356643);
  print(`En`,Energy);
  
  output_En:=array(1..1,1..2);
  output_En[1,1]:=Table_fc[Mn][6];
  output_En[1,2]:=Energy;
  
  writedata[APPEND](`D:\\2pt_ex_5.txt`,output_En); 
# writedata[APPEND]( cat("D:/",file_name,".txt")  ,info);

  return Energy;
end proc:


extra_geminal:=proc(n,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p)
  global Table_fc,E0,alpha;
  local res,n1,n2,n12,n5,L;

  res:=0;
  if n=1 then
    n1:= -1;
    n2:= 2;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res + 1/2*(-1/3)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -2;
    n2:= 4;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res + 1/2*(1/15)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -4;
    n2:= 6;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res - 1/2*(1/105)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -3;
    n2:= 6;
    n12:= 1;
    n5:=0;
    L:=L_p;
    res:= res - 1/2*(1/105)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  end if;

  if n=3 then
    n1:= -1;
    n2:= 0;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -2;
    n2:= 2;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res - 1/9*2/5*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -3;
    n2:= 2;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res - 1/9*7/8*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -5;
    n2:= 4;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*1/16*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);


    n1:= -4;
    n2:= 4;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*251/560*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -3;
    n2:= 4;
    n12:= 3;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res + 1/9*3/35*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

  end if;


  if n=5 then
    n1:= -3;
    n2:= 0;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res +13/360*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -2;
    n2:= 0;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res +4/225*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -5;
    n2:= 2;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res -3/40*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

    n1:= -4;
    n2:= 2;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res -68/1575*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);


    n1:= -3;
    n2:= 2;
    n12:= 5;
    n5:=0;
    alpha:=1;
    L:=L_p;
    res:= res -4/525*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  end if;

  return res;
end proc:

gen_A:=proc(omega,omega_g,gmax,L)
  global Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations
  Mn:=0;Mn_G:=0;
  for nu from 3 to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to gmax by 2 do
        if lambda+mu+nu>omega_g then
          next;
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda,mu,nu,0,alpha,0];       
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           next;  
         else
# basis_A
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:


# s^nd lambda; t^nt mu; u^nu, nu
gen_B:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        elif nu=1 and mu=2 and lambda-mu-nu<>-1 then
          next;  
        elif nu=1 and mu=4 and lambda-mu-nu<>-2 then
          next;  
        elif nu=1 and mu=6 and (lambda-mu-nu<>-3 or lambda-mu-nu<>-4) then
          next;  
        elif nu=1 and mu>6 then
          next;  
        elif nu=3 and lambda-mu-nu<>-1 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  
   
        end if;  
      end do;
    end do;
    print(Mn_G,Mn);
  end do;

# PWE generations
#   for l from 0 to L do
 for l from L to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         else
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:



# s^nd lambda; t^nt mu; u^nu, nu
gen_F:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  

          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,1,alpha,0];      
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from L to L do
#  for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         else
# basis_F
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:


output_file:=proc(En,gmax)
  global file_name, Lmin,Lmax,EA2_ref, EA2,omega,ND;
  local i,temp,temp2,En_2pt,dim;

  temp:=0; dim:=Lmax-Lmin+1;  
  En_2pt:=array(1..dim,1..3);
    
  for i from Lmin to Lmax do
    temp:=temp+En[i];
    En_2pt[i-Lmin+1,1]:=i;
    En_2pt[i-Lmin+1,2]:=temp + EA2_ref[gmax];
    En_2pt[i-Lmin+1,3]:=En[i];
    
    print(i,En[i],evalf(temp + EA2_ref[gmax]),evalf(temp + EA2_ref[gmax]-Eref));
  end do:
  print(En_2pt);

  
 writedata[APPEND](`D:\\2pt_ex_5.txt`,En_2pt);
#  writedata[APPEND]( cat("D:/",file_name,".txt")  ,info);
end proc:





Hy_En_CI:=proc(gmin, gmax, Lmin,Lmax,  omega,omega_g)
  global file_name, Z,alpha, EA2, EA2_ref, En_2pt, WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L;
  local k,info;
  
  alpha:=1.0;   
#  file_name:=2pt_ex;
 
  info:=array(1..3);
  info[1]:=ND;
  info[2]:=gmax;
  info[3]:=omega;
  writedata[APPEND](`D:\\2pt_ex_5.txt`,info); 
# writedata[APPEND]( cat("D:/",file_name,".txt")  ,info);

  
  En_2pt:=array(Lmin+1..Lmax+1,1..3);
     
  for k from Lmin to Lmax do
    unassign('WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L');
    gen_F(omega,omega_g,gmax,k);
    En[k]:=energy_2pt(Table_fc,gmax); 
  end do;

  output_file(En,gmax);

end proc:


#################### main code ######################
  ND:=75;
  Digits:=ND;
  
  Eref:=-.1576664294691509410566;
# 3 terms in r12^1;
  EA2[1][3]:=-0.070158981643356643;
# 5 terms in r12^1;
  EA2[1][5]:=-0.030431056811910140083514696517792493;
# 3 terms in r12^1; 1 term in r12^3
  EA2[3][1]:=0.2842426063519813519813519813; 
# 5 terms in r12^1; 3 terms in r12^3
  EA2[3][3]:=0.514929053151709401709401709401709401709401709402; 
# 5 terms in r12^1; 6 terms in r12^3
  EA2[3][6]:=0.31394509749426222594437248719868;
# 3 terms in r12^1; 3 term in r12^3; 2 terms in r12^5
  EA2[5][2]:=1.1764990708365708365708365708365708365708365708317;
#  5 terms in r12^1; 6 term in r12^3; 5 terms in r12^5
  EA2[5][5]:=1.314794577988687227777600768901307987159809423;

 EA2_ref[1]:=EA2[1][5];
 EA2_ref[3]:=EA2[3][6];
 EA2_ref[5]:=EA2[5][5];

 Z:=1:  alpha:=1.0; 
 gmin:=1;gmax:=5;
 Lmin:=0 ;Lmax:=15;
 omega:=30; omega_g:=0; 
 
 Hy_En_CI(gmin, gmax, Lmin,Lmax,  omega,omega_g );




==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE/2pt_min_1.mpl <==
with(linalg); 
with(LinearAlgebra);

C_vqk:=proc(v,q,k)
  global Table_C;
  local res,L1,L2,t;

  if type(Table_C[v,q,k], numeric) then
    return Table_C[v,q,k];
  end if;

  if v<-1 then 
    print(`not supported`);
  else
    if type(v, even) then
      L1:=1/2*v;
      L2:=1/2*v-q;
      if q>L1 or k>L2 then
        res:=0;
        return res;
      end if;  
    else
      L2:=1/2*(v+1);
      if k>L2 then 
        res:=0;
        return res;
      end if;
    end if; 

    if q=0 then
      res:=binomial(v+2,2*k+1);
      res:=res/(v+2);
    else
      res:=1;
      for t from 0 to min( q-1, floor( (v+1)/2) ) do
        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);
      end do;  
      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);
    end if;
    res:=evalf(res);
  end if; 
  Table_C[v,q,k]:=res;
  return res;
end proc:


# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);
    end if;
    res:=GAMMA(n+1)/alpha^(n+1)*factor;
  end if;
  
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 exp(-alpha*s) dr_< dr_>
int_F:=proc(n1,n2,n3,n4,n5,alpha)
  local sum,p,q;
  global Table_int_F;
  
  if type( Table_int_F[n1,n2,n3,n4,n5,alpha], numeric) then
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n2=-1 or n2=-2 or n5<0 or n3=-1 or n3=-2 then
    Table_int_F[n1,n2,n3,n4,n5,alpha]:=0; 
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n5=0 then
    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;
  elif n5=1 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );
  elif n5=2 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );
  else
    print(`not supported yet, zero value returned`);
    sum:=0;
  end if;
  sum:=evalf(%);
  Table_int_F[n1,n2,n3,n4,n5,alpha]:=sum; 
  return Table_int_F[n1,n2,n3,n4,n5,alpha];
end proc:

# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 r12^n12 exp(-alpha*s) sin \theta dr_< dr_> d\theta
int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)
  local res,k;
  global Table_int_F_L;

  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then
     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];
  end if;
  
  res:=0;
  for k from 0 to floor((n12+1)/2) do
    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); 
  end do;
  res:=res*2/(2*L+1);
  res:=evalf(%);
  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  
  return res;
end proc:



section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );
  res:= res * 2;
  return res;
end proc:


section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=   -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)  -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
#  print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );
  res:=res*8*Pi^2;
  res:=res*2;
  return res;
end proc:

section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=0;
  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
  return res;
end proc:




section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
#  print(`2-1`,res);
  return res;
end proc:

section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)
-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)
+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)
- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );
  res:= res * 2;
 # print(`2-2`,res);
  return res;
end proc:


section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);
  res:=res*8*Pi^2;
  res:=res*2;
#  print(`2-3`,res);
  return res;
end proc:

section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  return res;
end proc:




section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)
  local res;
  if L_p<>L then
    res:=0;
    return res;
  else
    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  
-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
    res:=res*8*Pi^2;
    res:=res*2/(2*L+1);
# this is due to double counting in int_F_L
# convention ai aj hij-> aj (hij + hji) -> we implicitly divide 2
    res:=res/2;
    res:=res*2;
    return res;
  end if;
end proc:


section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:


section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:=0;
  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);
  return res;
end proc:



section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:=0;
  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);
  return res;
end proc:



energy_2pt:=proc(Table_fc,gmax)
  local output_En, Energy,alpha,alpha_p,i,j,k,l,l_p,n1,n2,n12,n1_p,n2_p,n12_p,temp,L,L_p,res,A1,lambda_p,mu_p,nu_p,xi_p,lambda,mu,nu,xi,n5,n5_p,Z,temp2_1,temp2_2,temp2_3,temp1,temp4,temp4_1,temp4_2,temp5_1,temp5_2,temp5_3,temp5_4,temp3,n;
  global E0,E1,AM,BM,CM,WF;
  
  CM:=Matrix(Mn,Mn): 
  AM:=Matrix(Mn,Mn):
  BM:=Vector(Mn):
  WF:=Array(Mn):
  E0:=-1;E1:=5/8;Z:=1;

  for i from 1 to Mn do
    for j from 1 to Mn do
      AM[i,j]:=0;
    end do:
    BM[i]:=0;
  end do:
# print(`here`,Mn_G,Mn);

  for i from 1 to Mn_G do
    for j from 1 to Mn_G do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      
      AM[i,j]:=AM[i,j] + 1/2*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
      AM[i,j]:=AM[i,j] + 1/2*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0);
    end do;

    for j from Mn_G+1 to Mn do
      n1:=Table_fc[i][1];
      n2:=Table_fc[i][2];
      n12:=Table_fc[i][3];
      n5:=Table_fc[i][4];
      alpha:=Table_fc[i][5];
      L:=Table_fc[i][6];

      n1_p:=Table_fc[j][1];
      n2_p:=Table_fc[j][2];
      n12_p:=Table_fc[j][3];
      n5_p:=Table_fc[j][4];
      alpha_p:=Table_fc[j][5];
      L_p:=Table_fc[j][6];

      AM[i,j]:=AM[i,j] + section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L_p);
    end do;

    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:= 0;
    n2:= 0;
    n12:= 0;
    n5:=0; 
    alpha:= 1;
    L:=0;
    BM[i]:=BM[i] + 1/Pi*section4(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);

# section 1, but fix amplitute, 1/2 (Aik+Aki)
    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1; 
    BM[i]:=BM[i] + 1/4/Pi*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);   
    BM[i]:=BM[i] + 1/4/Pi*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0); 
    BM[i]:=-BM[i];
  end do;

  for i from Mn_G+1 to Mn do
    for j from 1 to Mn_G do
      AM[i,j]:=AM[j,i];      
    end do;

#   chi chi section
    for j from Mn_G+1 to Mn do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      AM[i,j]:= AM[i,j] + section3(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0);
    end do;


    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:=0;
    n2:=0;
    n12:=0;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/Pi*section5(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);


# linear cusp
    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/2*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

# need to be extended
    for k from 1 to gmax by 2 do
      BM[i]:= BM[i] + extra_geminal(gmax,k,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p);
    end do;

# ax+b=0, in maple, b should be -b 
   BM[i]:=-BM[i];
  end do;


  for i from 1 to Mn do
    for j from 1 to Mn do
#      AM[i,j]:=evalf(AM[i,j]*4);
    end do;
#   print(`step1`,Energy);
#    BM[i]:=evalf(BM[i]*2);
  end do;

  print(`ZZZZ`);
  print(AM,BM);
  unassign('Table_C,Table_int_ln,Table_int_F,Table_int_F_L');

  WF:=linsolve(AM,BM); 

#  WF:=LinearSolve(AM,BM); 

  print(WF);
  for i from 1 to Mn do
    print(i,WF[i]);
  end do;


  Energy:=0:  
  print(Mn,WF);
  for i from 1 to Mn do
    for j from 1 to Mn do
      Energy:=Energy + WF[i]*WF[j]*AM[i,j];
    end do;
    Energy:= Energy - 2* WF[i]*BM[i];
  end do;
  Energy:=simplify(Energy);
#  Energy:=evalf(%-15/128);
#  Energy:=evalf(%-0.070158981643356643);
  print(`En`,Energy);

  output_En:=array(1..1,1..2);
  output_En[1,1]:=Table_fc[Mn][6];
  output_En[1,2]:=Energy;
  
  writedata[APPEND](`D:\\2pt_min_1.txt`,output_En); 

  return Energy;
end proc:


extra_geminal:=proc(gmax,n,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p)
  global Table_fc,E0,alpha;
  local res,n1,n2,n12,n5,L;

  res:=0;

  if gmax=1 then
    res:=0;
    return res;
  end if;

  if gmax=3 then
    if n=1 then
      n1:= -1;
      n2:= 2;
      n12:= 1;
      n5:=0;
      L:=L_p;
      res:= res + 1/2*(-1/3)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    elif n=3 then
      n1:= -1;
      n2:= 0;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res + 1/9*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    end if;
    return res;
  end if;

  if gmax=5 then
    if n=1 then
      n1:= -1;
      n2:= 2;
      n12:= 1;
      n5:=0;
      L:=L_p;
      res:= res + 1/2*(-1/3)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);     

      n1:= -2;
      n2:= 4;
      n12:= 1;
      n5:=0;
      L:=L_p;
      res:= res + 1/2*(1/15)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    elif n=3 then
      n1:= -1;
      n2:= 0;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res + 1/9*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

      n1:= -2;
      n2:= 2;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res - 1/9*2/5*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

      n1:= -3;
      n2:= 2;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res - 1/9*7/8*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    elif n=5 then 
      n1:= -3;
      n2:= 0;
      n12:= 5;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res +13/360*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

      n1:= -2;
      n2:= 0;
      n12:= 5;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res +4/225*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    end if;
    return res;
  end if;

  return res;
end proc:

gen_A:=proc(omega,omega_g,gmax,L)
  global Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations
  Mn:=0;Mn_G:=0;
  for nu from 3 to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to gmax by 2 do
        if lambda+mu+nu>omega_g then
          next;
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda,mu,nu,0,alpha,0];       
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           next;  
         else
# basis_A
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:


# s^nd lambda; t^nt mu; u^nu, nu
gen_B:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        elif nu=1 and mu=2 and lambda-mu-nu<>-1 then
          next;  
        elif nu=1 and mu=4 and lambda-mu-nu<>-2 then
          next;  
        elif nu=1 and mu=6 and (lambda-mu-nu<>-3 or lambda-mu-nu<>-4) then
          next;  
        elif nu=1 and mu>6 then
          next;  
        elif nu=3 and lambda-mu-nu<>-1 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  
   
        end if;  
      end do;
    end do;
    print(Mn_G,Mn);
  end do;

# PWE generations
#   for l from 0 to L do
 for l from L to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         else
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:



# s^nd lambda; t^nt mu; u^nu, nu
gen_F:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  

          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,1,alpha,0];      
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from L to L do
#  for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         else
# basis_F
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:

output_file:=proc(En,gmax)
  global Lmin,Lmax,EA2_ref, EA2,omega;
  local i,temp,temp2,En_2pt,dim;
  
  temp:=0; dim:=Lmax-Lmin+1;

  En_2pt:=array(1..dim,1..3);
    
  for i from Lmin to Lmax do
    temp:=temp+En[i];
    En_2pt[i-Lmin+1,1]:=i;
    En_2pt[i-Lmin+1,2]:=temp + EA2_ref[gmax];
    En_2pt[i-Lmin+1,3]:=En[i];
    
    print(i,En[i],evalf(temp + EA2_ref[gmax]),evalf(temp + EA2_ref[gmax]-Eref));
  end do:
  print(En_2pt);

  writedata[APPEND](`D:\\2pt_min_1.txt`,En_2pt);
end proc:


Hy_En_CI:=proc(gmin, gmax, Lmin,Lmax,  omega,omega_g)
  global Z,alpha, EA2,WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L,En_2pt;
  local k, info;
  
  alpha:=1.0; 
  info:=array(1..3);
  info[1]:=ND;
  info[2]:=gmax;
  info[3]:=omega;

  writedata[APPEND](`D:\\2pt_min_1.txt`,info); 
   
  for k from Lmin to Lmax do
    unassign('WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L');
    gen_F(omega,omega_g,gmax,k);  
    En[k]:=energy_2pt(Table_fc,gmax); 
  end do;

  output_file(En,gmax); 
end proc:


#################### main code ######################
  ND:=75;
  Digits:=ND;
  Eref:=-.1576664294691509410566;
# 3 terms in r12^1;
  EA2[1]:=-.1171875000000000000000000000000000000000000000000;
  EA2[3]:=0.3236071654040404040404040404040404040404040404040;
  EA2[5]:=1.17649907083657083657083657083657083657083657083657;
  EA2_ref[1]:=EA2[1];
  EA2_ref[3]:=EA2[3];
  EA2_ref[5]:=EA2[5];

  Z:=1:  
 
  gmin:=1;gmax:=1;
  Lmin:=0;Lmax:=15;
  omega:=30; omega_g:=0;
    
  Hy_En_CI(gmin, gmax, Lmin,Lmax,  omega,omega_g );
  
  
  
  
  
  
  
  
  
  
  

==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE/2pt_min_3.mpl <==
with(linalg);
with(LinearAlgebra);

C_vqk:=proc(v,q,k)
  global Table_C;
  local res,L1,L2,t;

  if type(Table_C[v,q,k], numeric) then
    return Table_C[v,q,k];
  end if;

  if v<-1 then 
    print(`not supported`);
  else
    if type(v, even) then
      L1:=1/2*v;
      L2:=1/2*v-q;
      if q>L1 or k>L2 then
        res:=0;
        return res;
      end if;  
    else
      L2:=1/2*(v+1);
      if k>L2 then 
        res:=0;
        return res;
      end if;
    end if; 

    if q=0 then
      res:=binomial(v+2,2*k+1);
      res:=res/(v+2);
    else
      res:=1;
      for t from 0 to min( q-1, floor( (v+1)/2) ) do
        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);
      end do;  
      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);
    end if;
    res:=evalf(res);
  end if; 
  Table_C[v,q,k]:=res;
  return res;
end proc:


# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);
    end if;
    res:=GAMMA(n+1)/alpha^(n+1)*factor;
  end if;
  
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 exp(-alpha*s) dr_< dr_>
int_F:=proc(n1,n2,n3,n4,n5,alpha)
  local sum,p,q;
  global Table_int_F;
  
  if type( Table_int_F[n1,n2,n3,n4,n5,alpha], numeric) then
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n2=-1 or n2=-2 or n5<0 or n3=-1 or n3=-2 then
    Table_int_F[n1,n2,n3,n4,n5,alpha]:=0; 
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n5=0 then
    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;
  elif n5=1 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );
  elif n5=2 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );
  else
    print(`not supported yet, zero value returned`);
    sum:=0;
  end if;
  sum:=evalf(%);
  Table_int_F[n1,n2,n3,n4,n5,alpha]:=sum; 
  return Table_int_F[n1,n2,n3,n4,n5,alpha];
end proc:

# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 r12^n12 exp(-alpha*s) sin \theta dr_< dr_> d\theta
int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)
  local res,k;
  global Table_int_F_L;

  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then
     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];
  end if;
  
  res:=0;
  for k from 0 to floor((n12+1)/2) do
    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); 
  end do;
  res:=res*2/(2*L+1);
  res:=evalf(%);
  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  
  return res;
end proc:



section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );
  res:= res * 2;
  return res;
end proc:


section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=   -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)  -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
#  print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );
  res:=res*8*Pi^2;
  res:=res*2;
  return res;
end proc:

section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=0;
  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
  return res;
end proc:




section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
#  print(`2-1`,res);
  return res;
end proc:

section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)
-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)
+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)
- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );
  res:= res * 2;
 # print(`2-2`,res);
  return res;
end proc:


section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);
  res:=res*8*Pi^2;
  res:=res*2;
#  print(`2-3`,res);
  return res;
end proc:

section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  return res;
end proc:




section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)
  local res;
  if L_p<>L then
    res:=0;
    return res;
  else
    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  
-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
    res:=res*8*Pi^2;
    res:=res*2/(2*L+1);
# this is due to double counting in int_F_L
# convention ai aj hij-> aj (hij + hji) -> we implicitly divide 2
    res:=res/2;
    res:=res*2;
    return res;
  end if;
end proc:


section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:


section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:=0;
  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);
  return res;
end proc:



section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:=0;
  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);
  return res;
end proc:



energy_2pt:=proc(Table_fc,gmax)
  local output_En, Energy,alpha,alpha_p,i,j,k,l,l_p,n1,n2,n12,n1_p,n2_p,n12_p,temp,L,L_p,res,A1,lambda_p,mu_p,nu_p,xi_p,lambda,mu,nu,xi,n5,n5_p,Z,temp2_1,temp2_2,temp2_3,temp1,temp4,temp4_1,temp4_2,temp5_1,temp5_2,temp5_3,temp5_4,temp3,n;
  global E0,E1,AM,BM,CM,WF;
  
  CM:=Matrix(Mn,Mn): 
  AM:=Matrix(Mn,Mn):
  BM:=Vector(Mn):
  WF:=Array(Mn):
  E0:=-1;E1:=5/8;Z:=1;

  for i from 1 to Mn do
    for j from 1 to Mn do
      AM[i,j]:=0;
    end do:
    BM[i]:=0;
  end do:
# print(`here`,Mn_G,Mn);

  for i from 1 to Mn_G do
    for j from 1 to Mn_G do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      
      AM[i,j]:=AM[i,j] + 1/2*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
      AM[i,j]:=AM[i,j] + 1/2*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0);
    end do;

    for j from Mn_G+1 to Mn do
      n1:=Table_fc[i][1];
      n2:=Table_fc[i][2];
      n12:=Table_fc[i][3];
      n5:=Table_fc[i][4];
      alpha:=Table_fc[i][5];
      L:=Table_fc[i][6];

      n1_p:=Table_fc[j][1];
      n2_p:=Table_fc[j][2];
      n12_p:=Table_fc[j][3];
      n5_p:=Table_fc[j][4];
      alpha_p:=Table_fc[j][5];
      L_p:=Table_fc[j][6];

      AM[i,j]:=AM[i,j] + section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L_p);
    end do;

    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:= 0;
    n2:= 0;
    n12:= 0;
    n5:=0; 
    alpha:= 1;
    L:=0;
    BM[i]:=BM[i] + 1/Pi*section4(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);

# section 1, but fix amplitute, 1/2 (Aik+Aki)
    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1; 
    BM[i]:=BM[i] + 1/4/Pi*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);   
    BM[i]:=BM[i] + 1/4/Pi*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0); 
    BM[i]:=-BM[i];
  end do;

  for i from Mn_G+1 to Mn do
    for j from 1 to Mn_G do
      AM[i,j]:=AM[j,i];      
    end do;

#   chi chi section
    for j from Mn_G+1 to Mn do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      AM[i,j]:= AM[i,j] + section3(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0);
    end do;


    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:=0;
    n2:=0;
    n12:=0;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/Pi*section5(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);


# linear cusp
    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/2*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

# need to be extended
    for k from 1 to gmax by 2 do
      BM[i]:= BM[i] + extra_geminal(gmax,k,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p);
    end do;

# ax+b=0, in maple, b should be -b 
   BM[i]:=-BM[i];
  end do;


  for i from 1 to Mn do
    for j from 1 to Mn do
#      AM[i,j]:=evalf(AM[i,j]*4);
    end do;
#   print(`step1`,Energy);
#    BM[i]:=evalf(BM[i]*2);
  end do;

  print(`ZZZZ`);
  print(AM,BM);
  unassign('Table_C,Table_int_ln,Table_int_F,Table_int_F_L');

  WF:=linsolve(AM,BM); 

#  WF:=LinearSolve(AM,BM); 

  print(WF);
  for i from 1 to Mn do
    print(i,WF[i]);
  end do;


  Energy:=0:  
  print(Mn,WF);
  for i from 1 to Mn do
    for j from 1 to Mn do
      Energy:=Energy + WF[i]*WF[j]*AM[i,j];
    end do;
    Energy:= Energy - 2* WF[i]*BM[i];
  end do;
  Energy:=simplify(Energy);
#  Energy:=evalf(%-15/128);
#  Energy:=evalf(%-0.070158981643356643);
  print(`En`,Energy);

  output_En:=array(1..1,1..2);
  output_En[1,1]:=Table_fc[Mn][6];
  output_En[1,2]:=Energy;
  
  writedata[APPEND](`D:\\2pt_min_3.txt`,output_En); 

  return Energy;
end proc:


extra_geminal:=proc(gmax,n,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p)
  global Table_fc,E0,alpha;
  local res,n1,n2,n12,n5,L;

  res:=0;

  if gmax=1 then
    res:=0;
    return res;
  end if;

  if gmax=3 then
    if n=1 then
      n1:= -1;
      n2:= 2;
      n12:= 1;
      n5:=0;
      L:=L_p;
      res:= res + 1/2*(-1/3)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    elif n=3 then
      n1:= -1;
      n2:= 0;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res + 1/9*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    end if;
    return res;
  end if;

  if gmax=5 then
    if n=1 then
      n1:= -1;
      n2:= 2;
      n12:= 1;
      n5:=0;
      L:=L_p;
      res:= res + 1/2*(-1/3)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);     

      n1:= -2;
      n2:= 4;
      n12:= 1;
      n5:=0;
      L:=L_p;
      res:= res + 1/2*(1/15)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    elif n=3 then
      n1:= -1;
      n2:= 0;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res + 1/9*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

      n1:= -2;
      n2:= 2;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res - 1/9*2/5*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

      n1:= -3;
      n2:= 2;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res - 1/9*7/8*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    elif n=5 then 
      n1:= -3;
      n2:= 0;
      n12:= 5;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res +13/360*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

      n1:= -2;
      n2:= 0;
      n12:= 5;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res +4/225*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    end if;
    return res;
  end if;

  return res;
end proc:

gen_A:=proc(omega,omega_g,gmax,L)
  global Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations
  Mn:=0;Mn_G:=0;
  for nu from 3 to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to gmax by 2 do
        if lambda+mu+nu>omega_g then
          next;
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda,mu,nu,0,alpha,0];       
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           next;  
         else
# basis_A
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:


# s^nd lambda; t^nt mu; u^nu, nu
gen_B:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        elif nu=1 and mu=2 and lambda-mu-nu<>-1 then
          next;  
        elif nu=1 and mu=4 and lambda-mu-nu<>-2 then
          next;  
        elif nu=1 and mu=6 and (lambda-mu-nu<>-3 or lambda-mu-nu<>-4) then
          next;  
        elif nu=1 and mu>6 then
          next;  
        elif nu=3 and lambda-mu-nu<>-1 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  
   
        end if;  
      end do;
    end do;
    print(Mn_G,Mn);
  end do;

# PWE generations
#   for l from 0 to L do
 for l from L to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         else
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:



# s^nd lambda; t^nt mu; u^nu, nu
gen_F:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  

          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,1,alpha,0];      
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from L to L do
#  for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         else
# basis_F
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:

output_file:=proc(En,gmax)
  global Lmin,Lmax,EA2_ref, EA2,omega;
  local i,temp,temp2,En_2pt,dim;
  
  temp:=0; dim:=Lmax-Lmin+1;

  En_2pt:=array(1..dim,1..3);
    
  for i from Lmin to Lmax do
    temp:=temp+En[i];
    En_2pt[i-Lmin+1,1]:=i;
    En_2pt[i-Lmin+1,2]:=temp + EA2_ref[gmax];
    En_2pt[i-Lmin+1,3]:=En[i];
    
    print(i,En[i],evalf(temp + EA2_ref[gmax]),evalf(temp + EA2_ref[gmax]-Eref));
  end do:
  print(En_2pt);

  writedata[APPEND](`D:\\2pt_min_3.txt`,En_2pt);
end proc:


Hy_En_CI:=proc(gmin, gmax, Lmin,Lmax,  omega,omega_g)
  global Z,alpha, EA2,WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L,En_2pt;
  local k, info;
  
  alpha:=1.0; 
  info:=array(1..3);
  info[1]:=ND;
  info[2]:=gmax;
  info[3]:=omega;

  writedata[APPEND](`D:\\2pt_min_3.txt`,info); 
   
  for k from Lmin to Lmax do
    unassign('WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L');
    gen_F(omega,omega_g,gmax,k);  
    En[k]:=energy_2pt(Table_fc,gmax); 
  end do;

  output_file(En,gmax); 
end proc:


#################### main code ######################
  ND:=75;
  Digits:=ND;
  Eref:=-.1576664294691509410566;
# 3 terms in r12^1;
  EA2[1]:=-.1171875000000000000000000000000000000000000000000;
  EA2[3]:=0.3236071654040404040404040404040404040404040404040;
  EA2[5]:=1.17649907083657083657083657083657083657083657083657;
  EA2_ref[1]:=EA2[1];
  EA2_ref[3]:=EA2[3];
  EA2_ref[5]:=EA2[5];

  Z:=1:  
 
  gmin:=1;gmax:=3;
  Lmin:=0;Lmax:=15;
  omega:=30; omega_g:=0;
    
  Hy_En_CI(gmin, gmax, Lmin,Lmax,  omega,omega_g );
  
  
  
  
  
  
  
  
  
  
  

==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE/2pt_min_5.mpl <==
with(linalg);
with(LinearAlgebra);

C_vqk:=proc(v,q,k)
  global Table_C;
  local res,L1,L2,t;

  if type(Table_C[v,q,k], numeric) then
    return Table_C[v,q,k];
  end if;

  if v<-1 then 
    print(`not supported`);
  else
    if type(v, even) then
      L1:=1/2*v;
      L2:=1/2*v-q;
      if q>L1 or k>L2 then
        res:=0;
        return res;
      end if;  
    else
      L2:=1/2*(v+1);
      if k>L2 then 
        res:=0;
        return res;
      end if;
    end if; 

    if q=0 then
      res:=binomial(v+2,2*k+1);
      res:=res/(v+2);
    else
      res:=1;
      for t from 0 to min( q-1, floor( (v+1)/2) ) do
        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);
      end do;  
      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);
    end if;
    res:=evalf(res);
  end if; 
  Table_C[v,q,k]:=res;
  return res;
end proc:


# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);
    end if;
    res:=GAMMA(n+1)/alpha^(n+1)*factor;
  end if;
  
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 exp(-alpha*s) dr_< dr_>
int_F:=proc(n1,n2,n3,n4,n5,alpha)
  local sum,p,q;
  global Table_int_F;
  
  if type( Table_int_F[n1,n2,n3,n4,n5,alpha], numeric) then
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n2=-1 or n2=-2 or n5<0 or n3=-1 or n3=-2 then
    Table_int_F[n1,n2,n3,n4,n5,alpha]:=0; 
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n5=0 then
    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;
  elif n5=1 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );
  elif n5=2 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );
  else
    print(`not supported yet, zero value returned`);
    sum:=0;
  end if;
  sum:=evalf(%);
  Table_int_F[n1,n2,n3,n4,n5,alpha]:=sum; 
  return Table_int_F[n1,n2,n3,n4,n5,alpha];
end proc:

# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 r12^n12 exp(-alpha*s) sin \theta dr_< dr_> d\theta
int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)
  local res,k;
  global Table_int_F_L;

  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then
     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];
  end if;
  
  res:=0;
  for k from 0 to floor((n12+1)/2) do
    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); 
  end do;
  res:=res*2/(2*L+1);
  res:=evalf(%);
  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  
  return res;
end proc:



section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );
  res:= res * 2;
  return res;
end proc:


section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=   -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)  -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
#  print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );
  res:=res*8*Pi^2;
  res:=res*2;
  return res;
end proc:

section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=0;
  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
  return res;
end proc:




section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
#  print(`2-1`,res);
  return res;
end proc:

section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)
-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)
+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)
- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );
  res:= res * 2;
 # print(`2-2`,res);
  return res;
end proc:


section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);
  res:=res*8*Pi^2;
  res:=res*2;
#  print(`2-3`,res);
  return res;
end proc:

section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
  return res;
end proc:




section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)
  local res;
  if L_p<>L then
    res:=0;
    return res;
  else
    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  
-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
    res:=res*8*Pi^2;
    res:=res*2/(2*L+1);
# this is due to double counting in int_F_L
# convention ai aj hij-> aj (hij + hji) -> we implicitly divide 2
    res:=res/2;
    res:=res*2;
    return res;
  end if;
end proc:


section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:


section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:=0;
  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);
  return res;
end proc:



section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:=0;
  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);
  return res;
end proc:



energy_2pt:=proc(Table_fc,gmax)
  local output_En, Energy,alpha,alpha_p,i,j,k,l,l_p,n1,n2,n12,n1_p,n2_p,n12_p,temp,L,L_p,res,A1,lambda_p,mu_p,nu_p,xi_p,lambda,mu,nu,xi,n5,n5_p,Z,temp2_1,temp2_2,temp2_3,temp1,temp4,temp4_1,temp4_2,temp5_1,temp5_2,temp5_3,temp5_4,temp3,n;
  global E0,E1,AM,BM,CM,WF;
  
  CM:=Matrix(Mn,Mn): 
  AM:=Matrix(Mn,Mn):
  BM:=Vector(Mn):
  WF:=Array(Mn):
  E0:=-1;E1:=5/8;Z:=1;

  for i from 1 to Mn do
    for j from 1 to Mn do
      AM[i,j]:=0;
    end do:
    BM[i]:=0;
  end do:
# print(`here`,Mn_G,Mn);

  for i from 1 to Mn_G do
    for j from 1 to Mn_G do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      
      AM[i,j]:=AM[i,j] + 1/2*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
      AM[i,j]:=AM[i,j] + 1/2*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0);
    end do;

    for j from Mn_G+1 to Mn do
      n1:=Table_fc[i][1];
      n2:=Table_fc[i][2];
      n12:=Table_fc[i][3];
      n5:=Table_fc[i][4];
      alpha:=Table_fc[i][5];
      L:=Table_fc[i][6];

      n1_p:=Table_fc[j][1];
      n2_p:=Table_fc[j][2];
      n12_p:=Table_fc[j][3];
      n5_p:=Table_fc[j][4];
      alpha_p:=Table_fc[j][5];
      L_p:=Table_fc[j][6];

      AM[i,j]:=AM[i,j] + section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L_p);
    end do;

    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:= 0;
    n2:= 0;
    n12:= 0;
    n5:=0; 
    alpha:= 1;
    L:=0;
    BM[i]:=BM[i] + 1/Pi*section4(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);

# section 1, but fix amplitute, 1/2 (Aik+Aki)
    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1; 
    BM[i]:=BM[i] + 1/4/Pi*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);   
    BM[i]:=BM[i] + 1/4/Pi*section1(n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0); 
    BM[i]:=-BM[i];
  end do;

  for i from Mn_G+1 to Mn do
    for j from 1 to Mn_G do
      AM[i,j]:=AM[j,i];      
    end do;

#   chi chi section
    for j from Mn_G+1 to Mn do
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
      L_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];
      L:=Table_fc[j][6];
      AM[i,j]:= AM[i,j] + section3(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0);
    end do;


    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];
    L_p:=Table_fc[i][6];

    n1:=0;
    n2:=0;
    n12:=0;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/Pi*section5(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);


# linear cusp
    n1:= 0;
    n2:= 0;
    n12:= 1;
    n5:=0;
    alpha:=1;
    L:=L_p;
    BM[i]:= BM[i] + 1/2*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

# need to be extended
    for k from 1 to gmax by 2 do
      BM[i]:= BM[i] + extra_geminal(gmax,k,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p);
    end do;

# ax+b=0, in maple, b should be -b 
   BM[i]:=-BM[i];
  end do;


  for i from 1 to Mn do
    for j from 1 to Mn do
#      AM[i,j]:=evalf(AM[i,j]*4);
    end do;
#   print(`step1`,Energy);
#    BM[i]:=evalf(BM[i]*2);
  end do;

  print(`ZZZZ`);
  print(AM,BM);
  unassign('Table_C,Table_int_ln,Table_int_F,Table_int_F_L');

  WF:=linsolve(AM,BM); 

#  WF:=LinearSolve(AM,BM); 

  print(WF);
  for i from 1 to Mn do
    print(i,WF[i]);
  end do;


  Energy:=0:  
  print(Mn,WF);
  for i from 1 to Mn do
    for j from 1 to Mn do
      Energy:=Energy + WF[i]*WF[j]*AM[i,j];
    end do;
    Energy:= Energy - 2* WF[i]*BM[i];
  end do;
  Energy:=simplify(Energy);
#  Energy:=evalf(%-15/128);
#  Energy:=evalf(%-0.070158981643356643);
  print(`En`,Energy);

  output_En:=array(1..1,1..2);
  output_En[1,1]:=Table_fc[Mn][6];
  output_En[1,2]:=Energy;
  
  writedata[APPEND](`D:\\2pt_min_5.txt`,output_En); 

  return Energy;
end proc:


extra_geminal:=proc(gmax,n,n1_p,n2_p,n12_p,n5_p,alpha_p,L_p)
  global Table_fc,E0,alpha;
  local res,n1,n2,n12,n5,L;

  res:=0;

  if gmax=1 then
    res:=0;
    return res;
  end if;

  if gmax=3 then
    if n=1 then
      n1:= -1;
      n2:= 2;
      n12:= 1;
      n5:=0;
      L:=L_p;
      res:= res + 1/2*(-1/3)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    elif n=3 then
      n1:= -1;
      n2:= 0;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res + 1/9*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    end if;
    return res;
  end if;

  if gmax=5 then
    if n=1 then
      n1:= -1;
      n2:= 2;
      n12:= 1;
      n5:=0;
      L:=L_p;
      res:= res + 1/2*(-1/3)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);     

      n1:= -2;
      n2:= 4;
      n12:= 1;
      n5:=0;
      L:=L_p;
      res:= res + 1/2*(1/15)*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    elif n=3 then
      n1:= -1;
      n2:= 0;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res + 1/9*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

      n1:= -2;
      n2:= 2;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res - 1/9*2/5*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

      n1:= -3;
      n2:= 2;
      n12:= 3;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res - 1/9*7/8*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    elif n=5 then 
      n1:= -3;
      n2:= 0;
      n12:= 5;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res +13/360*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

      n1:= -2;
      n2:= 0;
      n12:= 5;
      n5:=0;
      alpha:=1;
      L:=L_p;
      res:= res +4/225*1/Pi*section2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);
    end if;
    return res;
  end if;

  return res;
end proc:

gen_A:=proc(omega,omega_g,gmax,L)
  global Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations
  Mn:=0;Mn_G:=0;
  for nu from 3 to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to gmax by 2 do
        if lambda+mu+nu>omega_g then
          next;
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda,mu,nu,0,alpha,0];       
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           next;  
         else
# basis_A
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:


# s^nd lambda; t^nt mu; u^nu, nu
gen_B:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        elif nu=1 and mu=2 and lambda-mu-nu<>-1 then
          next;  
        elif nu=1 and mu=4 and lambda-mu-nu<>-2 then
          next;  
        elif nu=1 and mu=6 and (lambda-mu-nu<>-3 or lambda-mu-nu<>-4) then
          next;  
        elif nu=1 and mu>6 then
          next;  
        elif nu=3 and lambda-mu-nu<>-1 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  
   
        end if;  
      end do;
    end do;
    print(Mn_G,Mn);
  end do;

# PWE generations
#   for l from 0 to L do
 for l from L to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         else
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:



# s^nd lambda; t^nt mu; u^nu, nu
gen_F:=proc(omega,omega_g,gmax,L)
  global gmin,Mn,Mn_G,Table_fc;
  local i,l,lambda,mu,nu;
# geminal generations

  Mn:=0;Mn_G:=0;
  for nu from gmin to gmax by 2 do
    for lambda from 0 to omega_g do
      for mu from 0 to omega_g by 2 do
        if lambda+mu+nu>omega_g then
          next;
        elif nu=1 and mu=0 then
          next;  
        else       
          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,0,alpha,0];  

          Mn_G:=Mn_G+1;
          Mn:=Mn+1;   
          Table_fc[Mn]:=[lambda-mu-nu,mu,nu,1,alpha,0];      
        end if;  
      end do;
    end do;
  end do;

# PWE generations
   for l from L to L do
#  for l from 0 to L do
     for lambda from 0 to omega do
       for mu from 0 to omega by 2 do
         if lambda+mu>omega then
           next;
         elif lambda+mu=0 then
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         else
# basis_F
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,0,alpha,l]; 
           Mn:=Mn+1;   
           Table_fc[Mn]:=[lambda-mu,mu,0,1,alpha,l]; 
         end if;
       end do;
     end do;
   end do;
   print(`order of calculation`,omega,`number of trial wavefunction`,Mn);
   for i from 1 to Mn do
     print(i,Table_fc[i]);
   end do;
end proc:

output_file:=proc(En,gmax)
  global Lmin,Lmax,EA2_ref, EA2,omega;
  local i,temp,temp2,En_2pt,dim;
  
  temp:=0; dim:=Lmax-Lmin+1;

  En_2pt:=array(1..dim,1..3);
    
  for i from Lmin to Lmax do
    temp:=temp+En[i];
    En_2pt[i-Lmin+1,1]:=i;
    En_2pt[i-Lmin+1,2]:=temp + EA2_ref[gmax];
    En_2pt[i-Lmin+1,3]:=En[i];
    
    print(i,En[i],evalf(temp + EA2_ref[gmax]),evalf(temp + EA2_ref[gmax]-Eref));
  end do:
  print(En_2pt);

  writedata[APPEND](`D:\\2pt_min_5.txt`,En_2pt);
end proc:


Hy_En_CI:=proc(gmin, gmax, Lmin,Lmax,  omega,omega_g)
  global Z,alpha, EA2,WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L,En_2pt;
  local k, info;
  
  alpha:=1.0; 
  info:=array(1..3);
  info[1]:=ND;
  info[2]:=gmax;
  info[3]:=omega;

  writedata[APPEND](`D:\\2pt_min_5.txt`,info); 
   
  for k from Lmin to Lmax do
    unassign('WF,fc,Table_fc,Mn,Table_C,Table_int_ln,Table_int_F,Table_int_F_L');
    gen_F(omega,omega_g,gmax,k);  
    En[k]:=energy_2pt(Table_fc,gmax); 
  end do;

  output_file(En,gmax); 
end proc:


#################### main code ######################
  ND:=75;
  Digits:=ND;
  Eref:=-.1576664294691509410566;
# 3 terms in r12^1;
  EA2[1]:=-.1171875000000000000000000000000000000000000000000;
  EA2[3]:=0.3236071654040404040404040404040404040404040404040;
  EA2[5]:=1.17649907083657083657083657083657083657083657083657;
  EA2_ref[1]:=EA2[1];
  EA2_ref[3]:=EA2[3];
  EA2_ref[5]:=EA2[5];

  Z:=1:  
 
  gmin:=1;gmax:=5;
  Lmin:=0;Lmax:=15;
  omega:=30; omega_g:=0;
    
  Hy_En_CI(gmin, gmax, Lmin,Lmax,  omega,omega_g );
  
  
  
  
  
  
  
  
  
  
  

==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE/2pt_pwe.mpl <==
with(LinearAlgebra):

Gamma_ex:=proc(n)
  local l,res;
  global Table_Gamma_ex;

  if type( Table_Gamma_ex[n], numeric) then
    return Table_Gamma_ex[n];
  end if;

  if n>0 then
    res:=GAMMA(n);
  else
    l:=-n;
    res:= (-1)^l/l! * Psi_ex(0,l+1);
  end if;  
  
  res:=evalf(res);
  Table_Gamma_ex[n]:=res;
  return Table_Gamma_ex[n];
end proc:



# extended psi function to allow negative argument
# Ref wiki http://en.wikipedia.org/wiki/Polygamma_function
Psi_ex:=proc(n,m)
  local k,l,res;
  global Table_Psi_ex;

  if type( Table_Psi_ex[n,m], numeric) then
    return Table_Psi_ex[n,m];
  end if;

  res:=0;
  if m>0 then
    res:=Psi(n,m);
  else
    l:=-m;
    if n=0 then
      if m=0 then
        res:=-gamma;     
      else
        for k from 1 to l-1 do
          res:=res-1/(k-l);    
        end do;
        res:=res-gamma-1/m;
      end if;   
    elif n=1 then
      if m=0 then 
        res:=Pi^2/6;  
      else
        for k from 1 to l-1 do
          res:=res+1/(k-l)^2;    
        end do;
        res:=res+1/m^2+Pi^2/6;
      end if;  
    else
      print(`not supported yet`);
    end if;
  end if;    

  res:=evalf(res);
  Table_Psi_ex[n,m]:=res;
  return Table_Psi_ex[n,m];
end proc:




C_vqk:=proc(v,q,k)
  global Table_C;
  local res,L1,L2,t;

  if type(Table_C[v,q,k], numeric) then
    return Table_C[v,q,k];
  end if;

  if v<-1 then 
    print(`not supported zero value will be returned`);
    res:=0;
    return res;
  else
    if type(v, even) then
      L1:=1/2*v;
      L2:=1/2*v-q;
      if q>L1 or k>L2 then
        res:=0;
        return res;
      end if;  
    else
      L2:=1/2*(v+1);
      if k>L2 then 
        res:=0;
        return res;
      end if;
    end if; 

    if q=0 then
      res:=binomial(v+2,2*k+1);
      res:=res/(v+2);
    else
      res:=1;
      for t from 0 to min( q-1, floor( (v+1)/2) ) do
        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);
      end do;  
      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);
    end if;
    res:=evalf(res);
  end if; 

  Table_C[v,q,k]:=res;
  return res;
end proc:






# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);
    end if;
    res:=GAMMA(n+1)/alpha^(n+1)*factor;
  end if;
  
  res:=evalf(%);
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 exp(-alpha*s) dr_< dr_>
int_F:=proc(n1,n2,n3,n4,n5,alpha)
  local sum,p,q;
  global Table_int_F;
  
  if type( Table_int_F[n1,n2,n3,n4,n5,alpha], numeric) then
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n2=-1 or n2=-2 or n5<0 or n3=-1 or n3=-2 then
    Table_int_F[n1,n2,n3,n4,n5,alpha]:=0; 
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n5=0 then
    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;
  elif n5=1 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );
  elif n5=2 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );
  else
    print(`not supported yet, zero value returned`);
    sum:=0;
  end if;

  sum:=evalf(%);
  Table_int_F[n1,n2,n3,n4,n5,alpha]:=sum; 
  return Table_int_F[n1,n2,n3,n4,n5,alpha];
end proc:

# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 r12^n12 exp(-alpha*s) sin \theta dr_< dr_> d\theta
int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)
  local res,k;
  global Table_int_F_L;

  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then
     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];
  end if;
  
  res:=0;
  for k from 0 to floor((n12+1)/2) do
    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); 
  end do;
  res:=res*2/(2*L+1);

  res:=evalf(%);
  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  
  return res;
end proc:



section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );
  res:= res * 2;

  res:=evalf(%);
  return res;
end proc:


section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
  + n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
  + 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
   -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)
   + 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha) 
    -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
    + n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
    + n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  
    -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
# print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );
  res:=res*8*Pi^2;
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=0;
  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);

  res:=evalf(%);
  return res;
end proc:




section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
#  print(`2-1`,res);
  return res;
end proc:

section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)
-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)
+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)
- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );
  res:= res * 2;

  res:=evalf(%);
 # print(`2-2`,res);
  return res;
end proc:


section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);
  res:=res*8*Pi^2;
  res:=res*2;

  res:=evalf(%);
#  print(`2-3`,res);
  return res;
end proc:

section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

  res:=evalf(%);
  return res;
end proc:




section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)
  local res;
  if L_p<>L then
    res:=0;
    return res;
  else
    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  
-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
    res:=res*8*Pi^2;
    res:=res*2/(2*L+1);
# this is due to double counting in int_F_L
# convention ai aj hij-> aj (hij + hji) -> we implicitly divide 2
    res:=res/2;
    res:=res*2;

    res:=evalf(%);
    return res;
  end if;
end proc:


section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:


section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:=0;
  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);

  res:=evalf(%);
  return res;
end proc:



section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:=0;
  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);

  res:=evalf(%);
  return res;
end proc:




PWE_N:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_N_I(WF,Table_fc,Mn,l);
#    print(`zz`,l,PWE_N_I(WF,Table_fc,Mn,l));
  end do;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(%);
  return sum;
end proc:

PWE_N_I:=proc(WF,Table_fc,Mn,l)
  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor,xi_i,xi_j;
  global Table_PWE_N_I;

#  if type( Re(Table_PWE_N_I[WF,Table_fc,Mn,l]), numeric ) then
#    return Re(Table_PWE_N_I[WF,Table_fc,Mn,l]);
#  end if;
  sum:=0;
  
  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
  
  
  
  for i from Mn_g+1 to Mn	 do
    for j from i to Mn do 
    
      if i=j then
        symmetry_factor:=1;
      else
        symmetry_factor:=2;
      end if;
      
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + symmetry_factor * WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
#  should be *(4*Pi)^2, ignore Pi^2
#  print(l,sum*(4)^2 );
  Table_PWE_N_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_N_I[WF,Table_fc,Mn,l];
end proc:


PWE_T:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do
    sum:=sum + PWE_T_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2;
# 8 pi^2 integral, 2 r_< r_>, 2 from missing 2 in 1/2l+1
  sum:=evalf(%);
  return sum;
end proc:




PWE_T_I:=proc(WF,Table_fc,Mn,l)
  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p_i,q_i,p_j,q_j,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j,symm_factor,n1,n2,n3,n4,n5,n1p,n2p,n3p,n4p,n5p;
  global Table_PWE_T_I;

#  if type( Re(Table_PWE_T_I[WF,Table_fc,Mn,l]), numeric) then
#    return Re(Table_PWE_T_I[WF,Table_fc,Mn,l]);
#  end if;

  sum:=0;

  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do  
  #   print(`here`); 
  
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do  
  #   print(`here`);   
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #  print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  
  
  
  for i from Mn_g+1 to Mn do
    for j from i to Mn do  
  #   print(`here`); 
   
      if i=j then
        symmetry_factor:=1;
      else
        symmetry_factor:=2;
      end if;
   
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum + symmetry_factor* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  Table_PWE_T_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_T_I[WF,Table_fc,Mn,l];
end proc:



PWE_VEN:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_VEN_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(%);
  return sum;
end proc:

PWE_VEN_I:=proc(WF,Table_fc,Mn,l)
  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor;
  global Table_PWE_VEN_I;

#  if type( Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]), numeric) then
#    return Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]); 
#  end if;

  sum:=0;
  
  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
  for i from Mn_g+1 to Mn do
    for j from i to Mn do 
          
      if i=j then
        symmetry_factor:=1;
      else
        symmetry_factor:=2;
      end if;    
          
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  symmetry_factor * Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) 
              - symmetry_factor * Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
#  should be *(4*Pi)^2, ignore Pi^2
#  print(l,sum*(4)^2 );
  Table_PWE_VEN_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_VEN_I[WF,Table_fc,Mn,l];
end proc:


# It comes from < psi 1 | 1/r12 | psi 0 >
PWE_VEE:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_VEE_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2*2;
  # 8 pi^2 integral; 2 r_< 2_>; 2 prefactor; 2 from missing in 1/2l+1
  sum:=evalf(%);
  return sum;
end proc:

# increment
PWE_VEE_I:=proc(WF,Table_fc,Mn,l)
  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum, sum1,sum2,sum3,sum4,sum5,temp_i,temp_j,symm_factor;
  global pp,Table_PWE_VEE_I;

#  if type(Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l]),numeric) then
#    return Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l]);
#  end if;

  Table_PWE_VEE_I[WF,Table_fc,Mn,l]:=0;
 
    sum:=0;   
    for i from Mn_g+1 to Mn do           
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      for k_i from 0 to k_i_max do 
         sum:= sum +  WF[i]/(2*l+1) * C_vqk(nu_i,l,k_i) * int_F(lambda_i , mu_i , l + l + 2*k_i + 2,  nu_i - l - l - 2*k_i  + 1, xi_i , 2*alpha)/Pi; 
#           k_i,
      end do;  
#       i,j
    end do; 
    Table_PWE_VEE_I[WF,Table_fc,Mn,l]:= evalf(sum);
#  print(`ccc`,WF,Table_fc,Mn,l,lp,lpp,sum,Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]);
  return Table_PWE_VEE_I[WF,Table_fc,Mn,l];
end proc:

# It comes from -2 < psi 1 | E_1 | psi 0 >
PWE_1pt:=proc(WF,Table_fc,Mn,L)
  local i,j,l,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum, sum1,sum2,sum3,sum4,sum5,temp_i,temp_j,symm_factor;
  sum:=0;
#  if L>0 then
#    sum:=0;
#  else
    for i from Mn_g+1 to Mn do   
      l:=0;        
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l ;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      for k_i from 0 to k_i_max do 
         sum:= sum +  WF[i]/(2*l+1) * C_vqk(nu_i,l,k_i) * ( int_F(lambda_i , mu_i ,  l+2*k_i+2,  nu_i-l-2*k_i+2, xi_i , 2*alpha)  )/Pi; 
#           k_i,
      end do;  
#       i
    end do; 
    sum:=sum*(-5/8)*2;
#  end if;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(sum);
  return sum;
end proc:






# \int_0^infty \int_0^s \int_0^u s^k t^l u^m (lns)^n e^(-alpha*s) dsdtdu   
int_stu:=proc(k,l,m,n,alpha)
  global Table_int_stu, Table_index_exp;

  if l<=-1 or l+m<=-2 or k + l + m <=-3 or n<0 then
    return(0);
  end if;

  if type( Table_int_stu[k,l,m,n,alpha], numeric) then
   return Table_int_stu[k,l,m,n,alpha];
  end if;

  if n=0 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m);
  elif n=1 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* ( 
-ln(alpha) + Psi(0,3+k+l+m) ); 
  elif n=2 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* (
 ( -ln(alpha) + Psi(0,3+k+l+m))^2 + Psi(1,3+k+l+m) );  
  elif n>2 then
    print(`not supported yet`);    
  end if;
# print(k,l,m,alpha, Table_int_stu[k,l,m,alpha]);
  Table_int_stu[k,l,m,n,alpha]:= evalf(%*2*Pi^2);
  return Table_int_stu[k,l,m,n,alpha];
end proc:

# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res,l;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi_ex(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi_ex(0,n+1)-ln(alpha))^2+Psi_ex(1,n+1);
    end if;
  
    res:=Gamma_ex(n+1)/alpha^(n+1)*factor;
  end if;

  res:=evalf(res);
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


energy_2pt:=proc(alpha,fc,Table_fc,Volume,Mn)
  local coef,i,j,k,l,hc,tc,venc,veec,power_s, power_t, power_u, tempH, tempT, tempS, tempV, tempVen,tempVee,E, CM,lambda,lambda_p,mu,mu_p,nu,nu_p,WFnorm,xi,xi_p,Z,temp,n,iter,conv,Energy0;
  global HM, TM, SM, VENM,VEEM,Energy,WF,WFsum,AM,AM2,BM,GM,HinvM;

  CM:=Matrix(Mn,Mn): 
  AM:=Matrix(Mn,Mn):
  BM:=Vector(Mn):

  E:= Vector(Mn):
  WF:=Array(Mn):
  Z:=1;
  for j from 1 to Mn do
    for k from 1 to Mn do

      if k>=j then
  #    s^lambda t^nu u^mu  <-> Table_fc[j][1/2/3]       
  #    <f|H|f'>  <-> <fc[j]| H |fc[k]>  
 
        lambda:= Table_fc[j][1];
        mu:= Table_fc[j][2];
        nu:= Table_fc[j][3];
        xi:= Table_fc[j][4]; 

        lambda_p:= Table_fc[k][1];
        mu_p:= Table_fc[k][2];
        nu_p:= Table_fc[k][3];
        xi_p:= Table_fc[k][4];

# print(`cc`,Table_fc[j], lambda,mu,nu, Table_fc[k],lambda_p,mu_p,nu_p);
        AM[j,k]:=
-2* lambda_p* xi_p *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+ 2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+ 2* xi_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
-2* nu_p* alpha *int_stu( lambda + 1 + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-2* lambda_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* mu_p* nu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+2* lambda_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+2* mu_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p - 1 , 1+alpha )
+2* lambda_p* xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+2* nu_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* xi_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
-2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )

-4* Z  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-3* lambda_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+3* mu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+4* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-3* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu,  xi + xi_p - 1, 1+alpha  )
+ nu_p^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-mu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-nu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+ xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
-xi_p^2 *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2 , 1+alpha )
-nu_p *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+mu_p^2*int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 1+alpha )
+alpha^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+ mu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-lambda_p^2   *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-lambda_p *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+lambda_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-alpha^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 1+alpha )
+xi_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
+ int_stu(lambda+lambda_p+2, mu+mu_p,nu+nu_p+1,xi + xi_p, 1+alpha) - int_stu(lambda+lambda_p, mu+mu_p+2,nu+nu_p+1, xi + xi_p,1+alpha);
       else
         AM[j,k]:=AM[k,j];
       end if;
    end do:  

    BM[j]:=
-  int_stu(lambda+2, mu,nu,xi, 1+alpha) /Pi
+  int_stu(lambda, mu+2,nu,xi, 1+alpha) /Pi
+5/8*int_stu(lambda+2, mu,nu+1 ,xi, 1+alpha) /Pi
-5/8*int_stu(lambda, mu+2,nu+1 ,xi, 1+alpha) /Pi;
    BM[j]:=evalf(%);
  end do: 

  print(`ZZZZ`);
  print(AM,BM):


  unassign('Table_int_stu£¬Table_int_ln£¬Table_C');
  for i from 1 to Mn do
    for j from 1 to Mn do
      AM[i,j]:=evalf(AM[i,j]);
    end do;
    BM[i]:=evalf(BM[i]);
  end do;


  WF:=LinearSolve(AM,BM);

  Energy:=0.:  
  for j from 1 to Mn do
    for k from 1 to Mn do
      Energy:=Energy + WF[j]*WF[k]*AM[j,k];
    end do;
    Energy:= Energy - 2* WF[j]*BM[j];
    print(j,WF[j]);
  end do;
#  Energy:=Energy*2*Pi^2;
  Energy:=evalf(%);
  print(`En`,Energy);
  print(`Error`,Energy+0.1576664294691509410566); 
  return Energy;

end proc:


gen_A:=proc(omega)
  local l,m,n;
  global WF,Mn,fc,Table_fc;

  Mn:=0;
  for l from 0 to omega do
     for m from 0 to omega do
       for n from 0 to omega by 2 do

        if l+m+n>omega then
          next;
        else
# basis_A
          if (l=0) and (m=0) and (n=0) then   
            next;
          else
            Mn:=Mn+1; 
#            fc[Mn]:=exp(-alpha*s) * s^l * u^m * t^n; 
            Table_fc[Mn]:=[l,n,m,0,alpha]; 
            WF[Mn]:=0;
            print(Mn, Table_fc[Mn]);
          end if;  
        end if;
      end do;
    end do;
  end do;
end proc:




gen_BF:=proc(omega)
  local i,l,m,n;
  global WF,Mn,fc,Table_fc;

  Mn:=0;
  for l from 0 to omega do
     for m from 0 to omega do
       for n from 0 to omega by 2 do

        if l+m+n>omega then
          next;
        else
# basis_BF
          if (l=0) and (m=0) and (n=0) then   
            next;
          elif type(m,odd) then
            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; 
            WF[Mn]:=0;
          else
            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; 

            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,1,alpha]; 
          end if;  
        end if;
      end do;
    end do;
  end do;

  for i from 1 to Mn do
    print(i, Table_fc[i]);
  end do;
end proc:


Coef_VP:=proc(WF)
  global Mn;
  local power,coef,i,thershold,temp;

  thershold:=0.01;

  for i from 1 to Mn do
    if (Table_fc[i][3]=1) and (Table_fc[i][1]=0) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[1]:=Table_fc[i];
      coef[1]:=evalf(WF[i]*Pi); 
      print(`cusp`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-1) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[2]:=Table_fc[i];
      coef[2]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-2) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0)  then
      power[3]:=Table_fc[i];
      coef[3]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-4) and (Table_fc[i][2]=6) and (Table_fc[i][4]=0)  then
      power[4]:=Table_fc[i];
      coef[4]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-3) and (Table_fc[i][2]=6) and (Table_fc[i][4]=0)  then
      power[5]:=Table_fc[i];
      coef[5]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-1) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[6]:=Table_fc[i];
      coef[6]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[7]:=Table_fc[i];
      coef[7]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-2) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[8]:=Table_fc[i];
      coef[8]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[9]:=Table_fc[i];
      coef[9]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[10]:=Table_fc[i];
      coef[10]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[11]:=Table_fc[i];
      coef[11]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[12]:=Table_fc[i];
      coef[12]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-2) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[13]:=Table_fc[i];
      coef[13]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[14]:=Table_fc[i];
      coef[14]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[15]:=Table_fc[i];
      coef[15]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[16]:=Table_fc[i];
      coef[16]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[17]:=Table_fc[i];
      coef[17]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[18]:=Table_fc[i];
      coef[18]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[19]:=Table_fc[i];
      coef[19]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;
  end do; 

  for i from 1 to 19 do
    print(i,power[i],coef[i]);
  end do;
end proc:


# order by odd power r12 first
sorting:=proc(gmax)
  local i,j,k,temp,p,Table_fc_2,WF_2;
  global Table_fc,WF,Mn_g,Mn_p,Mn_flag;
  
# WF_2:=Array(Mn);
  print(`ddd`);	
  Mn_g:=0; 
  for i from 1 to Mn do
    for j from 1 to gmax by 2 do 
      if Table_fc[i][3]=j then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
#       print(`cdaad`);
      end if; 
    end do;
  end do;

  Mn_flag:=Mn_g;
  for i from 1 to Mn do
    p:=0;
    for j from 1 to gmax by 2 do 
      if Table_fc[i][3]=j then
        p:=1;
      end if;
    end do;    
   
    if p=0 then
      Mn_flag:= Mn_flag+1;  
      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];
      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];
      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];
      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];
      WF_2[Mn_flag]:=WF[i];    
    end if;    
  end do;
  
  Mn_p:=Mn-Mn_g;
  print(`cc`,Mn,Mn_g,Mn_p);

  for i from 1 to Mn do
    Table_fc[i][1]:=Table_fc_2[i][1];
    Table_fc[i][2]:=Table_fc_2[i][2];
    Table_fc[i][3]:=Table_fc_2[i][3];
    Table_fc[i][4]:=Table_fc_2[i][4];
    WF[i]:=WF_2[i];
    print(i,Table_fc[i]);
  end do;

end proc:




PWE:=proc(L)
  local E0,E1,part_A,i,j,res,n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,l,l_p;
  global En_PWE,En_PWI,WF,Table_fc,Phi,Chi,Mn_g,Mn_p,gmax;

# part A
  part_A:=0;  E0:=-1;   E1:=5/8; 
  print(`aa`,Mn_g); 
  for i from 1 to Mn_g do
    for j from 1 to Mn_g do
 
 #    print(i,j);
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
#     l_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];

  #   print(i,j);
      part_A:=part_A + WF[i]*WF[j]*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
    end do;

    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];

    n1:= 0;
    n2:= 0;
    n12:= 0;
    n5:=0; 
    alpha:= 1;
    l:=0;

    part_A:=part_A + 2*WF[i]* 1/Pi*section4(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);
  end do;
  part_A:=evalf(part_A);
  print(`PartA contribution`,part_A);

# part_L 
  print(`part b`,L);
  for l from 0 to L do 
    f1:=PWE_N(WF,Table_fc,Mn,l);
    print(`PWEnorm`,l,f1);

    f2:=PWE_T(WF,Table_fc,Mn,l);
    print(`PWEkineticenergy`,l,f2);
  
    f3:=PWE_VEN(WF,Table_fc,Mn,l);
    print(`PWEVen`,l,f3);

    f4:=PWE_VEE(WF,Table_fc,Mn,l);
    print(`PWEVee`,l,f4);

    f5:=PWE_1pt(WF,Table_fc,Mn,l);
    print(`PWE1pt`,l,f5);
    
 #  print(`PWE energy`,l,f1+f2+f3); 
    print(`PWE energy`,l,part_A+f1+f2+f3+f4+f5);  
    PWE_En[l]:=part_A+f1+f2+f3+f4+f5;   
    
    if l=0 then 
      print(`increment`,l, PWE_En[l]);
    else
      print(`increment`,l,PWE_En[l]-PWE_En[l-1]);
    end if;      
  end do:
end proc:


output:=proc(WF,Mn)
  local i,LL;
  LL:=array(1..Mn);
  
  print(`Output section`);
  for j from 1 to Mn do
    LL[j]:=Re(WF[j]);
    print(`llll`,j,LL[j]);
  end do;
  writedata(`d:\\2pt_18_wf.txt`,LL);
end proc:

input:=proc(Mn)
  local i,LLL;
  global WF;
  
  print(`Input section`);
  LLL:=array(1..Mn);
  LLL:=readdata(`d:\\2pt_18_wf.txt`); 
  for j from 1 to Mn do
    print(j,LLL[j]);
    WF[j]:=LLL[j];
  end do; 
end proc:



Hy_En:=proc(omega_min,omega_max)
  local i,J,l,L,LL,LLL;
  global gmax,Z,omega,alpha,Table_fc,Volume,Mn,Mn_g,CF,Ene,WF;

  gmax:=1; 

  for i from omega_min to omega_max do 
    omega:=i; 
    gen_BF(omega);
#    energy_2pt(alpha,fc,Table_fc,Volume,Mn); 
#    output(WF,Mn);

    gmax:=1;
    gen_BF(omega);
    input(Mn);    
    sorting(gmax);
    L:=1; 
    PWE(L);

    gmax:=3;
    gen_BF(omega);
    input(Mn);    
    sorting(gmax);
    L:=1; 
   PWE(L);

    gmax:=5;
    gen_BF(omega);
    input(Mn);    
    sorting(gmax);
    L:=0; 
    PWE(L);
    
    CF[i]:=Mn;
    Ene[i]:=Energy;
  end do;

  for i from omega_min to omega_max do
    print(i,CF[i],Ene[i]);
  end do;
  print(`ppp`);

# Coef_VP(WF);
end proc:


######################## Main code #################################
Digits:=75: Z:=1.00:alpha:=1; 
omega_min:=20;omega_max:=20;

Hy_En(omega_min,omega_max);




==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE_Expansion_Ref_Wf/2pt_18_wf.txt <==
8.88966882115497146305294360005796077827953640970621121704788603974252500839e-08
1.56721919030791153046121188088590906030618310239649996555076098316629053379e-08
-6.32799153336761492048340116102313823255328438755051836880749556461226601330e-06
-9.10873810260861615188095418351689662108856750873729944445891246893160387372e-07
-6.61457475944544355811016037853573870861111604863559537807621251005477168224e-05
-1.12550841871415592411373409542514191800691895050883194607771471983123944297e-05
1.08959787187973642247730622906018983159218912572260319581974931447374955285e-05
-4.73805567045687004746035605384823690593203543814375454853903951256497663535e-05
-0.00968687934633836220940833759598495397784864013783552525990228495298549879605
-0.00204209391793404965660172195949196794806281496735482838435461773962601764622
-0.0156302946441828193649695250494881918744800381379771832678073798719903887985
-0.00732851553861897385307842382771940408013999170466303863608527850064846834772
-0.0185013681759912410358760586165367734100899791481354921788563693824700667043
-0.0046749052421165964561065757644906443409720697444528283076049038477132049054
-0.000755705360350367607361344164958369744277091280712269819315563604842089789984
-0.000191745112408474956938337260950717106590150508483397046933949492120997950589
2.48011455806263274232926933066437817832011521161152245731557023753382396830e-07
-2.20402036365799576455518911735167332898733142884744293189989590337938935724e-06
6.96979516017487589311216306356104756216457380424644157004285859124792721177e-10
3.33065892670528238902276731461199109422502129282917448909335506466946439907e-07
3.08727459201585955469036003355727649679250033605552668729984102753780318889e-05
0.000146896938246324712207336788375563051569027875340003737179159465027781723772
-0.00127773349516280864387255481600618833757901848909153206096356845890610598562
0.0264197891749589158139464975527338566630993857370813748962645102748095301429
-0.0515674603048082369814746981016049249191468810284547671433407342437457814358
0.011788324059581514925714722480903209197799881255301926021455834679098917034
-0.000163571147126723068549288084073739841525609063070921986237124986952172327408
6.53009024521245226761442631857451236875672520281352420113838202719330100854e-08
1.64532367723950820462514780449757022336089762235484724095296493379555984169e-08
-1.88898139578702281779280696999641764119764810636849326147203034138248135502e-07
7.01143464070097322436070962696064916527615663286586594525678919891754271465e-07
-0.000111641193416147542937552567345093861508093957521098825788589567005275707875
2.30127055084965090159947753606540010405817569692881444100180003078617582145e-05
-8.06293697289156362158355178428697257313192617578848665951656812315086860930e-05
0.00016663884916014836341330086354290924549918460452757254504737871107690809684
0.0332648343868692956407179204447259164561021336310764266328131123739131801748
0.00545004230030973288467306007634497722918218416716064297282865942245278510914
-0.0260225586334950995266766300411105101636849837153322600198741857879834138939
0.0304684348233736938633616525340761728270248148652799184547556918784840435629
0.234567229547501354857457852591590825114228623679137860964691698061808142331
0.0341399155126330328558647475147726928025196540952535722073763842946690917293
0.0147083776815372943276819410539862755517784261002357144012155676297796046845
0.00702697667391255235041770792539933877200902761726103504616719322001921291429
-8.81482304398812520012135824234164790142529611504175120877195243512401155816e-06
-0.000120031492534316073116785126996953689612412318223722417632000056487695342156
1.67892173624557432219831801223713815660643434018367052029089851436460941135e-07
1.46940689090020485123408534508692828501480461402868607955759650164123413477e-05
0.000788028401310602473315731081487702985013649468735061177164561130691863715171
0.00196059206225988997576583814662265061226237364963338966257578905777942416606
-0.094269618278519942656870886802691959406052648032751384407134804002065647254
0.36346567573520443879104653346305539380272666045870986926785241401167641949
-0.15093945209405551250937572741983767574151949357919285582352045508146683918
-0.00538270022480929917392374718818804203528151809262717970967061759029035261855
-2.14949469980754602683257543695861969847870561868872113604026293972052368960e-06
-2.54614798302767497375113600272859653854549562699045336569565910494829487594e-07
-6.20223144680728182263210314101632899264929290369025063302254801412985361613e-05
-1.18204024659231575941016936702343894651778585347273792307678682170532308773e-05
-0.00247476644005764284503046935968860333276086998196651950250538007176140931701
-0.000190574211410031209039108354294685550853811896933846752352373876295099278192
-0.034530729822594098056064450783777084212391434359035466804440046594132034208
-0.00535162728447662989284444864486507844314906962313872374372664919728305066767
0.186360440461751292269125954013041062231303914023997458356404117335095332396
-0.0468996853427678635271512699258632915473939240383069468366029363984889457588
-0.884196182725173675819901930929442403971392114191189996269117174383493704347
-0.088071293394358239545147254988842673277529629611123293234661594064709420648
-0.0470358783103939605788230099367417233559053301991726146524287593080179238943
-0.0355871876397480007764126271882222263273699184271944530908012008274105938488
0.00198979919405529622516014448397027490604463270291260079572949160507833490078
-0.000837942683283567214888129996605404860307511975670076735386081498123788650203
2.88189702856129424581724989171702678772182014658128848615005793782418458105e-06
-0.000125313984217727974096237519007709193536466720803936114796787870873754080442
0.00245270701304378570990531962235059829813039840060940379568014623163614223265
0.101154453630191412771971258882027533264887909443949860565240469987769548909
-0.777100520628532297735764746242991639681302474794509914044208816432641676939
0.541521785646562216537099309394313579845666934271559685598070278321596609634
0.03217850798883828507592725108460725382407368422508650487095993027442246168
2.64001587858675447136240275482219807499817175063158727797152689767844259332e-06
1.86532376285575644988875598885758994058411238152635328454820900833310422339e-06
0.00082617530707407711836615379217300042669876979188639507187742084311119899508
7.47138920760662106232885443556147567542689753796174018935433915111202080022e-05
0.0123903591827097004016022377322640675672842770799381441981169616167914839129
0.00238067230760919960754000022282701563451309057045095952023005221505153110699
-0.231668335129677484746218081776067756559002374354059016054952877712377912427
0.0335697416882717825268918692083754315674606532907891551950800361028027527179
1.42056831555423963915695858361598244883619671549248152361604222722505572722
0.107086216403361706081705790193171823195142498950763908941236313540168564925
0.0469082125437484271484226126585750525753877380305788232721041144036358345241
0.0751982676816190322769628047220301352017777866361608000016618452754763886489
-0.0108135864663727321745021071358248314378783900656084840575266439220818265762
0.00581437251424348463385420565060872803577462333200868119392447430197138325103
1.10375927677740726750476252200645129468476845796427137736361123435810661408e-05
-0.00100114429855031301854530954391454465510940608840163985554924757674967542118
-0.0457304178821734347661073475392859869288249979062724465785099540610919269155
0.708058044269782537365237169211067466639611581698738217280454987564652087672
-0.829264243310705815823832276533771842512458597429869593539912122749550960449
-0.0723891886717153745729077256274461449831797064581803330314623436431755825395
-7.06785932976858466272687789931625108370291386516667256531405896053547839843e-05
-7.91418365926467275990764889238418963075407504132148312526921131972206682921e-06
-0.00220031164475969010817750093936239186004343650216498978107591006688274205579
-0.000454677788507644110387286797801590620289926885262090945701271233317110398964
0.118060016397363838195926124028489161708997221488510294493227702074489638923
-0.0113405445857525975003850562664204249403184365645816086120624694359365311682
-1.09809743446517277580259096674466715080398339506099070509095458069700325119
-0.0657485444043026391414517558932755243775145310827980556617334987086425285737
-0.00149727462780416204198878643675843981645227682958712445278914124265433723019
-0.0803593994438823854076440467687966745164068865546858444786057571823674752707
0.023743028347316651500948744765719616996522612533888723823407354092464677474
-0.0125041069168691640403739751757308983883738999329165456230353375775328595636
9.99930114629726990381320704508308327069534873793642295830525209124217435419e-05
0.0102694089692735975980708749765895664893500379851892681989122046659910024138
-0.302046446004115925387670672427906735600622336021251664030556400819660262235
0.614654780446649383149086366013894766931256283491442083622203711286245051521
0.0846415269159294213729871004784440083599199257091174025075011533675159243376
9.06374616950317086790333462438283181608944057619702110080308998002869375709e-05
2.48780089825049722446855338587900675167074019851998187776458447211874493754e-05
-0.0273727521539712416214509862331864295485036558962860516056872815775529770694
0.0015749852159724631142826897144738995194990623338975103601712675041556288647
0.411683335214897934850454128295399248932636898322436635871419056808913527689
0.0195762666368777264572326119946155156415593394336738628446816253316228054429
-0.0207444124372320824710427479862735224855247404516215844821601616674962590834
0.0449652848563266831376092023593081584344307787435574203755199577769293599565
-0.027302656287793550696635138828918504921387232905703927365207993830204946204
0.0129873236760897997599197784053993588134362229209152418414348184742745750345
-0.00076922099543736335201761862957847435179506836267549551766708129575392728114
0.0570571748328630953634430438014944501800135465528372708370118837166408855157
-0.218509551165051228805029516454325074291275813783286743629721745291851629952
-0.0566384565315134432546498364451811021447601198942242301586298286255207337491
0.00215278367438626009033734010092251015923373626685022725251846952116545688706
-5.35396396740997959998441731058879968680234951367233120046097310264577091658e-05
-0.0659167599524377513871765083360643530128602401478587191426234627874662206934
-0.00236251135028015928429700105182927060444352674002883018264212697423306397674
0.00746811625461126229137957559017000153670350754009077371126847558577139395513
-0.012408925347487763595511402402062439735693635917695793332785994627739004317
0.0178523151328380270143513663907364973667399025511294703369638739725338808583
-0.00700065234022129221792959491075309332409235585153251267167009814209097922747
-0.0035137874433011048879049305559984490861527062582765511156395393763286236303
0.0305662856612902481847599151329336863333243896535271173296607769866198075244
0.0223338372732359336975054079973097191405103418203201774474051793343318524962
0.00302269719528954986313567860196179577787158685570396300827760099334246088809
6.27402476541999798157605792965372510497318270767506749795168809741005333333e-05
0.00171824333570444342841175012103323776112904387390612877164282935021855936031
0.00138542985180678424949155833429361755089787703765802325028690652728227699854
-0.00668636466919703467424768335738866442488919538390729430149871251336611178828
0.00185925062391562029988111257205097253044390417358348626391082922100534250718
-0.000807487052937052396948006200350956287411015015859999375529215646578640623226
-0.00508537435279776742109138304240247496253625371753735648383792677947752093297
-0.000577563011588785266529517777262590532529620504195170335210858931237402291449
-3.23267091502305149363441674482181324554797608152499020416329995501332343283e-05
0.00133829302877539126339935817985569847273448472357826840825912590376092345854
-0.00019953395570067091963844248256623973248987308634875466077068074094049037758
0.000457186870133015676225977618438140430217129658913866910070414532240992312918
-9.95812451100623763614201273124812152886425509554107153250590272910132797418e-05
4.43748633431914928074935015535613998068902524853831464123817529514541235100e-06
1.17838504615652672860728442705135731644930165585265712413582318753797710659e-06
2.27704080949081128721995027047983641333921312965567454199840338175233905416e-07
4.98280723461986483008657096917063766336836396406280232453072562563983101991e-06
1.50792053026250049332197863511162663520844154716173287257594441823502534748e-06
-0.000152221212319385076836239863004352934695498630229403482721252817039254102621
-5.06121305311936403488270636898224161388559167665432563435580897663705125843e-05
-0.000433123313503548903152520260200842304039082847630935413734940821096903366989
-0.000243289203476223240831776310287480365271376841272011665493212241877950322862
0.00372636776540352018908599298542804723155314692665475298146161457418583509707
0.00121689410955942399634956097336384458023454949781037387569857758005811236441
0.000458305982204461919517988623332782103613331197306869420187772020502322001292
-0.01062536557185205641722662705246097876098562959744246456266070637067831667
-0.0350164883610025230341547787945417563376717947172328429090757493702179683224
-0.0446921298188975096135782477372357616322345973161236326374025326058098878755
0.00664867997882758389041404673703105833970727514988705076921834714161953836905
-0.0179404085265867877927926227917546800970918737408250447107219263552447208559
0.000206576748804661078605468261222679140401886974659189459369056614487126329659
-0.00100777201404713939050703364158886629167828852984964962394786180030152573849
0.159154940670308430213734173728618574716349956509757639378022720617725112422
-6.45693245524246263761415169290214805304575337651942603536569877254859461301e-07
-8.49418249933134827232359664916793631718144429093446954139425532704824460979e-05
-0.000493545526417324765991662718947125079870940647160412338525282366496021000377
0.000952686718207775486637170731774686915135599480634003302089623676020189310626
-0.0274369914260907951549817652875369967387352718190008948989772624589833433584
0.0617835754408034559848961673068228496724534356975347359010146771393541938781
-0.0190933325632516288183966003919488885842494766269070675015560564763845180523
0.000162152052872689378407631166015029580177300090229079211756274603141589630749
8.00853513429369119797054531595161083142623594544470578345576656670483455664e-07
4.69630279750195206324326942294483852158351050423962977797776260105056019410e-07
0.000103909230508636750420133169879741285911250066269143464352095272330979680715
3.23233364545099264396150361256070606522807921582541863956030650546526667813e-05
0.00205325325419861939677578695735905905995436255045951542178583276628121869934
0.000601461250977575200154492640194939890145512163235780309680976027891157699618
-0.00215016634429774574576585365619963918508593522350147594357767324006922205157
-0.000809066927201003864364636568165283202700506137076232051819578880771357420366
-0.01936127355751760012952619368824963295912397000045434390510961599480316072
0.0238804659390429239198115305583664915192314645286375276670416678357766801519
0.230378933138195991338578512580739373667805306990575747775139733252627294698
0.18072136406592724944897676142803216401989304874719506083008345331739050913
-0.127105631382813823058951467460365442676364297341033576984203961158431971475
0.159101386665549465944344862957573085994988958680750960780004258040308227375
0.0126716602356004555217168683892660389486312806621467496555736192918811919179
0.0238924803755636519261558895653144568184843085550677433587444517440303983686
-6.34319187505472437666165012239488785835963015608668381815643176750675905107e-07
-2.60341789458212589547675893268814014992195598724361609150168023892491313712e-05
-0.00236930836788345011435686891719229764180068237570134016422844767059909961537
-0.00514417897614866894767596414896336433198859684700187754314188672425020606106
0.0923912515601281785556187139836691522046433525679475510958371589300571245752
-0.43160303958528397877412435452876698410551552452342011082440993773465180778
0.232862674098445088982510437638618886866287503403254206411557677373918766351
-9.62240728024239079044448744778858463741543873983588805255009168581150989227e-05
-2.40613584579697828529578596009854226168422490023124024398165486056987899131e-05
-1.01722828596474398257559982452991025182049809560820884761823191661947582083e-05
-0.000816188243971137529746719718914114109029180165110081785732663787223146331624
-0.000316583518745880213699776741178135797391377618140433995817166536349456982781
0.00461246526947807652364545186574269304251270230481066534114085049550172147033
-0.00125738599310063625894138565250906666729377661822551672990852401207500279931
0.0262843861934625035790957253046677202163203268763945428374427919328188705158
-0.0217711337848602049216462925165022284185300854888348503391645007381885802835
-0.475959354944949177284770151361942470901256463777662595294418908885389356376
-0.268963828116679339004457359831513474878791988910055936324352133062979809367
0.631269861302352492281906539064578405478480690070550590248794341259886114086
-0.444984987062338816033706760237185035199511218374837224399208050367304396478
-0.137072506933968265956922035559410650654640353517656621998504476762079287919
-0.127712246547749493605566295966547658409536519755314978959415879624402806601
-1.66948838232461833338883211603492709253833725994097487610093012250228550964e-05
0.000469027456990187903191462506019735425695726480261385635880712744022556663037
-0.00975822734526745785982366251429458312038746466944573975543833447744637655857
-0.0842077463604457635216707465512794058388214530687535787989396736497818614257
0.905024047218224431066190038507102227462069886251212337773584819726599554743
-0.825616497543987824920351285869594527515915957392495699520502655552521478507
0.00161801725543296447970418696068495824765381491530120754385304577954318760941
0.000178457250575226382724508103216371519687429754579693498684086987725808824688
5.27038471704594276639858564181346089850467318057911724279687238800607757806e-05
-0.000248177552587663557293105565324639488124349782641229077283313969302310600898
0.000905298882681751631810742209684306006018565264976430294891746185621508605937
0.0103648130515913866342967147854439136943349679182284251548940803755715078563
0.0110351688097933759627171774979482753814895814370612681736026276730477505041
0.393396089963959393076084754938206747018869003157139064298474786746940377483
0.187529726121700379603135812362411905361715440249343236010157675644894800767
-1.1756108424555699386019904597004880206365433720512914786116905800906289419
0.564266905168618731612883083278654191113592652542593741897838084983091938614
0.438044624128824372448731440878786028335518617860107724050467991395639884716
0.290231672880445792100199215238352449023894200919271219766514070884110447439
-7.35817392341946592888056249827079963617652614404655856456325819629282399683e-05
0.00432417114759475850510008492336261357568227470966207861707817208514599587583
0.0106489502263860754882900335902406214701182706190446759434276331329449773153
-0.783532212764667436990241499652240017531652528689554798539254609909317639665
1.27107257297722561846571684646790302439268746766643564896873584958197445323
-0.00975535654853481947565513681106097314265359686414514311682737654884997239464
-0.000145389132804787923958822268745390442253412813617603703847111692434316374252
-0.000130123609734428960377215952732147317448796622976563099852975911857064304373
-0.00873787144982543549557492176496623669514399336310817440098456810717871502001
-0.00284174390672634020071880127096553968345880958737192693492717687554505296317
-0.134189360464293386784932080953108033480658383972274307967202130991805611899
-0.0634435966769803547508326195005718561222516652034596231664622478997022132573
0.987398898830017974754241130816462658871155234219917621204108380863552601701
-0.356019721063796596901776395197602758606588141091071899529936208580374385422
-0.62803813211143350686082199246580780140933987468413871413365177750355589511
-0.330540984879938844760309848924019063998406020965420995195077066061389220927
-0.000346364743363701013160908158518142702071325228795322513514919839962214704281
0.00424022301072836650007136507440486561657901436170585715573492244485155903211
0.306155750001530907834085950262773052643276294542188538309758507961010743548
-0.96210988118506960788744459890868852004824135850313697725102243944833018732
0.0202438896125614333589599195179353748251228274091259023017559786752551584036
0.0011758888805443266220849432508055919837743133734449738776229688999270319622
0.000234461003822342247910934237591720420880958005779392684971194616148303299893
0.0214113007268822741818718541085354591373766061697072325248100296437033655526
0.00934416708323450965781527638191466357390401199381470176149935263360773721251
-0.397263615378471655625645497205612547542495560505422994442955379937163302663
0.108863760506987443732711085272295470067251087044585853447399324177874680636
0.45477336828929963442099943045181527779540760008584994111518744220406948621
0.19520844238564214650109829088899073450514939477564250692714908374978433311
-0.00103093620431762384278356327588097568502976810563583495276731980832254373784
-0.0577565903049080750929529184985782970177070324798010061255945126886672481883
0.366556974596309679651792209095216379480291614658842973480399841313044200694
-0.020795056788674037689412586891031749075709759458560909487343992160678968966
-0.000983341513013260026527625520981086334879664506419694956990551898336403334336
-0.000384964999726517670450384516042868912414156649328695486049946578004921448732
0.0776909535702079904007659382222318401596737229823535754113562635699396515438
-0.0136953024250334781277793237866737686990932783406784975830396549175069463849
-0.168655920804283747582223601798043507400245192617171027185042374498277011119
-0.0565541384092916471302963175472293265730136344167937349617777952855338638099
0.00406930583935648618098660577688917580433808386609785014081996689529031984288
-0.0676513707736391430744095572814690639111041620001458802703391533800571377213
0.0112626746993598324780433958042551619868879784465151076180010968592060727032
-0.00578686900191039458886036685478529518930940105280907185217718177529770463124
0.000403993633030171635035659017048747500101161931531632127116760087345392079283
0.0300310099695106988316311909870875928532248459968800333529647108081482275717
0.00664081836485646436588790932729320954482070012621564229555115969519884236142
0.00464129967289675926934188714901441645731184207552853012016005344327890091879
-0.00295029721917609705476621063858077300064319830800788057661100181340168344963
-0.00191916737521567801416704301507175808077449990335733626107795104443929018654
-0.000167608471370984622418384412342657813666774163061493864889362925314031233243
0.000259124410037912992961797289774697824745122774093271350903414297719966055395
0.00812020967503558840573481685066498443924322109036226603014414930648540373532
-0.0192622822352814356117568052695576258564983752093826195067290332207920194629
0.0394734522164283462853047612614960854436218032897523517483226080751672012905
-0.0192615863577973146620808937460287365700939540096217496194161007241036330526
0.000141302360193871151863338824739930076519593762404240003131874178612280832295
-0.000506823188618578759166686198272097738882127422390346147615952720502540156965
-0.000327127129847660516756859192514188858578260105659358252075522847455081842689
-0.000726027870694640082446330082043565316524813459909518730648891953593727653275
0.0033350234531423340524469590377229137130679558571375785994439989695054564706
0.00619904859782988039325163990569188007349735657462978175483824217636839923938
5.33850507729801415948416192844238865311428493513246430887147540762688206537e-05
-0.00654408368360338925105583994369196067020953418659780666095852089940610444779
0.0416059379299529828254649012592968914079343332482481226248816588880219670735
-0.0291780544265680676682159562136458634927425402971110222032427972749207299091
0.0122199450106700609623312458384161445072787139952328254850649889813149180032
-0.00470850384670636998267580401244355781491787730126263852425899842478159762571
0.000559953118810287906329224779901224017635874132780327783657900977364998953834
-0.000155734196385781088813131367288249430845480636863497878718917818568828923184
3.17253726440577494040752675787526140710515861245024796339105744018109748295e-09
-0.0530515151682647330616600397713956716020821692627732418173616553270216799794
6.97084263607642954236659169970051150550139599953911428986503191639675810879e-05
0.000387473776112802805215859439215345982862456523223817145034198819384005001115
-0.000125312563757212122042561327133954300385345995197316778411214082961988927562
0.00362765835604816113359200405719111937967104547307109190400983059985009437402
-0.0139861515059312646349061291448441519817035778282198123789530773324649655235
0.00658641246047332960927289629918043657860656629779973925322988462678248581078
-0.0372938048812673102987828498839666123218449448677652880288376491241190070443
0.0385479292875947326939925640438807406645745066399399182766823471511783735755
0.0382425740483691380154248444951464274809752533240487205982214487025046452039
0.000303456051829296958722828903368966390255847540801666627089030340576902660685
0.00247929478564895222530850725650943810543851937281217860604421460370716103999
0.0035038578389536438544429820067532109936017801531321410335306847749823158523
-0.00678926900671474636353815031530842138276296565425914023981470152733697799299
-0.00742252382192684497709240917861249074893204135379176013716124568934978359007
-0.0116332032984123152694965319627797782250405208218746615210394855001098109281
-0.00333314348662454608719140573680493994843308500692240163654077306399915844761
-0.184905313374536538980795367543523090920612901165603899079210744288917550234
0.102797431235793836852475799500271265618480530838202557974870052646868988314
-0.0869735766240971531963750130877152585859375832556022623854989201426658347339
0.0728227285326612264541547230970820679565535799325707040272017370088297941787
-0.0223633200896679451817981636817725649907403525602057196885477371951307428986
0.00729706527064534134047907343714622369977827363635376988259451974912211303509
0.035368589174482418808081398422849895286021172765879710838870857341418311395
-0.030951495378470570973406628873433112837764838880120480316228149743281688115
0.0044231847741123559819299532776171610154858267027591696904815907405322913743
0.00554922363591060612415186361702393432908033793393024615422128874175851023174
-0.0115612511246477182469652906291671329156018380087134587433988989042411027496
0.0915101304001650018376101465488915785294822340677561390935598399344988748096
-0.079445740546786329321311159729751248699790885465898398824908251422241775282
-0.0173670549484670806739707454317339496133589864895586701275227258851712462169
-7.39777043991653562364463630924065815384768940158834294831770193375289082634e-05
0.0240276701581506675585207004368514760480180831547904933425764484653039586661
-0.00215415127616499550012840122795293148781926391205939508449077941671204540033
-0.0126581914652315562408884711250537429540080528463030392822764914645109422894
-0.00314618677860313346166677132340863149155535899024833346601063758673357709572
0.0131163235760491644516021345202888689093822808295454847602855775269320441473
0.013926314704021207964271504411346736543259053707123486692952133404741994418
0.308401751119032321661212930942560830469139498938558311410921421565415034507
-0.12029203892400944878833636623748173646157221330646116307867647528969487166
0.182672625373516940060835885023723975431186526670113363447738601452757159244
-0.223519439411603597283372521587937533382295159291217332807505983313596206628
0.1472087836195644229181259064317109316239407451820746708747737770467161161
-0.0511392225175059631513229497426410573878565361168588594016699230551823053338
0.0115235852401896831545292333842891260210245247090701333389053675357710430044
-0.0245589597583302673303473096879181805120060917338853351615332808400754587739
0.0116834583108118798137085293343399316237743040644088707128705170613030164143
0.009958110210105528588050823614904658062531674252783305876460304544309945951
-0.170281263900296811812019356756676065997609037083827800358862830917338378258
0.279766140882797294709891780736920931454943300670064171720997315236386039116
-0.0082681026857101589773799539865924319610220370742707520821611177071570879471
0.000372546237217323619405409678056584530009554411893374044817802496821405095978
0.028229375842776078763734757643066032383215369717158092649083014668001320399
0.00388652198573292204907042312577689525215240255171150235292928473489805598675
-0.0233281605288206704462502509770224102396572179370740538588114806924201562341
-0.0017130622455180733851104062659237992906573979541366517657019543073328463149
-0.217635201999416466820594341269862271123942008335849599324686352500751098203
0.0618007998310411548067635619599776326962773417477546369291865678246418376951
-0.175957690744239917757469139511472833469067548635443183343068852339645916427
0.285392149212245772222244903899009148722058040845410135642592183485174273986
-0.38172345654292159342644275953741538061673374586461016077926235898250900858
0.137978502481060464148795345982527089264575423679699278941983091067219787137
0.00719838969467658697313259543540872058937653329109064907916059509627850566626
-0.0235396500603828129296669652837265082011972846200214629836290697080953613362
0.0245771531728791905398939840225909285776548904352250353462439607281900028266
0.101773084025656946715949825428190038817862364481562807269926334678711164739
-0.413381274360043919132603155843849444250090084017041375886321501164026431329
-0.00693060124599292149676335085110457646126266389108415673364121408976339979529
-0.000666368338597840519218020461482828740103104432363673517694942026702649949894
0.0239027842876168690887390570387382160767679135559551434103874325293810768722
-0.00289447691714681741913975727262551886620132054302158648450068318880480207722
0.0347273733706392936048847019186539766339616972213222824852855205910239338049
-0.0180270127114412977053229911704939480876317277867372229516625573590621021717
0.111802340168107841787024642320054673861089727697798546676050044827838139575
-0.177543165744096072457266830171203518136664320685814869296582173082733862562
0.475410970830138587972519551463759557580553322685837914858563814002107215631
-0.177300731637288713445200679514747627855490514720556025845285247474063961669
0.00526697509104067084359045172826372622169497591493339175869716201170747230705
-0.0286101733952186276647381004234266826675551089553807100107864248625659508985
0.0112708394376480246860422870289128620276276616007484145811962182696369155192
0.279257924271446602939583887436197786093120997227937001577821315706965027694
-0.00449285607637250534392093880301695017441169220248471307248581934640587803272
0.000558910836939096742105966972505789230999070019880522872594920384655696975286
0.0231432291872281172239345277895528498585628784271250018668774134663705652339
0.00380264139250838172716837429037452030703797986374407216625350325551353224103
-0.0623026952949746152401729579762689771600571976063728709101886402323062471667
0.054646201388351557086675623991429899797019564909816156851129943647403722272
-0.29758763244143102834864346777288244413397349658823103388702845801554867628
0.114857511202045564070229953630460468921185040010725501968904481505876689075
0.00533645113568590029273006504112981057311635640783272529569199406675090961255
-0.0268716836066657681204644194069909291997435166942598404287921711129762405826
-0.0791396620438878938558186492566800947816831326441356477835594009755605649977
-0.00563083849579865661119655655298510122423260070514519755387514095636906353065
-0.000343431716069466964807741841148708448105823951477387025000045757129761656205
0.0231161018664754097564133749263018552422373823640385269137066055746210172084
-0.00747389748238303034476079517539193939634717344334228894855204509973767272075
0.0885144459661881034946961278116250840119533212934052886596036081407397233221
-0.0360949760911681641426395988936671754645850338004991791328716701597235538241
0.00505297954230158763866962362075292040452905130662453864147905234643711707677
0.0049583736347233785667111107388483031274038796280023281961851947471242872593
-0.00309808798273874142819701966129805592612804744358871256730080203539775920945
0.000293354491930466630315255091005126908559244117134104298220742674035393488874
-0.0100232639650382200755417741550453147295505245977316486929694347770351339734
0.0046543201972124106564083091243722157079410874085766128370749881186670059271
0.00064093371818025860008548902276431673089873567544880599681331104784943394131
0.000154374258966161525192113687364826533618478422429351504119263498882150910016
-0.000142270111498673723916819270706186582161749949025585380173650407242600635115
0.00922071665229866285887408865775117320866436506476594493862578639234262254909
-0.00934588375216590541960843152049916522497828119349437116569020824379263469646
0.00348654476605735862670777658245548611441188623101867769022743814647359811542
-0.00961349016009213343441338967638822938613071598776500360297698581485381018653
-0.00669304952831810799099384273910446534174174021108664207347948102733187852797
-0.00126081178714438697367467209140248934421911602289330821222254554894547334114
0.00119163848513437311396208076787887217178584304220691393923893042120599084693
-0.000301486264050893924658740979911740726492756492334113101717719308070921511613
-0.0050613288958698469613993532810338326757304303708255288763376316083201919078
0.00469100375829401079416031785471740196168167465897689401099974083573795501943
-0.00266360229540701218587252128942722180832618489057305875995243863495355130676
-0.0123096222398158340289358169002102800545747454604677995841957116020193328802
0.00963411934654433422205322442103970706916997876654423519024219117791924249999
-0.00316909375246309973002531199938188632481266020511929242987574844138065963901
-0.000282963363420304236269238319779279470691217075098544449648446325374322782642
0.000525169245917513241456601664087757259790255735815455249272814346421710253583
-2.25396735052694054077263028337945585502486439337590537567630894791769128563e-09
2.68365956081932999650303548413122227022316274864254119525606129502912279858e-07
0.0105906214720979733735641320768501175362319770038164085711063470711619983435
-0.00155744705487363900507400439394896203618256042588950508494914264534033720257
0.00053563829509378810869054926377401876897992946612889389758583218182824879019
0.00076219510458626111732931423926731455101030122434980070029526726796265386583
-0.00122243967236026592814422207342216325190622810949519063383679168434447358656
-0.00079545336426038570058809797290604389048019371084771992440340110054737839871
-0.013633610858973486928660729343158106471325360986047976917012962462401819747
0.0191159588021298207470001722019112972447709469573954593418945061570711569956
0.0151098075276590032687421624419529321450530782418225113938659941450819549522
0.000717912058303001895430385209192878490132984519638063019585419640673471974671
-0.0125760350342432244840340283525900881716338081879836965748749903240857021411
0.00666403637645584494960401391226154966646256319429526212692433777882591527011
0.00969931288171219017169829287247149962816069556706439068917483363508246877702
-0.00607718206471026295685565927989895254739314625167883818522138713552229971003
0.0204027145372686730634232958761851308654865708223785241140939197993410958878
0.0148859251807343876545693118337852917555872502538233957214989485582492123491
-0.0224168292554830999068561176753231470254163643949246939942430968236386433943
0.015783320016521390439456356419065870042873199905875356234463499621460687954
-0.0160162761880689718151870399328700365891068412715803860731979098070316354726
0.00145776948985993685911736261690391012645608092893196541764549451655254004055
-5.15220601664527685816077182815803340716110427513824662481899437680523706474e-07
-0.014124365959041711954694462094851623230224512824173816616509633384636981781
0.0149668739158331373381336168903042697409197900889831528983085170415003611858
-0.0080198610535550838958735869746416616524560859128465263595512070319519868193
0.00252253235874911170616631985932319239350999453336200533850693825012069843944
0.0111559554046320142449585178308597549697765915534752941976146011510515423779
0.0109880566800209458549594542840239919112631501858124001311933235047420316188
-0.00829198792090248656770015927384105538581529492205513484939249339052688866441
-7.75043398636115001973615284645878847039043735189935147285308500532566043080e-05
0.0128961516140668672121726404312588633902887943339460564634025551015768510474
-0.00458145937921669961722492241607720234762851812834692911081931479158172780005
-0.0194221716045266426665681024472196215513760345204858037277188000449818298498
-0.00869732407765603505595378554225534427525240612071164149263037891872007166511
-0.0145390053603454574979061338996377762601919635486999833039396153147548718896
-0.0032001285352548225460409275027145902950740019703966153343633959045471737218
-0.00403433490533549067890402691641685992253157249413824864126286111996128464787
-0.0113691984525162931143341453674174772919631817640104650365486631526646672114
0.0500227862195467473017096369083242910252661716943480424460647948450882387974
0.000255776492849660841204483123735005689528151776078725818037184632146771008417
0.0056384166856665260171711150952591026744285413790691281455287584243603174469
-0.0132240740481449875401542168108773657089162368446246553664771644341789076163
0.0173080253801980920546968037089736449313039804378353424925448327929693453607
-0.0207659676270201122962914149937256878243187576562154544169262508413963912166
-0.0193466729924672441979560179768944079660017181840988532676530240596021106187
-0.0417666446423766474061189528162239531833847088708645492195113155364579996496
-0.00413392680540396971679484564220675653509877769308349079414134609771415234817
0.00078391501510911042030967897902152443672323581557971250465783779868191023799
0.0140002200453663749665111769362583034136623312413960926285542196036966366524
0.00798162958293791827617265077607837095512823727392634407978634212277403755438
-0.00889920341943871794559948142035431655455520341825626012800944201898896967619
0.00646390506118202124143924194335835142278391768937873167213917819520247902288
0.0434603958456820332329503140263862492569283200093315241514124340956175874894
-0.00424587005688205746922005847258162392021430723607397668775436748612359318827
-0.0571328485998208305502480541056054894404432964876796581609968843975730666286
-0.0132254574424324863388655500604403725287599165983902831826126027014116084005
0.00334442940092093858238215399921940730049155562731814799804399585030437870651
-0.0119457122430569172253425887154363005228934705552606901276881341326662249343
0.0264811631038293057919552107102194884505376665333733509796431124606972526072
0.00434268807652665727577239677546191440141836360781610442855348426176461335649
0.0665623803146764227932903070195782340513444938376270827204480249119416941028
-0.00297526127290460360559966561019841264313896176660208855876984246076534730491
-0.0013541626305613407536888049707937663863852666197342098504590894345291379786
0.0107564065817596601435016844361614174079166949928453990282938534160000622234
-0.0053944156106522310866511491446063976003372756136453356258648313486012593803
-0.0364351175580223603365460058569917142381177997655405847459030057217267749337
0.00320216056706976315764251038758668480090200617689461849681515334476139865099
0.0346262238023960908744520277727242537581424280303558711479756489396356172604
0.0172660123989118598619301670427159464024872569992975613453532361693975749227
0.00244658209528616903341995965803672956331423888134864340567937728972965986032
-0.013549928134037082232593010827101201613535887721796347019693837830500656891
0.0089960005035507395073203116800209100104931657655841181644128495878061098041
-0.0509838731970127158680725117829153839961282548780495564505789244353872876887
-0.00241055023581705817952920803970430368242668415042937931052386942052471849076
0.000892682878757869865410400270664110807332333096736303456924166745859260728195
0.012640161365905125809606038555517909624788940139891485237643083612690260054
0.000313499324283137399403014693923580805586147966143857134713730718825930638577
-0.0144169446747217365558317598700722159753112541049769956325005145424273263678
-0.00742321662166266070478900241846593051698004235409891608147033495327667711959
0.00247101920167856583104750958077821190715010141778529889815701585323338831631
-0.00566776951532625934611881682395596384939726881886577376496567471741504250978
0.019039142222303163012502451872667797864741841070832133428892188836128176761
-0.00183623988330094154124334463633061481431152459233879613790274637948586683446
-0.000164695511601382310778066675071368858418558350293006557034111569261568896496
0.00391560370621116590662654195155962978139119466896934005157585185260235588737
0.0010209054172429905570105665182488997089217984512071913326681086873694932971
0.000937436545518308286458323064219528012640805051954623426662866498924588671376
-0.00314158857039365292856839086300062566270210094450857974904386180218672469613
-0.000421841166372712462064660553341343718820544440089976335475279245211320826335
-2.36157485408040201910128325467446901427540192651144851830183893126665586592e-05
0.000163386374372331856970112900205460836110047314862827322200707814579161066992
0.007523929893093336126401243221411320723887978110690604467937064638713770555
-0.00132607569802588761533386403816585664921447689766746116971732997722029198452
0.00374019862681672219688184487851976837201184630521409146219489338058491941558
-0.0057830679200721026668246483027593489823680553176408689282823725356840208647
0.00120332148913014751975337266836924272925518586258638923208245033195842148981
-0.00200331512832778999382570150737833233402732146955041759340603037973395528019
0.000751128962447097591473288138812603118225164674575616581417574528179302426858
0.000323631841568681376414347096802773510579859561128035632003151372323931757614
-0.00238591846032601855758342075087509771231391215834016259855740548077443255555
0.00052484184030328129108874232072750277875081420238772562324578930706392759825
0.00963867133255968380600822737442335351224920810234861738939938075905431761735
-0.00609199987862981081652343075319044828362605363847267000284070395258028956079
0.000406094521399166215799780520931906774997860326905878135252622056726941677579
-0.000217696805627573929155067827025809700584834126621190786036462748461552386654
-0.000103659223657291564818153385886199465838319028808414410360607866391359948548
2.28569783923168324869109502030550768351328664054124471203126279095607789022e-05
9.67429863342379009083611973201128590975767186508480410564629060537802492701e-10
-1.62283716401339210851925602459001901401585310105757026460810573474901876731e-07
-4.22429273115252380093132926067586717508814267177996049924793175754686177893e-08
-0.00155108593682409218936440889617735060085370750453433254526273742390638337639
0.000546419749307775388651531900661163491377201711597705616007359806700595363215
-3.29270276026642870262381255067855632731297480761203462341779878835931681656e-05
0.000793128067287042412276713633070798449689056546062568573465722533796554282846
-0.00885904827497828576211461098092469567545273281760272703637342038156848956408
0.00791480675317930001703031238266667880060340189760325847614788706154410896207
-0.000974218100368795930358750814191833405961414402110129141448857461994644586513
0.00442278673610337832747646643604654083799787277988545090101342255893764966793
-0.00606987666306747376818897600060121454307170221606530983775174495191651266497
0.0042738358030975433480725320154684514697682631237491158868722748805636923471
0.00569022811176942811449276256699653798241013916436399990211768701816856868532
-0.0010833572833978413457257986583989176428282269911620993582088631811376440672
-0.0180113138272305138208598555867470956881887701753276645587038846017639888028
0.0124801013759679065584379034565114062288281478332914711122603538362567279705
-0.00846615101822517906560564161517937778265230907322329901965252054676454404834
0.00737408650337360379254196068878950699551964053285450711198313425256884532495
-0.000821942153624687792931664754901054281931347086861338210596291408519628890979
0.000105499208716843287753094916163436040389201020097500146405782113183504282869
1.94896243392466171422474694679041826984481747093680607414532931874386156832e-07
-1.12252339028932018525101619430081488798089192673697535502728393348121213184e-05
0.00318390006189143135426464322152025017921405346657160618268787696390630543193
-0.00427983649085417845720099653139991462894272499393151219135859546746275128075
0.00145476313684236698700485499965660089800441882866652944410213900856020865363
-0.00702928242541302284298156169536452954749698365542928386750394555021193097524
0.00065677897547387384012785291495747622964469412244539297425499061014452761876
-0.00223189417662346061607669388920195781415503808253555390984480762778143412567
0.00490394915945292271735379833452008866868605629522440086520023528032799993475
-0.00310265586504469161734820659703787939149696560910392585211694490720158246052
0.000884777416973195616726459267473781128932173456534801522213664717496355365732
-0.00698249086398864277310074516330669099911773181203873387843777862881808205696
0.0159113900601844183362118194507008882214632621205821304517090489117379087039
-0.00931635391772965923974617691149561085133071181511458184930017662485811254277
0.011570331344078102417030978087964435783987632335484501719973108343140081164
-0.0150585056931448742662021716883277418088186189733971411804657628886035637461
0.00447243533707963830889085297675825261350361162761739883313231677116439746088
-0.0005615465233682490042819572459036203831314772392704270662805018207129692368
6.27654696758719511973131155574545073579408772556111122931123789661169981003e-06
-0.00260514966967924932087194489881575534569803119543872320189312895506185428442
0.00658457267947401575966768433147019210339639871197615862187164967055828955244
-0.00530041096199106801072117078153681289653205704617821528376919309934805331044
0.0165042833902353384155922222447132957389641740993136117437935736665854424194
-0.00128214803147582190471354166326703174012341038485082854613851440436341996653
0.000456252763627348969635327370794760123244880451980678637565657810041530747887
-0.00175692123272499914515969001206650677445773484016214572983726244919393616362
0.00563501707478453119758781532942351077442198506322895454677958537750676506573
-0.0149137526675255865811515455493372427820943627499841129410002705681562737743
0.0076670685239835435111652017355131504387242310128921836760246924772220591547
-0.00212061735665326907469652038555247585730197189143726890757222711550538310806
0.0115194117219428519405454793361058043841711320003323467278479011408732087996
-0.00722170755227618697223769516660257779024810014358664189105440042325334625732
0.000743278892352434772562716472148769276655050445724471755773183584594325157291
0.000766815299471401594212779882183237759468590965009617054813712904800497639002
-0.0038483775704434225199878847398505946814769958217692068738622343375217692082
0.00653555821874519729635555083922955732179428916691326661720326185392299539149
-0.0165781588471768647161272594465773255158269353036765217250961020867500896287
-8.17652902975542391989431698530740035069043080166160716020284952020994396506e-07
-0.000966330829380667756221091331929121455597473536318149749182244069670975706488
0.00767616859318405515278913251424736349644521693277657846269111520867865867458
-0.00397270741921177125973807186232964882560969559817834157882527171289379758761
-0.00269612822375594075431884050619702005027998970815470031314710477705407986871
-0.00461265079895424073171725707182333678956936286799548091704380471283982218017
0.00570648964162231156812571498509943933691868702976984573031735443292703952592
-0.000506091623413187677773558419525838995245543032139378184633494220392644555387
0.000829618073015503978455199276920858565433488539691845828036749465335234981597
-0.00303546910900651205908607173274671539635230516755973623621162452795628580262
0.00831089905500683201825529424093849197813107691791670451542721525610028252833
-0.00128305870347536011260381550746278355231976682886873130329228059608898348479
0.000585634428134083964673007627407147588908260897314351029788797321362885192738
0.00124438153524036702964580294026975490771022923529248342935629810310635217079
0.00106123744472191185430061013666458610288715992843455023680582348633925207472
-0.00267520757389272103447735430682742713536415493296506453798042519929318115994
0.000287452261335280920096714093034653801164236885480965817208432600701363645578
0.000479246695324661080751101870219570177412000640284826404394164931122124379735
-0.00200951581824753679453264950427105295627932136793106360402643516394253346496
-0.000150890775039547332714335071208486041631137820082772203145814646922011486199
-0.000108797664473030463078421027819692956654303492930820772987598379984286335991
0.00067952654862711955451683684084598468669862705021158396540708087041812286361
-9.98472935249308306168708937448912466872416782355863398526858129420387309560e-05
0.000173902771781655990535691291602079224935236416107873743391547762862947224141
-5.77354710995198419107307314943052873194107990706171485620831214190357255785e-05
1.02579183987085890912644864775093783129899371271463649142373602507163279072e-05
0.00883271071286321524465300115450423582936728007420491078279642725511455061351
0.006869523443698398405919977205536407984347328418406423541154182141865819241
0.00218310655451770144152323578542223728977631490065180234651253088382104967578
-0.00279067316846555851485534630122133882933632449189892739624794562154757065788
0.000956551398995220975649295991630510338585523171012566499240426590927229115284
-0.000775894979486853830000118738545207744462317176347777286038629282441084656003
-0.000306237426276693561226363039269316275489169402189393256735625542574233930321
0.00020991245188793668723810158138745457380622084247631777454120100443634189515
8.28260513288196013837892866094007602041582075064051520348705227657564689852e-05
-0.000213121221116963741662634354329679502376447616380708913393625527239422810768
0.00179910085456053952511769091500569328691628696108933320673155358314325637008
-0.00053332486605746790293462612750738225205017436036619848147461224767538767174
1.78702842714439434664305377026652652701772614543106173569908261232593228175e-05
-4.81727290636581951352710511975860952908360427382961840172018707166740060061e-06
-2.05722310236163984120973095102286683617704058396650545308561551794071265054e-10
3.29591093872095034267542325501783220373313036513903529652081178836526636597e-08
9.28443001893031984285434984541253865746318891195457807009702067104872769158e-07
8.89971024302562259698202950404363096121574694143210705001539976764133563273e-06
0.00014873357517872699221320971517096025111332317934316557050481326789583758231
-0.000249421632396308658677338398222961828978963250522836307636461633436138179051
-3.30075798135275936363850258066708601663328984372875844453375556097612533693e-06
-0.00460222790884716448527621071815937968317919617437398356044799301307774195426
0.0012266875288131675799121346569789310818932998021208691046184811357623314039
-0.00199691433771577292165772798767324872981162366044710754905402333260193592722
0.00259765158032073843340788375628423676565622805024501486826906250671796883344
-0.00183988111663881453797633552188286921802480222939711401532815709321499804297
0.00066602633634527842176525750151133747015192597108240483462471012689288140707
0.000273071500994281071803935112805339774894240022570710720502561540156253636822
8.47932066001769700760108997762328633397401212371865618619017042676331407356e-05
-0.00442455935979994347157039360515178855126980914518531311104398294369713138838
0.00140455192494923379029373224263764927678421156486257988599756295698272879097
-0.00175550669981232971396083379612362534714996860459999195079234106578536401953
0.00059821878065404547740221427406083890507820126538699321353655827929112641523
-5.76774514521838051293919998944434265790925986885050191511780289402349475098e-08
2.16136345056534643344666157272863192783925263490065273860095671427811739572e-06
-1.66748598258861025229972912449906919617022591843488850614124197491126662682e-07
-0.000351494462970214041580989863186876192370853297824582672465907671565638606247
0.00107954883223544252193152136977475300731824706499193757890291212642391198857
1.24280677961382940193625761549929300498664045913680744288119938549785115029e-05
0.00124824509524144100978787259203549622372628859446270575334829994839591834942
-0.00102127302588680142837039016867263488056209959106201121131797062203920343674
0.00122783372356834176386472465288326060848817400114157401563494582080772299701
-0.000488717791277549094338344155795398780863572748439987407276518319198872599237
0.00320295171816701492334707225448320460512234274151881644465578336726622352065
-0.00174265706795007363615822067690913258661870724834302453351626451871775639988
0.00397680173699321894956508054436797790344020825293496728646160106965836930532
-0.00124288889665860397464574138315230675097214529986029688437231662395298093431
0.00344239609847714509066169207502755946971900266438496349448787843504034326413
-0.00128097730951906959268403792519274151286140641904880007774751887997418805225
-8.58360070354841542833725252310256219767243505216849414463132450264023333374e-07
2.03849567981983822907250020148692537580985362265449128823986959150590286463e-05
0.00036016200920762896646105201818993203570071819238206365353551583165129043944
-0.00142789618040785659498472253193852795008994104830304290479083923085339633322
1.53277624730936084623813881769544948833655243543820454941809940063916024444e-05
-0.000159958017571988867691202637900822504550574393133070039051033676398617129847
-6.45598836173750406793759787642820911230701787582596399472343860723831122635e-05
-0.00256264944985588372710938299150993532090626518711380216949970435845582472963
0.00133130435945834917779800922297791918678808468032253723154087782974690287752
-0.0037035667265177490905028683035440367327367414099820803327995414412197118222
0.00148532759525518782269688349023030215222477144936442293982576577440570519601
-0.00237971765514814743001490377769013138724057043514944031330170891348648296108
0.0010026847313665637117532356674441533995363844521810279446954435036281909635
-8.93650548415699864172578537528748652106370361368117113671410053183257579291e-06
-0.000158308775379202125854651886619543241388010880260702578871350214659203996827
0.000890559904351418127454889947414378325867101063410523561529352302791833161791
-3.04199582295616335529641409870061667047230283222316105842680121677018295669e-05
0.000429679519857002007768547043795852365793855402340247918051173859475700561017
-0.000259130127052085038981235868600010546953729807631510313506435048159059137157
0.00192715945846919294296158192283711736639060252552324179869074989693917534158
-0.000874677900347917245433056328561297221205845645162303822240231276363202876346
0.000799042442064214635358920810059729004340659391412599571410993534559932312851
-0.000388359320205399665462933596530118710414334845516932643400858784769913188912
2.58101710638855351115745502513453622554695315019143338624791038726646534080e-05
-0.000273303284700162893002052248271539582213778423353578029603925853218323364253
-3.09191969218080820632204669750069302880895484605109854352890118905290100901e-06
-0.000281796292495878672512772062167180622142616854890382525365318092735456308438
0.000131758220662516085770229920898694475684274801503875809633442273771572425728
-0.00014688472817978221351932912266697707096163245145892485681163421413681502683
7.78933790595242930607581582061257985678011322503177795369658794609394306043e-05
3.19144732204098528813768405153918791908981425372599566633545215937200668954e-05
9.81394023926203969712142756024845649257184153052812125523582933033123176314e-06
1.45175816100826842113441298218261230066791945443326758060196967158243747245e-05
-7.16735132567178413602656198996134008214214685788579683123225597041302239420e-06
-1.64354480099765859083897393034021190661223929484708361544464297989401769639e-06
0.00513983832613319117302110747729539791010936587681978786773858483955050729947
0.0145610561652506963166281646837321404428910153126966109871365720213772553689
0.00104934163659750202449119045412570403475602386000781742476040099920673956004
-0.00124178408419450153799207626660709812415043247160856816865723836818471673777
0.000285841090834636356342602719289173960214330823791667640419268888786635388764
-0.000196157015490033237556318352777779729868539692578077456036407778063618815024
-7.11731009788933527361540247622661346336553258340747939488170509601434748591e-05
2.57732103455065286709200466947580318905639559101905339437868342643272090917e-05
0.000104062660178688761457290057568462154269864970360380475442897917534676764587
-4.04175154015854230784271891516337314143152966873142746254400885636838681927e-05
4.37148734366951385793739542220425345562456611646097940809915557444421507565e-05
-9.09155144949778832405145115486201778548625515128957608977602207688799814717e-06
3.77787154665663818668646113789869308301017885808041902524931716660535513277e-07
-6.37388267237525492972808076181154884032138034941806556158004787405911287513e-08
-2.12204816746997819085247213460688329039854088452512033695471038928492682788e-11
-1.64117773518516376932508889346332856689127060622408431553898176312965502978e-09
-1.35401536233519956392656715925319066383083973786894221850245998879076125163e-07
-6.70670637184169803422719955639270313007821453049319037729566073017099433294e-07
2.29857606401957318766282998047526321220723416053852934968722064989102201438e-06
7.52367857903461104413186892593140731099677788579140391789622803458286122328e-06
-0.00101069328095759684180093320571182438064113750344735571346360512848035645164
-0.00148985526771242546769840634161983944436749705090645862341604277853341868759
-0.00114447722721138994029312642885757575342833353163234076895655751089789407609
0.000999170359817571774403513110159472244609934464776999521932760956563739035434
-5.82630140679860935675612942978959040589529026045435339563711524728808166348e-05
-6.17593339116122257425353994052485113971766038872090802128154274620808296866e-05
-8.26593987697409835760567735099405754268352053838579715553797039403494276565e-05
3.60199694563363507635658432481649579656819699520128772438311618284217543866e-05
-0.000219918194342437274036203086924052792342565904719339221127611172449495002857
7.01114656349910246058517719559636244962716221055053032275825311025192356635e-05
-5.78886850488223971227245774664474075021945599984541281279278908503474464390e-05
1.04985474982509444686908270037373350547915368680983851392058765982268933073e-05
1.46991475454035716328131880264802038702855964818227538769713219235645830599e-08
-2.19762675921446929576447586793058750320397385628445167717862244429278825348e-07
-3.49511411997394510015691145743690461063092504779246375649586259603048681262e-06
-1.45247801894702621185146175923879203527284541820491593836957969724932521581e-06
-2.50294751794299165041366349357208425386592739494130650150804700111749862579e-05
0.00043933695084932663254267672777254001834954385382646117679878251868904280165
-0.000174966932558416102829889422724966097057319966807386677155274029036158451652
5.65905574649120890363852789348662338432478262264604591087369182253994324857e-05
7.60391050172419401997509634729498074183059447366260208115539650294382595427e-07
0.000460088693907941635204110179662027240084749892506110010998246506911850332949
-0.000116501758187441678560085107425707259035912320515980249048292142547982411093
0.000251638885377509555072456322032036868744907730989981285687071901819646835908
-8.92043281731117241216287244689069843575784986639781265228194413852317518035e-05
0.000135571997760617377700091089847945441708641703743142381324883038243670815716
-2.48683224493460403127635967455244192048971977909865790489950668496940186588e-05
8.01485479566751723134698540391997915328917465518321949168183685694527194460e-08
9.38578750651549362812150722614137452885593500026768885364213034174276043441e-07
-1.00134397167822774243749283540127474762020415624078843362961649086142004312e-06
3.12768626079474612110700213101652199697905125780637247540650842886910112096e-05
6.22353642176299386763256736278957303584051600851470583061334770374344815006e-05
-8.16294669402274502463169225328553787749763983655245538010691296029790504005e-05
-0.000336375958217128499061640186772993908214599778723454139667670898871725739694
8.18162227853239186201120432625295186288908174749653838323961261810563054890e-05
-0.000383297654887931293570737310403950536461176516769443632803254634450930028378
0.000137224272304211750186962897189780190587339088201529968067652547463475734098
-0.000121278497918548983371653617018953395519225246865528605310317822843672114061
2.25689246980535849830766918445844977262162649187333221936806997260874183664e-05
-2.60100276926008599002799263098325519975283650442671921296731348323226558348e-07
-7.26322542750188867063237996601057993563332794148781319945601106719776918579e-07
-2.47545043812651082214164667704677314813162451011928661818726395532321224278e-05
8.05684652339209273092510412224330103701673643005115327062012336506196719008e-05
-3.08894410798242846560196478594398152054389719607158152053052527857816892844e-05
0.000238490578296726672950368991069771294658878732942211629027918823274014494399
-8.46176595744060156387824835580702218875259248836212568117026453449297694728e-05
5.85374018019377845951519283321397128605552325424458651966872691589906547426e-05
-1.10727948193099320294803814406925112827305317918487738212915011975045282835e-05
1.96544458280821472297182028979748384050454545898406848338848535136641911956e-07
9.78809021232391364525893787975848806611025794653926169555099831614089949345e-06
-3.72229715732649265602248797409371839524713141706994244710227464358862391540e-05
1.34839438852241495660887280000440492018239798551038119225370951669771524274e-05
-1.50266264425759047269645546548022050658853043026757681079380464296230611457e-05
2.86880502024672088986866122772409397156919214143726519044015006408415397954e-06
-1.39069664132983681914030832062437467881254501551725155562738193310750298492e-06
1.57752540660705460675381557637002008245485066162292430760115761171221102245e-06
-3.01976435623721910277641898082736909031904887653688243371579620479600939642e-07
-0.00378215987776549451219785711288362700835244434612875923112747566424286831982
0.0152259579373954302347764496565653524486403896187293128874922019478400816512
0.000513846656248463171573818572608696897517096366309935052093007093620354040247
-0.000489704061684860188607472458401636985516505986578930685891721467807867437151
7.04991449762079144905782067100786465709566682223444202291320843384185808190e-05
-4.21228610272384604072270471162392919976009343714739445024632561119179948329e-05
-3.25512458986865694976173405480403258640978264733362569552252403671842758532e-06
6.42805776390073750132113087234574383939283704947542140822557841163385308071e-07
5.68599281789238447954899652347969520378808920894531031881539126131586167311e-06
-1.24979168463308208192276029515681638741742828938129836915538588247502954910e-06
7.12496889042817864915010256598575986089984474057162845835605364545315891310e-08
7.19227494958977625190134240968828720282313877211684301435513661429365200821e-09
2.85668898840349834094605049639909489993976908471854103451531721974895938864e-11
-4.35945220975591792577274495387846474020976074483469485396311674878867985020e-10
-1.58531025731473094110513349909574120296256542439826488722727325601072634999e-09
4.97454624180409926776543045087145764107782519480426540503138068300606258751e-08
-2.68788940193445122734472278100251297322624196258655036772299879780106583201e-07
-1.09210108051328840568535862159899615802689686688118964871604566202402789209e-07
0.000784222367647669027497620030285513477451929759206592537354956775132922077692
-0.00141002683780822377282284016753930833729389309435871095295903743152338943226
-0.000408513459933115294750386718601416248375669915686091250152574373399942587777
0.000255474186470447220588776824658154715860062295994607538486431951862310156023
4.47092727246581840606834492432166989003394864584255063921864450941738463987e-05
-2.02211080412831027840818102030941194743310497410295024354583364860922738380e-05
-6.19922000814180047506560334216520610337109866630074515494265049518613659627e-06
1.55617996035053472055068048908824322384808225021746356918699133717948823197e-06
-7.45396777926746545756642584558907847258666053250313951906365983140379955886e-06
1.82926243073578237681919985654710273918145811247248418434507977622837830608e-06
-2.81626126576498627256790009392590107051450624992789346116841973127170458329e-09
2.14416401766904925292582418642083220948752619404725666272638438064459486173e-08
4.41034132930474738316208854342176248771744845085836163422379377181978359319e-07
3.70975116942612997935567950616111524988650195415536894627509102805842637376e-07
3.48551419133023915220048028528646283001232040467678470128215635673477282370e-07
3.23360723890415399974774205019471335289854459865747398181566214639123979786e-05
1.43132951849941878551272139564930134200908545705520520362721838881374758756e-05
-7.12053004899338117372890391220783187834538828251684991693106476878158947840e-06
-2.59530262019128621604868990172850744081069186074317053974674024620978369334e-06
-6.13353042059316410910921133406923973070940437643098404582382957628113935007e-06
7.11467588415774087021215231028735410677101219232505363600537219997530545864e-06
1.09167830711762413980462848440604520716139949932455587863045945984909167314e-05
-2.72063678366033235660288819815392662018229881083107401100710128399278641456e-06
-1.47676219901468234509202586872669303010262537774396347035314600038839253864e-08
-2.51115091889169761878153596285791572926883812660153613430627280769048156967e-07
-5.79835311842777098165248977567364756506027730479014285341899558068055874014e-07
-4.26055906670718402569038688400365728264998239913132415239150607937135810971e-07
3.92522306188153534122873854505119177611057339939928837455039183869790132490e-05
-2.35129561836410430671606626971459031982302413548874398963797498788372409955e-05
6.39272995968497683235476683237269842712841786814883861985159745655665663443e-06
-6.01588846030877317278480728295055050575317764932172576483917129392693111315e-06
-1.62671770375221656840925358614793767450077696640023497150158404682912685558e-05
3.83482083900354274328340076596529179460985762070438668544374808272975746238e-06
8.33083465317536941498471906482307336036221035662860459285445420533433807382e-08
4.34810643738357770247314929188446593140433323696362151975468899339080726115e-07
3.27996322787818635985565584115720378240107393795876093339142718224027911502e-07
4.94153472966955306847199534549816825014239273947733605010482032700560227932e-06
-1.47891547039598845228493069690354722246934055841023810648205391477729223865e-06
9.87852941960682764310550357212683521011288788894237807250066032725032037934e-06
-2.30065661388943392993412594478013916291571088330095941742991496249196166013e-06
-9.35737766365949486744248215307227810443057922598625043544442384550703361012e-08
-1.24516721008486863835108495620378577240863379277708088707539499256043734287e-07
-1.62536460429129706155738482824472408273969053014659269839089822144127049035e-06
3.81913723326487332452843275141964518459712019430862089976211934076446943084e-07
1.75611644885926285567235394124151562574734375376787419563927478902071301518e-08
-0.00716880757973388207960086021479493413904993704512215283000899141174767559398
0.00901144347876450896782969165123360043178487577091036702283178293963130407129
0.000205094987442293991430622713587674515327971500547155970500462190973704727629
-0.000143425150872030357649295349850004865407867620973602781959467842281316098562
1.35974726349985336523603498642924089101405377267703729838106214686519047623e-05
-6.17503690834678231434126217564609519424633688744778180199067079915638977860e-06
3.08071053381314547310177701986832159676955320371360876771308647330351528824e-08
-1.54989365923570250817822273343312558132398651121353406816892044559902406765e-08
6.78688727095661329576569408133981779891161446494776392893816756938823753741e-09
5.03189880735194643100908780855296332312888763060547259329114775390453999164e-09
-1.82236119707345613733743711513360797317998324702317102997417209120094925080e-10
2.59070823609061452094602639840157420774650661417636749656693567825986960275e-11
-9.26322017124235083557750041490912150652073666875252431181642211217318412950e-12
1.00494744500569865361284940321670891706478351264770781624395538936190482682e-10
2.16027779185877723997385911051421672056037818286000708514292803276952458616e-09
-3.14538824450444478137118474836734820557553583069336683639178342362730094586e-09
7.93463495280854320903732275242285627479932247542057332834392778806320368895e-09
0.00070052360402555846346667965273493816156864032890310346933131895552198294329
-0.000570937816300705753466197624206048212775831743640964861665032095819705487722
-8.47320826813502553246754263713964746914670987338511828954723231082784657589e-05
3.97186013873164014720510276883196345090965600520837607498524843384432877139e-05
3.93520927580575605890824688869426266474320511258097071902576272423843505909e-06
-1.07896306515071455972905356381790780191741847541214871969443184617301368668e-06
-7.23074030432826634694125708442921521983467138634956617360450591963824881484e-08
1.16666744790437704308445179927596978674900739897298691625938709215979372380e-08
-9.08678000861271974619872003320550763726092092354515328656898366670807744515e-08
1.47391546303302394251128467878667046525179500117661574390180786628365761356e-08
3.69097553768897599803508770966701739651832489018721978353162816051893873269e-10
-2.18704939632994143141972968706874675471641734805366575932782630480957564850e-09
-3.42522586989003490676414530314838898839469187509364723793398229595613183338e-08
-1.05182968725023082367538731329945366364986634711688160600775167547502255370e-08
-1.42933724943696164017242283993887096299830918545202273973673836820949014056e-05
1.01361542165266023197114787002798134724223385528905848384874552096511127859e-05
3.10830239925363266658011088616025376978972032091057444135880490795846610852e-06
-1.74787350833200866800063999585300305057363463944228617989974523595034168134e-06
-2.16493139383078284337687227384882271873664927164016695066435369725207157033e-06
6.47787635543114199988823401492968402158477450628562143651649405126937585228e-07
1.36735400529102898496842448831173152553473332997097814363220349434876141888e-07
-2.19787938921626505372765889075474305965625686030270722666341093852183687380e-08
2.26559954675761940791300879492362553540218673522822506597000268285073170441e-09
2.39202230618413495505696332105524229035601435162946870630344806078657702765e-08
1.71496902770151467382677626819396072310660848231677410898537699577092858946e-08
7.34653864428458379097231859443562349626175852918133931099618822101910926302e-06
-3.02155954990489039915386604246282175801364804245055145410786604276216912320e-06
1.72102072296618487015872224601358189563953260283502789233383832752149828137e-06
-5.10330138493346639848678159822308057607157187893411843555685646630264638536e-07
-1.52706692474955534332233854995386376318857445579367441300778774283116863735e-07
2.34234095571486358603686981284422172688873158673141786520859995258192079618e-08
-8.03934948832396066887597480175527550470768062239567505838954716025836356298e-09
-1.25981963194984245284681358330014380205696685851271469186530684768807528280e-08
1.78247094452028662315758448680037338682082124578884768002496456898911448326e-07
-4.92360796705618864349345414632758254137354019432968961817342629543804608618e-08
8.58659270694854852115554720782533441436166412163086694131209508376823396745e-08
-1.30613017003094892977875401908326724114450339150943918791465108665477620560e-08
2.69671560864736455744055026400929332936473910256982439480133670634473139254e-09
-1.46895077916671166166638760457808957854890190729812877283602836600086032310e-08
2.23960677731545177407518841935097571215022269114940497621507311845591032590e-09
-0.00412704976432612187162683780673162025968954523509719822808500230866874028521
0.00312344895378623015637332322957428346354122118173532879528261520506975440248
5.18779280692638564107525321244777590928677736928794598776695436853250164669e-05
-2.71197342189147566102621009540027407986623844867022398231955117316030295611e-05
1.41416022989762613150825906617683167882828993601047919022660953155482336118e-06
-4.98132385657347311989464913774835584528514605429686519614790925964141259710e-07
2.56483788626031496197716509829236329996396162105662594440542353414345662649e-09
-8.11624921300944564516879132415219650855034309371342976288615637443398206130e-10
-1.11943082903278488033768696537865210572609006901318840329401234218941131705e-09
2.32987330711825729443404655639203647855243755900609467045292713339478917340e-10
1.74134091021297623164922243104558287655525813896969061017649853088720824931e-12
-1.07982797198880744994789812116606052179651095343095739714662123821302155645e-11
-2.51356615000184876083557961972132980658561176739811039469421140952354581918e-10
1.30045820261433905682454882504008269249588417882839269041892805188996931278e-10
-7.42273344787838788386954988814550219195948601280092968282923597350572892360e-11
0.000225975766354539485040617796748862265247054628196321966016712034696559547805
-0.000124048660183123493976800812313007709315802968343182491966293248235006866907
-9.58311269750272224543720997283364329805669130499420945366537699590442013921e-06
3.52944859791197513372015691190243761270226522106300594729600074479935386286e-06
6.48925559622039265749786619942557655375252305936837781512363159582802901287e-08
-9.85033825305864371636697306981742478261266892156397049560805756614547329605e-09
6.01105360489098994579345806314446679868997962144941665513697015938104941621e-10
-2.27932235623791394114609284163962425354665358519293325058078004382603789596e-10
-3.34810334103267493916246890970975992502413495370193860973272678391870295679e-11
1.73197881377871877428921241579696559542577186383265666168736926002624806174e-10
1.36424456610616925832959290601675725544004789180571463831244316225127590736e-09
7.28090027647759225027989462952987798418931354336609805650238249145230260781e-11
-3.53132775717987082389538661973759979556386221251769117464439145879626994404e-06
1.52149938064455731789525864228060711477597779380479048221859256318800863274e-06
4.56261925105982637188062723662647900845451209612392238977956332027212775536e-07
-1.49344347147554516047852262120530403308797895734760942629577048637641078609e-07
-5.38061590422938376056504030069868299768199616695411759874717996506371438126e-08
1.09381260269695095347689269952257517702409469900617474856915231408384247141e-08
-2.06192881221035940716045636862152332451557424927808013710696734941554274545e-10
-1.00895958391857879269198144421718816659468788348804081306991275333322299798e-09
-7.80175001003427220372991071885217264743845058810861240514069623856617181501e-11
5.79235254999975360049087627462808518218312118935944472045579031888300277808e-07
-1.78572884024224212168808360585480535659416846530874022995811507771091652505e-07
4.16483655212111222467512247654298558400333801078494621957629146975139107363e-08
-8.42739313555000786286045791277272901813899548916028715454445983223344235265e-09
3.40773378494746100797787647232319741092569751619360582754405100862710640728e-10
7.20820064343206183693874076161712539569901062658875125595679409015478150637e-11
3.66044423686602414321011119434669905800299939560507215109509604358473518666e-09
-8.03565339880808700171335022859317529748277973297932953761286643932524669171e-10
-1.47315706818858307366777839428173639417602676601961788426626314952290385540e-11
-0.00118271628960400369126019680004129913774385310001109475711894234653088293809
0.000643066917755119118906522960126298968534120450779077635369281493147754330566
7.52724642403671956786500226430579131470589989062041427594617997019078598370e-06
-3.07039586207327106750474361080789076788489114756657677291355980191653544727e-06
7.33990289320393088913545878884750970965570443599150061535615338902501290299e-08
-2.09142799481465245967540575795183150891107888387360751443255094594069977920e-08
1.10658543270697540664175081090827917790157781665038239801116572892657732814e-10
-3.05254269826294363177884686548404515470723482833746482607630577535234769911e-11
-3.76642628497492796059075240398838800298549861111153614108882915082659813747e-12
5.04420821057222366706647706202004283772394716504108701506773599755691775377e-13
-2.17301152368228824447969453684065597099042248676987202598661270151455766931e-13
7.48777058107136596663316252563927177561656986469493254170208160836493572353e-13
1.34283666389529652982202854560780959334346694623667836263252613223319882145e-11
-2.67945423959943698799917674844557622410231480112616104032835870344114346235e-12
3.60620991434360228537009958522251308110600039774477735356104190196288845732e-05
-1.49750981039818485238217993620810171054157173579496980990093281567478628497e-05
-5.72988894610738441459968929549443916949645811380496772549443433089940824985e-07
1.71098459612735747172356940629677136542515457936888198104008771767734972491e-07
-7.92346662355263841704881959567443222264788187610418813891907922410046469515e-10
2.43143022367525278658015465559649181361568981348995493933827729029238271054e-10
1.88064415869504503456861420847739501630275501996299012143603603970106344299e-11
-3.10385289733132473769039797044621024453069023170242451626128640771566196134e-12
2.20750511303136509558226740480154205075239210374669160490314770195348987524e-12
-8.10737552412070423606200499887913887339628974269257359567953846769586525274e-12
-2.62025095194652721191758968400597166972341886931957598070209510971807520999e-11
-3.14652469795785381198682864832088176676871867992071845168629987483305448026e-07
1.02534878363460091387413256565927735331242075056546327232534999237855633774e-07
1.70197016283515593316686998915337704981131200610843845779211191820038191480e-08
-4.11352074620942845838201106476431159723864944869004842419576578079615724506e-09
-1.78767222598726452387431960216499667331175474814569925051854417079722492777e-10
2.26619345362500154513257408640276397017056128921182313121792062763972197625e-11
1.04284540159981503823345960277801962881772191881208187935724449711490723655e-11
1.95826767545296470595569182744822721730909367974717377560936038321649624157e-11
1.84338235793171413215609692598689005029136505811821144612706292289252916113e-08
-4.39429347478532542057316755868009126005811623227945444620480531095479250802e-09
1.32522251781157484891468316894537865205183047942372408357706557521442460023e-10
-1.66445608059407834805263158663528554194855986043940354158779376291877154077e-11
-6.69601543514066618404404901467423373264950435084058461104627843387454894842e-12
2.73038919013283116160828847939135874607641173416362844968827581598885524474e-11
-4.30878720960097918773458312414187412372979062708780256321481839200483662499e-12
-0.000186052960123439607674834767115004370954869093671386361773546651452620022923
7.88316154896070061088767793458525591466573783168733925991540242684759928675e-05
6.02087966592879637006883523623831733462108719119679951013815689145117931819e-07
-1.98371531763534160900002747410968005742968298838025984322046051537870599672e-07
1.84958460352122637996325084291609079968977788931619106884225945071654624968e-09
-4.34378282936109691377309224606304952403192327966590903933523389188541032094e-10
2.14414520388434574786165316083432526585855686361258914605448514195824095477e-12
-4.25270744450673208786651463492723257075640591981893560262422429450140612021e-13
1.88703798449658340699244377713822235315908114117834444534547903405107375853e-14
-3.73337727044290153397508565987343584513590940049273987849383794876679733841e-14
-3.57443168173438795363537137843778216706500981740655974879551789365818871314e-13
1.78916863862698418189902762313895699942748298753279410640988445758644491730e-14
3.00776361521473126454876130151472063465413907318192372384457658225345032807e-06
-9.97979414561018557308260307462300608078579023036218870772476272155027055308e-07
-1.72192256246198316681426633853778907841120362827316750542233655681935631857e-08
4.23141522739681662493579798236965405523507343555808831087350645714896576479e-09
-1.51177846602618084542861552867527895684473578589916744960399376339760572922e-11
2.87359354173231328325069347706100024117567388012520049031372440978176344265e-12
-1.11893550530958845336831055631231644978582386730504962802661915208255374126e-13
2.00556242516378262563824697310068174102823540448286819181305375472974634450e-13
2.18738557342445673058423100632548114951331132465156729513439711297876878641e-13
-1.25107950788628740925604853795237141932130537942479190504716718224546788223e-08
3.25251808309547396422871372387711167889185872189567895650955804891883903258e-09
1.93029063603096868635828619840430361010736276291553668254121770789519463727e-10
-3.55882608509653552316443022806066596806857115087600595295881616159671489961e-11
-2.85152495690528644630838777732605238179278474307056577865675311375020585836e-13
-1.55886205634673197708181004611258036361130403295856821749546613048099051407e-13
2.00688671954730085338950718784504822962960871640600056918873298462726948887e-10
-3.68182314774145630443202122321156547880860298479401245941806130024751011134e-11
5.63680926407521108195882742791518602737499642142526720637678183421483017476e-14
-1.65167702106001020435737904058848548625973975691449285589749483221632816568e-05
5.70332336261977355417972639442523686474077961968805622037115110025603276632e-06
2.55918017910969531292930612887540501926914053355496884671078229217932996564e-08
-6.96407851529003481849161838546506810053620721896532123425883247596079983684e-09
2.05111773112861054114806550688696568056353947957101203021084246699269495393e-11
-3.96426794337203105868241126157680684753745908847237205041803449101304063622e-12
6.99051463560663580856783366505686044440389868266073441560382951029934925070e-15
-9.37734168091446876868907199610628035569779318266947836735880740301708379499e-16
-1.15609122938700397113235873907036169651643369643831650534180963383457854615e-15
1.38295434395917582804240407000182486626687509067920413969049070275782013481e-15
4.23047255292353880323317171118176747270025340737773909941465720459541964928e-15
1.30358092187846872220137500327336204703248911783335043853036718004367927584e-07
-3.55752364356453963544388485528507864551285388181818677050992332551588298274e-08
-2.34736466473273250200464600410441265857964383538621776228357752445040589677e-10
4.74458193275920735101403137670061153705915457078048030716629071802362266945e-11
-5.00749990208492448235679726044960790055764284437085128691217871089137046422e-14
6.76019716671418064967039879998396151503042099238772706575155751292354763515e-15
4.35290732408481987593851583568181947005508137013727581922633610221085162503e-15
-2.21946655551721761530441838526294098073720512079187697734281768208187169381e-15
-2.12851193803480066887653364788450117334440186799821026934201557866721802819e-10
4.47176766483554853016522136640775679315217854336406533824006830361013002300e-11
4.62575918086586218670638360065601391672947945927565359739086729408346640647e-13
-6.04395305139502231042611889701879018879754459475976409013354645106745630569e-14
3.81194432580418151611377810522784650565197617234692242768979733289830809547e-15
4.58182508586686230356418467585037638981068147156906889600327703287422887278e-13
-5.94220973225574461393841877378915128031258208058350925796661403725711153114e-14
-8.24658282707255875381123390159291587531124815846112723500210449940455167287e-07
2.38228024916971875226212770901410832966083623220693628243983443399309439496e-07
5.45398306681082058560835413293432433916185531720598100650274035757115116181e-10
-1.23907415819064508551026045601508318821434678363007948074405332208565149097e-10
7.99450697397003657207888482381666613738759594589537004512844705911978654520e-14
-1.23967710445001577218691264635440341878342761218701298662328911882220845193e-14
4.95201740085940082487764986958449189475376170000167425010289237279114094439e-17
-3.57942472804976157142438623331573531854942285650552127163128608092246982574e-17
-1.08518115962285486975913857513975086235157851084982834707333695693796851982e-17
2.80390929688683217099119284282625034702826727195588867449648437336658093427e-09
-6.37758627037055045109636332286164204759908533178510495747278176631929207574e-10
-1.18151772159735009665874446965773054893905595875821273903677241051139916920e-12
1.92073516793455362872010325728246765985182134835229861643749696335258352500e-13
-1.18410719987676087404177575961174043596584773507531674220648925382651551858e-16
5.62169334163365690174009529893358890955701598176220132273407224223914890717e-18
-1.29194481687918319339634728070471193079299786574489225877028302343119315750e-12
2.15880835272743991554637189842000937095243149116801778500980414030169968265e-13
-1.60898644965277191772390085443479251530496937795767048862708160346691613594e-17
-2.25184910513654999849441942310260849304800774670900099518486077538643585357e-08
5.52133473705240975023942588178039763942358683003399103494036031264684874374e-09
5.25519944729443331487110306583669268399916690621960516616212550625759781453e-12
-9.94896027498639550601429974684317478789065813291771116715899625057049277786e-13
6.29864595771969536885995124813237694926622085111802178368347960045255620574e-17
-7.16428349199489436173270608953627208403777683104118161198483813840406001574e-18
-1.43683908209343297535520459066020396964066467278273266707030641825683338574e-18
5.52896223377441035425587831486401687427181334390072204207397195775858021463e-19
2.71349292670097004209600938882676322593966638780480647334137173904916223526e-11
-5.13944540817876764101451175446315424080935684978050901095541201464673607887e-12
-1.33131846177755857880011251688918507825453416791680634659537102469569230474e-15
1.59683116827255009033006263478878717344725895343201754256102181289937573954e-16
1.90307107968938941866664762936983192856927898974320099902820498934509781415e-18
-1.72676348519432177328674305598127261481271473087701683103115308670538374629e-15
2.11220981605604360797255095002335465630345412513362563480938945242999975999e-16
-3.17474168895365800735108336458690442621042122179557832669069063530060579787e-10
6.63941960375005854139369209769631147072660865574927596853220610212572816804e-11
1.87045434064901771116571326107978674654101007890761912609274494121384771377e-14
-2.88491501432927816613777810082239600425583996509439874694842687430967855319e-15
2.65209823348658615903045600359088037349744430348615172899941749014194937585e-20
-3.60271389144236426347964979431129039829365952382980002141386170593827449280e-21
9.67669441546683776433448373950493943965963047989581088147819727045040417148e-14
-1.49272045826364608313220055732068478519467027264065525977375593823302872140e-14
-1.29315857425003215950936650838316248615980012799609666038547763771804376993e-20
-2.07968253787713363218450989147101578782548642702151190437297325937613000934e-12
3.68773712161891402726634044503750408098208420387114754521477210442563848228e-13
1.49178093286299660394761238577944766880445982214847350118680251980158487269e-17
-1.71996921192761293274501411703685892687437963928882891405962526506066145484e-18
-2.75354976579182393959452123485853823239691958418760596982161864774854720107e-22
7.72279216837731373400796477591842608914208033185336252765595659265056860778e-17
-8.90427189354981734406014790334244604695625318791676421233418489238846632510e-18
-5.15652546502449621478186488874339249724058054719598340996606881344070486209e-15
7.56112042834268077680419008658893527158847966539651062824978798397091377158e-16
1.19016888105837497789400942247817701058159785035507855085085096992028883301e-24
-2.92388344647347479075950736462513993748106204741065814210247815372438678430e-18
3.25222836754046337338142458651669047317287775522953664528926540996577812033e-19


==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE_Expansion_Ref_Wf/2pt_20_wf.txt <==
2.4271846382541998215923670102667627483574410564292e-08
4.5004040957119909277502352497722758917610318063975e-09
-4.1554401350490754766037884001755200060750286130760e-07
-7.8027915439620707728254900330407793643237956686514e-08
9.5743616541714460890813149813983865929734496866807e-06
8.4133520613581476974310237331642593093164544122448e-07
8.3239483464725485294167680077240990231554769343975e-05
1.0130262718821950839004095657270684138415223541631e-05
-0.00087160735839346825054343644305373791507429829707518
2.0963042281350908927610593976779151044540037777430e-05
0.011333785165430952271609109208583842566015689804066
0.0020720148609047501131351184485468405978765268193304
0.011075898684496234757841809093494247191297318921009
0.0056007817721073044456205047294011722474740690486949
0.011360662006010057917484235991390507445357394900189
0.0029621296757719754285594526786290515680319748678517
0.00032632241284123789004844801679059228441495382915729
8.6678822161802123175001653260369457478574455095635e-05
-2.1434464892640189256770366913668712579266963974179e-07
1.3145458643162847024387000675033218238978307750544e-06
3.2324056165519828324331130405636504985216403914348e-11
-2.2963399886318315462366073657572517358030500689935e-08
-5.1055433295734271675435584484448941928746131755521e-08
-9.3119468121895302393028184160566747474517861387854e-05
-0.00039190053087800451945565607186843312001199680136243
0.0072698264499255389340753371292342182445779458488934
-0.035797799438125927059553900298676907896262993389177
0.042327347091916790817050096751880726760253563272946
-0.0070195508777183739130233847346937578232203584015841
5.3398580334677817273735286802981215039914010875070e-05
-6.6909158932833683679083218803255733384278672477715e-09
-9.5064691776368005773140368402558820284303568142216e-10
3.1600853263769916760847405248123854906648172157260e-07
-1.4619614439484985445645579839348992586572296767697e-08
-3.9953510791871530454595704275846396366725747261025e-06
-2.3588952246092634188761849756757447954857276577601e-07
0.00042260512849392347727723538313664024671282217077191
-2.7891992307741080151667322663239485291047485157681e-05
0.0034601444558788778221135245830159087277395025358833
-0.00011040932534848098518794053294670419457999030405263
-0.067078680402522259997525883845720934253519474300704
-0.0066607105380385231728393483757115550420767659962674
0.052537824465571626084236446012982109548625373402755
-0.028303777038531953584270717737547157052864468196955
-0.17594159895933143379931865440158051010241801727924
-0.025094160887688053816870334849589433263273827039057
-0.0096181032835311746166243876215975116695477909931045
-0.0044979446080304987216611453446047533105379209259965
6.0348148134474362081808619018014420534785695950555e-06
4.0801104203670117130323252451501067639736420693005e-05
2.6289783962956217282088522075819475813733769485116e-08
-3.4162571698955085118598037871917801312054263844930e-06
8.0633979691053480345342347525911323404460119786572e-05
-0.0014923401558405913904716088932333807153228899282881
-0.020520635694573046173890269472942775884259444315388
0.18830328475849214932390448084265972489472424353183
-0.37196990959298944530263262529944863666871848738543
0.10811478600320569246881181970083495472289552346397
0.0039288761717499854700136756753023881787992946666154
-2.6048401232169937132015978533739623025710542706105e-07
1.0980356618353964552150582120628417969602237880504e-08
1.8637450728597520568230736917456495107886885870671e-05
1.7129605683065039761941428523632438292889965172849e-07
-0.00047303452533714444335566671230031098171881761158294
1.9090261575554882653767827755789792837904491573355e-05
0.00064056399597588626920426020226178972357100666740369
0.00019734555030200008558857932872852061677546378407096
0.12006057236957689655771401471158980338183402889374
0.008238746210188660162663744986652879228289704355399
-0.34381101655525094583778028021425220078934836440556
0.05454803062023228192903730750350455315667247237444
0.81682121328751057649547040728929129825141919360055
0.078093240429260178613209259515089917319401325591179
0.037124521563663457712958944518543406260840459888043
0.025829521136052919728099763957152831001563994376008
-0.0012089146517472077078178661749702856647868568019903
0.00073250362014965375966767928463738196770908618127872
2.4143200818226958579367300645948986375402115039999e-06
-6.9008267132278199800751970235216975327295944606426e-05
0.0018056671888089914970201781453020881009257650861818
0.014651087863724086187273255146732170729433324721774
-0.31304418347852909268238039120721192373786233315844
1.0085241729602320473038844255774585976733248439816
-0.47468569254971042798495233123329912077241268961978
-0.023418439198736838622931377828148435669473108497887
-1.2160014250282540330097940807902814069496551727163e-05
-6.7728887200511658422601471278643787766295567291175e-08
0.00017684876707427177277827279055539655810915817288818
-4.7094981783289893190026010665058165534247498736633e-06
-0.0028641621537096109593903714833569485195973756433873
-0.00012892024729828453624767894312394874232705604836161
-0.089984586533118344536683035570020502382324303623785
-0.0049620647159048872082168504358312068075165351129166
0.56710150976403507632976056338583701377399466130134
-0.051634666169893871461177337298006168163148843720298
-1.64758247548803176657035244965023131530660111041
-0.11932611675043299822067848253094841351537299853979
-0.047448545027425251984876205365161930731714202882934
-0.064531065879635111159046416590196373494557992985779
0.0073456310974202387626126467053203264311195712186266
-0.004341110178647797198896416554104416360240999302436
3.8228625647664556638607736223333510447710251450999e-05
-0.00033918775465323268030463343036915559771605115417824
-0.0033607364190192444825764514975208566415290056908901
0.23004107233179306130023873779898225779408734207454
-1.2268584120539057312913979441565644659467592389108
0.90811405814911344507725405514268127149260273313348
0.059202486472934087612142653127301986886796045680633
-7.6303508169090606033335516859035967943847968084804e-05
4.1665836977152493024688854580857699491578614852241e-07
0.00011928568774339388668671897193083151291401573479877
3.0302439594457204406577432491836214842974413176698e-05
0.032623095242036172446533324090297813547247430009373
0.0014862788657589063260714922050610434688344343198078
-0.41089010115451369094053824946007569932188774300372
0.025391969999415832177277127656385145704332006425397
1.6793894231493383008288177985013078046039285817171
0.097958563669953159946612324435459585457207637019646
0.011071540364788292500966269424126615147371597824732
0.085904858418145568458879846128121869301419438174152
-0.018996901354348165992876304758899565814918026508739
0.010046012453650757573584264059691323338254394722944
7.9827310780836541864778348775135211546637167132533e-05
0.0019499411445468547432258562737467635916715589969273
-0.084901861012578531198945135063844000020853606449704
0.75077219399182701243690586770900305885012169646354
-0.88359866778938222875365727305387415877613933397393
-0.083778991320424279971009690916379871629603009265668
4.1512882585919247814037776853965099346690724773883e-05
-1.8585335013952234336429269318433282614434002677844e-06
-0.0079211415872353390991759791590834263718453802795606
-0.00019280564792679297176793651415916432852419573473589
0.14928322075408563230232904382094407513471770311368
-0.0062045618116761078541120961945123040996750142501345
-0.90532851173993664336680990669372095481642087779563
-0.043388937200776075375733491889184044359327573915077
0.021415363891151150891931729576963874063922838525429
-0.064264596583812086173844730520395787199009260839574
0.026915025590915387810545721375930640085491280538498
-0.012478579135360239250099809838895963194575857049853
-0.00035783995835742034152920120276034919904382753618426
0.01716609446618205541809182304052434622383706723189
-0.23706519072275316394278083100117405183799361467587
0.45436721230380099435213910243760888393062673382994
0.072431780559080834927921984781915399020619796890492
0.0008506956053723066136122032494317314916474246372121
6.4715405999869236467345602721694448824830421083062e-06
-0.027126511952009158164527159986086665757891627224537
0.00062944137130802016762309005612410405213675850010245
0.25210881456585813431855758187860993208447773217878
0.009647788406770326519352512378761469399812118285743
-0.014747549881354788147294215223675554701672119982172
0.026589269037423075522986134884038901308799572195622
-0.022822335020980181007465838221536095132862226148088
0.0088882515290120296969172976426197124686908599901831
-0.0014085547973505235458254851771065536121590985714396
0.035478144087123317561222959547871197453903768299647
-0.11724099221575737579483763846831576657363280735475
-0.039381713825236921121600778018332624744970572330173
0.0018386775175740170846522405258272759305857113207118
-1.4413023129482503662308749061861207270345383745524e-05
-0.031056742298767294718245515174250560035475736361465
-0.00087710532539868433353682246289807930699927758009936
0.00017291725102639472703766727356282463429119617474777
-0.0055844615275366506982446858050634856857947514268857
0.011895281009712302097902891514178500160052926470409
-0.0035610984616193926663533889372777148077219662111456
-0.0018025480440621062280293509785459645271726209683752
0.011416033332941328034272421893334158631402648210389
0.013454263447593284753764686887945666362677111147657
0.0010241730239497025407079277445415447587744874283127
1.6578196549139794658715332852140506942376780440872e-05
0.0022916281505911885806415118157245024570847575483918
0.00047839771264581052602074480542667930452546131489318
-0.0037409903240209009773273318975033349209364298935105
0.00073244441649878077489659319350291136734037067294158
-7.0905863956265935910686712646579061962122741830542e-08
-0.0027451237374957121823321182847411717379887210073848
-0.00039993337261393224653470299510430246073115537192733
-8.2075986215006521071616515453190615049213449837528e-06
0.00065116969757064204387941630187663542051117421080188
-6.1868288687915716943880665285859736508894688301992e-05
0.00022546498798763387794818241782929121627019359240953
-4.3413607357483029599607086830045354740241792831703e-05
1.0524275888642941328286077810447467913115725866835e-06
1.8552183130626508954289465807306069373785602712356e-08
3.7286690525850258653245172678833024198840280495745e-09
5.8236708474610340527412987320968152478327162037518e-07
2.1329966003080521901460881301541513305017959501610e-07
-7.0817763197501311259219695425257063791780652405708e-06
-2.9363869550532393683005680539252036233936351455703e-06
7.1980828039244151100436256584472703986605819695816e-05
2.8455891984481634905022498967178890476913502760235e-05
0.00058740020903816082901304629717108372566876464084279
0.00028608922458146029435455419555133195807196768068927
-0.0097936516136326235228621961151698679370068896115131
-0.0040157271603628567805209505727562320370240799722398
-0.013086879247904548896825602560618468094329125538331
0.0074066840206548673186740971559972283139433328041258
0.024210181696135484942762512307259150460199022576097
0.032974054513227275619229533018156182739395568722471
-0.0060952815430994507880593830143839586854537346372404
0.010075001005589100111477697012013744345061291692398
-0.00010486736403110114060539944255539043626978490996539
0.0004114106859797223678361782154391407365686466596381
0.15915494295539515815467327274520744102768889609449
5.3883416683418297102809084493145650011919869945763e-08
-2.2873411172418960227893804918968185846727395719025e-06
0.00024828102478087261894964929259043316014343254613867
0.0010659189398352847290539982203129201443094602200787
-0.012197831444817072945766405657003298063035917977111
0.046937406371257005645490024158786598182524084883148
-0.053915452120975496496638039125403740791497313476802
0.011786011773347206134350368188808491381298894787699
-5.7385887730484691353625782647228313910965068354629e-05
-2.7301583579007528361420054744290301307539600800037e-07
-8.0890858714330916562921186802922523797930487476045e-08
-4.7089010022645506565794789553240799363577247891307e-06
-1.0874368235882680474066356241830538691529782099895e-06
-9.7477256225162534602827558234420507612453052282576e-06
-5.4514044391349870281259902026692306235818038445676e-06
-0.003185089624441542502083778839740274318218982665498
-0.00068443891732109366524418764833642934613210038538886
0.01556853378018118717848702483393653062556479242363
0.0083370891653566504171247621294100454473415693190818
0.12440489652512121412242148773126270772084708284725
-0.012197937194959700399739078195972396962556277977821
-0.23414946903691210911578154697117639628386160607204
-0.15700515371074616588598564909906456262206192644359
0.1119857420542698768600268495929647060522442790457
-0.11373262105844500700608559446865757852625754920089
-0.0070765373161536559515686086239519784875272309674716
-0.014152382462146609886252465756668470186203003364652
-9.0551627059131525012353785800533527739136308911684e-08
1.1374053293089441729757089750205394199873913347428e-05
-0.00030545008978510525926747569439887349392932208835678
0.0047824908562828403483443835004833290020419014149872
0.041646044725255354561036144112348136087477512125214
-0.26566178955802605036818841073036100689532375765493
0.47056408169981139496101466051714517774957272636262
-0.16833321423502002231427130246228669039423648202492
-0.00048353253856759099398501764396804221373659673317971
3.6077541042480422891704287152714405414196865831528e-06
7.6458548697648096846713970859560285550831974586176e-07
-4.2807277843919432664575496669910591113274108372790e-05
6.5187820108539379976994482034381228168119915978377e-06
0.0027148409187764037865348033966714289988705825688718
0.00036317934781666621086652218873810686569959923310333
-0.020620160060133216512847816009498032840453434536214
-0.0052076420769326334059294821968695777804773157404167
-0.25767073491514012256210162184868711869809804224102
0.0034045692503744997611885849294671094842940190908923
0.71991663171210032626413082881273854546418696329518
0.2803458577322559521442316391374811970485875245607
-0.64878593033329913611136935419624574101983858971325
0.39004694545277724099308947863947663206996632316821
0.095174897961862271769878942363443737405980083823561
0.093297600767097094458870533098421954930811249248387
-8.1069084433844963604282461318818908265902235900876e-06
0.0003160673451310002890123084808683208746182197987527
-0.0063992132779465091876246277758742240666273635138143
-0.022164816968715378797951913077694150943565772315221
0.45596704287185072556177739774780656805871789856775
-1.284528500264851825829247990368624994246435014358
0.72645115427285181939808845023851921184642545633463
1.9903587624850257627162410904307858433967031613613e-05
3.1540065228294610023861755223439406110324517323171e-05
-3.0846958984123651240679099006353837950341584318803e-06
-0.0011661424137514135700050630163173387644382301235677
-6.5201636643856848585451661949724104997967710331145e-05
0.016510676270486501613672858130204086027749267288409
0.001091241446417168633604019324225223788234740392524
0.18518896423292882365642752256845526661772606594741
0.0016510378275485611363644681557848240449674933553215
-0.93975851972964789306389795555335300143051427425891
-0.24389043635633377402967262676777414703254218541998
1.4948087388123671672837576490991090889630527392876
-0.61892848283669918314609681843201185964891159428427
-0.37198878675853540395155393459095296997745064232514
-0.25929146444805419184263563238633173313718402271087
-0.00014746430424623786645729097652518666570716663815023
0.0022626726553400187508774802927550844167822262250447
-0.0075659615436280765745522158294144623661089992293325
-0.31649955745387327367203714688100871985394926902254
1.5474579495598964031275750166068623733273406828468
-1.395137393570944221197190492369498945489705447874
0.0076261878685050391468983625776368679852938579228729
0.00036841351321103546812458789957810965365362391814768
6.8893575913819102588597300133753211109127601447128e-06
-0.0036537159714412230188302238277368737589828913947503
-3.5830606230084004265903786711751925085187696154729e-05
-0.043380283356188932886566655965481555288449188117012
-0.0002897983816521066513539427330200969474692793944371
0.57648829402305945718935536051309604586538048910182
0.11092424435244787375778267060537567215404277184898
-1.6537289012228269836707428496259435566871491448799
0.5149952171206101480480286954482797926824145881883
0.66466409889838821186023012472698969817404372735113
0.37073696099881062667547069018692690346902108168198
-0.0005309582204483032083939505239877400095082959339612
0.0016937822348219291933522464764131419248517913199442
0.087279525587410322980590542700315737635553458938824
-0.91278194203386676195281579955877512828654021776598
1.3816405534792733690586723739407232787680735539864
-0.020961228207785288691525659360756866941041354549867
0.00042463207061951289558630581378340806338230562198417
-7.8020509059035549222121908935896289262798309808118e-06
0.0059026284939918522776539185556489024313116722808328
-0.00015780350318338952658425159213828949381718571346449
-0.16528934741312005834286997490687655243272253720922
-0.025801468306637168633407204539914422039224783428059
0.94430517451596652324764449470168862075036272624264
-0.22910810678967234902410299129823643825817984842056
-0.62802885271364879649524883577746969873685360839131
-0.2910352398656946015791687425352486160893784208481
6.0060210549868687905306021217154962933569372164987e-05
-0.013278435014851862583552641726885190225634623278567
0.26911441650599980463892210091883731371796306705498
-0.74288103947710822491107325272998700604768677978856
0.026886925845422691116506947658690331624073727033648
-0.00065579332391228792057865320227488341333559853232722
2.0195685056652721775899548284499726042681223297812e-05
0.026060763748708786388374038402980214001814153341093
0.0026494008149049077950776276324811407899234312429172
-0.28417372696532222952813059922088313862657882122479
0.051232999842580360104004241240506747678128091066705
0.32906981859042194820700048691239107865524167765561
0.12463820663802873362378485040430628706871619049271
0.0011298528468221377094434728782440798116596716555329
-0.042902892328629798189990627591760079357344880164939
0.21838231083754599348087791129379572988343324304683
-0.019477707633443307034206173579340206904172120810668
-0.0020017985706603298083761951506136582212201632667477
-7.0932481190155066021379357033853035915798182498750e-05
0.046585410684429213388327747613322071855757896410277
-0.0047475223286037111569639303950130871327415690460028
-0.095279797474121557386177959641637909024222106348301
-0.026917425933883582296176213068291183995544833235595
0.0031606104429168268025436585710379493832978288927377
-0.03454843723399820408800492388471912632938591531035
0.00801587245764598801369901228326585015412215270179
-0.0033901323404848698110240764176637627510710281232078
9.6397819876364126399175221730265310017695696972165e-05
0.014471370639599573184556308907367320984653148979152
0.0023709083738245689737520061038875737695319082718088
0.0023063336122322092376426785250157168850357658796986
-0.0016832822056036118039818238468219865038948970861331
-0.00087485887275026949324123547072786616898440238414537
-4.2556919603535777590656773485175727363400386833488e-05
0.00012415118656325809928867297420053453343810263040998
0.0080666492429966194868355200966801515589287915260613
-0.019277682375886804172707253153155967378592276324177
0.039449438720588417236223828062855423034177687215097
-0.019276642743799434062702315775283692547027072341234
0.00092155045756577553134654233479771443087193528893635
-1.5727480618036624602056259663829724322698163968020e-05
0.00054614551236979079023606178914096839731396235809056
0.00034528812192094152536538550010898954402486711795114
0.0013801265980634692955465921175644559729266947134063
0.0014359695531339448232228537104136175539943883985205
-0.012470227953031931548172457834061160686914484836118
-0.019181446951103548799179593568448364810201230118458
-0.0075522439310438485417666920759930972716177692323319
-0.0092426237200633839091386399354147174621855774917469
-0.033887190123450461592582381631690561731807552167291
0.015994523224881140120159419472923650075290677598831
-0.0067168862722456044653154429111200174717441597703868
0.0010431642610902677328622362805989494962629963912659
-0.00022318837631204501748601263214164199438884422791315
6.1289475396755970518053116627741029472370462778269e-05
2.1442839233487831281150828152166952224340552159359e-10
-0.053051670148416841206216332011506494222313642719781
6.0914437770090241183876743862313860953977031562260e-06
-0.00018167511695391227603359217180555703233904962598341
-0.00071597417842597213305270720841343017555826368227253
0.0063616599348152670580726623426867763191993577008277
-0.01673651445985274333990185013827052043518868033861
0.015202712776139613250158386990780212081309712355089
-0.0041489887143415076594008163612228243360317658675071
-0.037261509047560109617253567557616564101976672308002
0.038554613363108781945280170627257204598385935338381
0.03776905509052303579711507116636017663122427029164
-1.1391996986723866000253194173774197615151484150416e-05
-0.0019588065503768981991415274754124878059570889884167
-0.00031809803891721640505378228896416107005284260052315
-0.0030841926462047637099143601364812933445548979962757
-0.0039659415576588740754867530817908029500834281854977
0.029279448480151620228394264184710933583736653909696
0.040392682169013637258912519666689446295579320173056
0.032045768533553400047103662395840252105376834667973
0.084507068808869697666534964582947101445860687223585
0.21983039921127838682240616686923384105786329826812
-0.045382491273182547292782015913680301004349084417511
0.058882137183427850579322967266385542880713612797905
-0.039787564311068436920004284922365503588454567240194
0.013396039725907984851469828118735379716982716581736
-0.0043306054610153007899600309355154692812677211727962
0.035367875029029226395210361417224358037703196781578
-0.030957580461092717689551241528308660980170145445989
0.0025972909180910524180652940567329909677498056930443
-0.0053498176748084593666124056703452011288802026005465
-0.027683092433063729271383497753200742045837209966224
0.11155005536016239637245778312250172312530994987561
-0.12902103189641956420162878518805558211622326121155
0.058117688777179089082322825260329063399916518445544
-0.017256367422408892294087339033187806200205549025682
9.7828088821139925994664050921780310506569760953834e-06
0.027238745638672587929996109075241879891847259823955
0.00017362202655524040160787343944221916326281207734274
-0.0011921315466890007303138850987161742726349698527183
0.0026140341362478971814822105162213670094157587068557
-0.0051762178338218206194515607568652854234756704983447
-0.026357689664455707384168813995599392040268385856019
-0.022039202059607695419219405891986199899786617677115
-0.15979681026421872933629120924196603049257460726762
-0.58114618971106246241163687372549085094033878709596
-0.0034784252085009482156404600986275556222190064950698
-0.13983053801339772435707003961947704617412187246884
0.15271986814773241361991360878039209309177733596091
-0.10621299095151230683793687646279797411722475367595
0.036585234672732214054691938361402969308298074039268
0.011503245014395620728605225831493016348785738267587
-0.024280910789433148683081289924871213128841288167697
0.010848465640382134859254252431850557894408173815314
0.0088329716841079516179290573705138160428116230016551
-0.21977803900650454619522410161150778889696559371568
0.35556161267340452224813242951556703017299503619143
-0.24944300755034902538126387991785348675358137594326
-0.0088099450761870453170462528694986184349281201070401
-4.4258078089062794357628725567763051812388909954181e-05
0.021760782819470986878609763468893281570798806211082
-0.00068936160224320627025635217947554674875271966350239
-0.017191720469701331226543704614054036639785012315696
0.0063456509965006801399080188279337380418146744726974
0.015050039097875012857415245070946780841967215435821
0.11474141827968013480377737222471301040457444848146
0.72102866931283262833688644651974735000427924609243
0.095601046953111764412144219811902232872622406921094
0.13418963712952820068325244623360341754406210495297
-0.23427240893680099353774757554255361625344199296855
0.33398447082573262121875108377717111391757904957369
-0.11980175024892685126778037382158014722904425998071
0.0071858850308119163318266700005021266474363400955076
-0.02335547042466087169159035109513650551070856963825
0.018082046416868959330231630445627375241209352557528
0.15480368932475513004875747807446687481028487794237
-0.4123920744232660786333890224706570961812565890649
0.46584137876905824940711834945250177832159476667716
-0.006190977425103930439874990428884411706392668208128
8.7448503796166986676919884698938767212082038591787e-05
0.02452414631955898828065016006748723508081800869077
-0.00040497307215112992244249684032260643833191303402271
-0.02590382706496965033997289864190362939707297753044
-0.034524136387515599049005966864559595898349787195319
-0.41303507794873497781251048262342514939585167680965
-0.08834031091486428384892694698646942944831553174109
-0.071979207174132632380373340679520223115432183800692
0.17686143714677802565466487863267761129442254372397
-0.5204356010036368875628282597614594715625135755699
0.19261468726075438952620484702696408010182880800861
0.0059429322252974979291611483343551883067680660617052
-0.022270256344833788079034261847959867493444451602002
-0.02249735467914205926501096389867332433325867695458
0.19606020712856973584004258541403304074570331359005
-0.42610342517113707274339750985580073023311920406123
-0.0055576400321909482043594260793762187536178213653398
-3.8945092908902455363227645509766791482273861316873e-05
0.021182541307665089884498905898320212691191198154341
0.0038713954568672633614858851729660895503413588976473
0.080076142019702807521755211696537373541176418584077
0.029027865346502435503646759970061934624218468657438
0.0528443414411565816806725175287720877333875574465
-0.069441736623238421742113356067944891453358398520403
0.43270658955162977056720442048342343344077108296446
-0.16535518686708455582447267958089868327411847711235
0.0045396615750589567886781546383995021747449146541728
-0.015619013920566414295152477340660675488931176694015
-0.0094713327214730071243801368481666885553271660082319
0.1884005598758601336794633533926692065483240305056
-0.0037185163444284446233981182147875227732032379537729
-7.7470373884044369950328403701770195795973616595123e-05
0.011462657641110176536696521793905396749090160599951
-0.0032546792423435688005098493110518709770727886670399
-0.04238724116525389894426965016722722059602390398129
0.014088191438263196892474243776346969365558192137798
-0.19076202361709331101360015913855221170804363482707
0.076293982486017292754242420716101470000796692718637
0.003439380861685972832169891392669648165843227704307
-0.018340983229097027494177026558159897387314821160713
-0.031613235653529069527854535674830795984498637500604
-0.0035055168854490533781693418296432399372262319352874
5.9123538734763022844516133127912569874156788519341e-05
0.016259174007901965124122212881821389440499407645462
-0.0013654522621281378042118080100641329032046763343148
0.040514193964423103217801057407826815157768921451962
-0.017709845634076187689780986059584156070005360167787
0.0032190394860140837949178783159346514242920192198723
-0.0013130962287527389458309951292058134106897539876235
-0.0019408043218160075112278347265740682819701545073391
4.2254522329536423855857690854604047549474279637272e-05
-0.0030150383017877617996099684494780899958884509140088
0.0017074430066485209308486502988079708258937328111171
0.0005436827756596113742631402938710877767386969800674
-1.7189653782322872953962017802357714746157641374645e-05
-3.7174087632065297089298129522825054236939016343705e-05
0.0085190502619838140114993579148511876503996758183555
-0.0096339253382830143117097054911488379413010584711247
0.0035121758725285280845107434413185452000003119407829
-0.0096404427389811858261421919503786677563203435528947
-0.0063647236009001125762535950429618830299063979959922
-3.4494522375413207502632865776586793070600039829703e-05
0.0012401152910378963816387870067571176649783003608067
0.0012479029482283606087910126015524384459414923697792
-0.00087820261556836608294086314420392845917152307905445
0.0018187975285653955849373404263672252503408974247122
0.014124493840217087401865952564922219467430704983914
-0.017023323437378501030076171554615266707774957737916
0.012672092412814333826985544208120909579938065743487
-0.0021861765831541213591810030135758644737800964016411
-0.002319472384092768702706107420428856841516950754772
-4.2626024300691920772460003571372435137473278888871e-05
0.0012910972537246571173751046964358694135049464005522
-0.00080330663399463966317234732345747817374357407010738
-1.7379916355731310481933242727435204780189260282419e-10
-1.5666698681007119988781751103652572055023435682155e-08
0.01060483966000975768847969788042466672765111464432
-0.0014891053435985096661037637739032484930643435103803
0.00055540538968094498247059820193751713007185106731087
-0.0015022837195980658260744537900650525529062096967743
0.0029351694634174951146646871032364705252588033501878
-0.00026153068383928511982727293601531414955149486794549
0.00047021179490883648562515626020230898974119994801237
-0.013294472247646115073420093168775543448189384513721
0.01927025410129940918807878104031540746503901560079
0.015002945950582207953443647392827550489228681794361
-4.2953863834782633283891189495315604805592023758268e-06
-0.014766358023071380707922467990270036428056502562241
-0.0015570542497483557284414497441098847452957526646185
0.0016352926815038401329089963095019633506061819895102
-0.0077313847324839367360276551806037133658551165939029
-0.032990576728775952604487228147840584165397158816382
0.033924822100236669248358386642770280053670157125596
-0.072241913262249059534879860661387156215659659564158
0.057106927812427904937296253606769819410160301216662
-0.024416195275984947921948316909344890618446074150498
0.014718279488209758323605257442563724051184700173108
0.0032390984512004302717564430895723391018952954190451
0.0035203342527109151685281480611460259519233744441333
-6.7778251620018129820578606689764804888209862207876e-08
-0.014144010179100552102128080017806772718680593402391
0.015629388255185551967414370906111685250566761883627
-0.004147281361275364211991636619344803438152369909827
0.0092408685112686656603451597230674823913995791642622
-0.025565360401951112006251705363680632578507510081869
0.00052391389453949127342610010672784258407537203737251
-0.0078135705846590297580465278495886688444766095710445
-0.008437591203284495632625540701325695063892026262848
3.0777622713409847415510539024367271567098973745986e-05
0.01434194165216493111147702820019612897938179782674
0.0007169621530165880588995893078560341348176549525339
-0.013382029736536600822082542203758121999963106043269
0.0072817458372543603882576370288521790335239083756526
0.030766848204764250348267220747328864424422675790288
-0.016460050140631024958385334625329218162828949243603
0.10920079231172206444270634924266964835542895192046
-0.12004449343700453073769964499059642697531603549956
0.14589614850555100327146294087752232696694891647526
-0.087609078341860333617542724031257733560394175933559
-0.015823707000420033698548217561610913281702515559836
-0.019342404335841750733488233772431398555588569156371
0.005654889882524609113966863287240170585018715622432
-0.013545861525797211854776052113059830561394836006749
0.017127289563909507133249750546372092339537668966896
-0.011923943048150260394733959500816268448326716767405
0.068012826662756052510000010457575172334946747074047
-0.013143531804323252662070630365966154945453044520259
0.036414332020394325148871335249592684827927185840606
-0.0044008194595480759566509079608250865607550924868911
-0.00015899509703652315944479599569777811986977375591777
0.011149423781213470001694463345980520058067012033483
-0.0025601120468514315517485111821239773328099055213068
-0.027372174849701859133734199187841897929882772508033
-0.00080354735339146491496153512522923385638258188230379
-0.064051071837328129179751317933223079881127288199672
0.087650341349074478050175482382525047020654577210027
-0.26093438351533250426343265803032010264655458769913
0.15057307026129663654171203413637192995037705522044
0.01394934573503588991411837203456376466849684743688
0.054809800502580890200659800154741667434725037293401
0.0034528038007843377615861166123953795433752694322261
-0.011683847858516466571295504366687852352615206711251
0.017282196446037462156079276125645095229852845039082
-0.074161750062363791543537648926444411966543944378169
0.042375263587117601151299304176338760182855089553896
-0.0731913152799621265518269753598946821747987734459
-0.0025226606885071694777251892409655407426552022019118
0.00034414081931304440127695934231371296995490520533582
0.013022905385919528637066840192745933300234494046663
0.0017859345023296561830578063737568208773192533929232
0.0035252507069475647448770223968307011959113228828454
-0.025920871602712572219855229073585817626230692115788
0.20784246015091762897490626723823105559170432118699
-0.10667315570613680254803899265164209588379337153027
-0.0025177084168411219620588378455337474166619299550031
-0.070499852590113408076566722426891332380488730774392
0.0021533535955203712310128654840149085784324977831219
-0.010093959261801331823951325918487115777747532337554
0.045405691520985340899910725035682043582087325184219
-0.050920498179129067181862761777102666632770654994181
0.074551345410412661769699471812971751317014694840502
-0.0019435779148550473732603411896688442771684750431202
-0.00026498350220074683210073691923830252151007739179096
0.0085267293473771499251227395115399192005728108218391
0.0027343225519718602510577835773081956836121258934902
-0.08406460649813184063269630370307860217608339483644
0.033090953235399639844043533858693776487910132519916
0.0035137868934435880138741671517698993497323212450773
0.043167449152674520355727621392992862143139325367673
0.0016293700049308774530454622523103777479411335551501
-0.015798105098442502567105230310315000124259738138024
0.029112975579878872124578147123982114352451935728776
-0.04055191399754840362283677059900836329158753091123
-0.0018044837025959432580075191232965243331752869470065
-2.4665155047555941393231070988743088561248203878595e-05
0.018280431879216512419558879152408187291460284021795
-0.0040056885927445646236734200032225149172351255476338
-0.0057360517876333055625188944232801607306127211206132
-0.012181853977967727943542885230528670910276405464788
0.0021457704853341044143955538310616752293565313522126
-0.0081294569782666156798084179128398669812708501951868
0.011549795752552495214701827669697228868250483193752
-0.0017796211568310216764342159440950954550742398782849
0.00011036852253294617616291927547167291648894710867597
0.0023817726251373921485163900016955113592595915168349
0.0013357448737053942681010129651751469677925248522867
0.00086301617282520801649140944924191112513027155827119
-0.0015455483715536540177476460726446661297878694194167
-0.00027011818236385657160518339285214849305284989017746
-3.2559499047858004162273533035145380714262942043809e-05
7.0517945799016332369548039762418175993487869109707e-05
0.0039990236886430814501519173700100650965191280824734
-0.003493683588174652975703781261815173269353266989045
0.0039346806420286277558853840094540643711384347560551
-0.0057008976802815990673635106858199824151050386500496
0.00020627527694713285018830232775134352573596731384163
-0.0012035692569070050377820405499908453669104603768686
0.00020031315186247808208190021691290026242770970643529
0.0015811449373459733110675132910715648390105302088183
-0.0012863429899081503513963032703101518339286687296489
0.00053803052473800463847653574878203078686891457861633
0.0089069912007222484716802469537800938172756661548978
-0.0034160661355679289538113044944631550632472751477622
-0.002159458642424712372015833828936184407077523435071
0.0022780212956663500909425429588469712831452947683652
0.0002003651074989031294120126837453089030923624081034
2.3131120463305322090864707558944321250023043773751e-05
0.0001366176011501348043238056316604256562802661524535
-2.8648922498562349812867170886995543482625800183992e-05
8.3449576249153785999381775152849007377929642574077e-11
1.2847013836450354202102561322366071212714825937361e-08
2.2989145897546652797873691061017805075644578320625e-06
-0.0014998364290015330679621772216155509413207919717745
0.00055839719418397782606954208583338645396267502437025
-0.00019655925744655783889825538110434260300658573634349
-0.00059343971004773368677518812739526918344555741323642
-0.00040738584098333702669033947400947898100186941869837
-0.0078527457061925252188204354249085913805201814745146
0.0087382111466775378184815525456884812228039107522627
-0.00027754474625913381663426920565447421468808824671832
0.0040659029957512102763505968535373418915217235513864
-0.0011637919069808493470012855203955756149254453896182
-0.0020634840015856799688692172293342999296430573477598
0.0064753557486649947900723765548014197699341575038036
-0.0060608358300652104890999956137128101035529874142631
-0.018493201401145778989207176218347120135831237458343
0.0058903037132429578619322279800081647410686037524652
-0.018457084047141960988516606240367003288834607567825
0.004667998372727046054296046306871722862794500322685
-0.0018996732676603925539770065237327989353956476834126
-0.0020441729182446659313499916711840065364753089533463
-0.00049832596520910991587571762674211540765773520707211
0.00017168105318511586140181777109242330848259587465624
2.6618822942854254368156498350724314906890505203894e-08
2.6240934364716277335992726369747126756113626450420e-07
0.0030932930069544736020714352944541901369319804733778
-0.0042094798892277416046784851300396842970308257019006
0.0028799221645588213689695116851096837733031211641766
0.0025343521975564795825001006708161906720487441868421
0.0046239689383602831368490807672395966971497500730883
0.00015755717354312213679443431420021518482667492142364
-0.0024835029808068376274236836340523375800751889425537
0.0013232050158051998208098213139009759096707790168371
0.00075723461465175482979995727375902073109608609611825
-0.0076040234175952865036353800535355768369130577576361
0.0075585396024565826171509870974932148616259516063748
0.014118835292172828233503583763621848534735830985688
0.0026043545037384623435512774119945038486418216187199
0.044286231169809251640663735717392420859033242982508
-0.016892523451890973151374984911302412040329170928381
0.023918867710492101745218210353290260643241078233287
-0.0030766146215176057741940040161214377471948490000845
0.0018131579402848021756086864176398313906606625148312
-0.00089883974172333226800036228416594955759216588269581
8.5018242366915876012591237310500494522739436643570e-07
-0.0024548635483803220870641318760631076098603699467989
0.0060605603929901811235150760368608044996227173595642
-0.0095896276126391674403892551113831445165508677895366
-0.00091784426441728624502970587202791788169631699458524
-0.013057925626027626230391281885690182449250887780873
-0.00053334068503131848767027250737276973616699903516734
-0.00016293560090284157279231370639742445267898905543769
0.004010256069045196622150031888760573996602998221792
-0.0029749712908789724537573832446962124886462768664267
-0.007511854398941423675635047867415440842604338864393
-0.0070077137500471632842510995614115349979634186996528
-0.025082187959278218198252250970968151342402326692704
0.011815186107355679883003045385312991195706365349996
-0.050938984845538376099353157693460533049168669013555
0.013809866372741567778855821657444635162029881972257
-0.0059602318694862352628235060762288989091231544118148
0.0026901789317941597393570540723506353637580267386851
0.00070558697257586255955720471148896001370654414674884
-0.0034700098897511224427752620445463697065647313101965
0.010399839408337457588336409626258876797320922873906
-0.0065625982725692991099975875081510378488837757234602
0.016563900682529249354115947122497334781109178358863
-0.00084841953458044765149842907068587761859157007485695
0.00041862436064257286324579272225218903075985689073591
0.0033701446286299422717964539430811303383773206134964
0.0029466855496250113167346559055417567855326410147247
-0.00042629559458481213895271458062901626000441684042445
-0.0019763479249545129068839791020906138060173772500668
0.043104657443475147366678086011911043967714850146184
-0.01232237692869155869370201626730960286389076454225
0.0088262382994458532230906241223905382482322119780032
-0.0036925180047793573748340774073118812990019718635699
0.00073983995733486532536772387778698324872313103273364
-0.0047767995349160248621350233953255778749875135072357
0.0078005714093986699949253111455936507608857347211416
-0.011856864236180135384803483348568698213018509228264
-0.00070147981817895827513553478354574823298539575473231
-0.00035920010071165149102153794868704215054288120333392
0.0034791072082109055490717139512976049679276291880523
-0.00031908209318365761572853142105175474054482300994676
-0.017270557515437597818943830266603032617584991979566
0.0042291240472870104690007156901600078709851479610678
-0.0054279657235351003551221957531608296868148331393666
0.0023007239915529750541979975335293596677801453340888
0.00081568914085605229963355458257136173555011060411975
-0.0031249728315867906034660403670243489165703676722406
0.0049871499882570065782532006685574344212051425810956
-0.00068597372489922826258556769302326038387231736445964
7.3360869644051042343260868807975166651924171996251e-05
0.0033047082732057908492851828300753227917025697535357
-0.00055076179460710325108545115333641340155156114863493
0.0011834831356916527309156203359940428290960325634925
-0.00060486576428076151691927703651970761487467612894234
0.00042533920430755790774667624578450328328420675819876
-0.0010768396021095950543111730705460063688259580042361
-0.00024679997880199938932446118129853705677145235405773
1.3477544960656816822499207129988611340140602719132e-05
-5.1039651065838643845254228909147654659377262329241e-06
4.8940506579362138970547807842932265404710983878006e-05
8.4708157920211428699460015479967104740643340400304e-05
-1.1704046864955089709758705626845528269949953368836e-05
3.4898568693648358698961204428859927735650184862150e-07
0.0016114825676740933698396143340635937212391589693173
-0.0008677892192055968031345793505409170302737721415244
0.0023743169242693077525886647141480407178912806032965
-0.0024897095669912723964465163318973539464228370150164
0.00044553359683494214154035453660948853898069915341048
-0.00085126550904225206803587868216564821560602480179917
-0.0009308530711358863040278906226552947178783541664136
0.00083652631392797843724905256079516958884321666527187
-0.00014519949575355477166398135244237678439111171951992
-3.1471788073536399885835659286073056592633760538149e-05
0.0003820636100622564597867912783023217568571405664838
0.00024833517835517057504245045456270102836903446806428
-0.00084024862646214594052969977349436815876806779549321
0.00024310587644898245145962861338641892854148501037615
-1.2653382132542889018672437010759515197263276213693e-05
4.7741709309973565964379672509266611830673515086968e-06
-2.5472971502680437792448401316970711781746588965020e-11
-2.8088010934909054753635360894244895015495146954346e-09
-5.1889288327529382774244801586549013811058035866414e-07
-6.2284226188378072921316980327896714627509673599012e-06
0.00016285414549816565047527543384875697133881761680802
-6.9083925018649728275604442445532677932759093163262e-05
0.00022961617172574410401508899768135054003598704068654
-5.2578765006130041392405638778095706324714693957855e-06
-0.0036527800487110756364084674959366642551933178847146
0.003148138951895197426463787087265607779799773724734
-0.00167841116842504538437649608535840948259892854183
0.0028223459267710371560151086367406687980242943602346
0.001512977885345731432135959392232790642169327026545
-0.00096470211035539977763560190256243606849279442560958
0.0031585894087131484583709322504836823886160316929432
-0.0023274895567941124632406756023546838053046923684457
-0.00062918430311376525336444534643043273104556139764133
-0.00067216941224464263960608831605056533029979691237987
0.0003776349998992496868908535331560128075062053815729
-0.000338152101514399760633844091391067501015872627041
0.0006476637411073875401993480282668271464178224979468
-0.00028076928024957456059600899636055531424666917539156
-7.5936202943351024392437453594165194006145397095412e-09
-2.0211047684886216706184668766946706304095165940858e-07
-8.0100356991145805007839918326825581068830745641205e-06
-0.00053248291293995491480833129127330397994935842951268
0.00053968976388924894517441451447329389853646994416136
-0.0012844159107490269933746356230081479967394369699059
8.3425791842182833822147251795012145265866097952403e-05
0.0011100434127213655705301962549871784727711272290096
-0.0016470279694125619451676817093057312213935627387345
-0.00090730461897057990300642754261135682945264379005884
0.00012211303840513206457686513602477942426488796656931
-0.004354225598556956183554593718994837111721849973959
0.0032901818183127582031206041540325049267582247858102
-0.0022615675319855373517026234559648865013918566904723
0.0027335405737253873467818808380447948096603462831478
0.0011229788038654793503947939063498807386353952932266
0.0001143800436679407305977538509560055049016756176541
0.0008355663379887165934986694596761162218605558666302
9.7833913480224795362389195225235954941817597930557e-05
-1.4032520399680802146442060503478823274508102869305e-07
-2.7276151992137894805495467591923356850587908227734e-06
0.00055515573083774862502174599041545558429433964635129
-0.001094344968258123074808013290936929443346564374151
0.0023808214150748503703147412274341537121831622745669
-0.00037162723839692222405374648316722346709058031632555
0.00025396538486975729165778670424969893369666386240031
-2.4710624239006259116862950959849963247626336860337e-05
0.0019189302993397005924822957288262099184808509919991
-0.0012611425458025644818674831920771926091560529869434
0.0034760604638404184039319690575226544265898418394281
-0.0032962972895424158815761006292976008579288792201361
0.00045813918472773359170046058561087853758103030145611
-0.00056406923156606627011550404368485069657721368734665
-0.0041049889199320839752353768707072376383485560677251
0.00068951913677630645669288080280421066711702113871035
8.6977450916689735090338522017345931059134948371501e-07
-0.00031583426403699070351759918098732910904640952795555
0.00083880087666705789024208114845056285224352062561717
-0.0021601143355699320931679515643939698746181256245092
0.00060795403898140293602912414416770689575722059963809
-0.00030936711780581159974637716866332286096949586491278
0.00017477540511367028937957758423730755883581321645388
-0.0013071603696303251966572878338670967254645200826216
0.0013229237845210338246763437863372551620275695252824
-0.001520014856837962161864604381834247435510820378925
0.00073100844137637567585384936056462950380706056390794
0.0039035556280639857316632311295957198709346162213065
-0.00076630093624755703780263002371624135484131489838256
7.1046333532301965083238732046896376811381568761668e-05
-0.00031204935557804386895260245337444979060417864028805
0.0010413449270210312178078469934930918346417376504449
-0.00042334161121365072864236041078836985880315521170618
0.00012830749484868622468940226944943424176096823122652
-0.00017305598823007334936677260602430039314856537808951
0.00064383444570605742161328321810827730843289395130908
-0.00027136326017666226084096574013291467327155116364358
-0.0015436061777388301603648383561200973393696644686959
0.00031761753436009913487498988747594597483965361927613
4.8616224771538860917978820562837914804389399225231e-05
-0.00024784472745232832591953272293713620425681629696996
0.00012701627262754303474025974439180188311323600528914
-7.5619466671727965029733802079379656272040013760760e-05
2.7278066564075061178634436414299837658153748636144e-05
0.00026796400585011308910841537468375180668997445294702
-5.7453817092673867914268610343720813791249518107520e-05
2.2667334084324143964194904405811524804967200836201e-05
-1.4208721338337307271563535941418856336045219207504e-05
-1.4417917737629973828853104217792155370063137741805e-05
3.0281676871373096335182127242095339177811737958410e-06
3.3513404826511611108516133003237364290394717100422e-07
0.00067860549953147740756119753757706186801893734948802
0.00021423023168385036684653935982270918887264221915302
0.0010033574502252465526403427575522750181807337062285
-0.00086114311617916011930024431970963134326368940267862
0.00039324506578792818697171322754050044708789739981298
-0.00040697227635492323469171781538189521709309569905314
-0.00035572714786487168712558270505148689899729420271855
0.00018269885877105209581435677749075111834795716722781
3.8284647164852112808585459453806828560163181139490e-05
-1.6107677812420481922200107441040988395220156842486e-05
-0.00019273076768578186904311746441995418678967506794609
8.2340980926718276755950833191131389542471349713562e-05
-2.0404783588957957486135689514555653367335963040913e-05
4.0198062298749995334514862687267723469502528974354e-06
-1.8953760324056193301890850105474373659824161117937e-07
2.6495559477267725467389056945130820547447437144221e-08
5.2497662273699368146116090582993937699086991672993e-12
1.7216767171555086846115785946810427875891488953280e-10
7.2781624914986251693161643939373698598253040960462e-08
7.3937264646743434562760790851398487473809913116805e-07
-9.8794883805439179005110024407318919692527602862448e-07
-2.0023499469415513459904597781557176611171846254522e-05
-3.2485681201408252395147464970564943862125513332706e-06
-0.0013530740972562194566794065550873944895124900720274
0.00078245060177996579516650659471425164717384470818065
-0.0012661784733562619004734848747635973783760689802688
0.0012794681027579365255089900810436865842770082862319
0.00036440695064624835953825164623320339681240151230896
-3.4140338618781363241564986434601404808338126402089e-05
0.00089592043489606538708511042362050952877028070425264
-0.00048006841654366602553521048770131589307392072743941
0.00040417665073936072425289567819568538521485752892526
-0.00016928626918149799308671821644679071636314834737521
0.00024554079862779519243977652742169391136112072231449
-9.2698278051003765819152721193304157973088646772266e-05
2.7427052567172609373947252945461158248278585991208e-05
-5.0575054532884421126590155057485448539429501263500e-06
1.4943842445283981393087972431255714411146721743973e-09
4.7052898650036768215806256617226508698318795459241e-09
6.5733366557439820427482860036900177021474449965624e-07
1.7197161384909226625606990807476155439288988935487e-05
5.2322638187972602632863306448879522344623915433342e-05
-2.7329677976182154319029859784939456291159601596515e-06
0.00074499500388687237537197345921057883573703774440601
-0.00067917920815014768953542550058717258584911268773727
1.7926559914337764493553845871392638993411742694171e-05
-0.00029059155160063632323720871264761498310437648225096
-0.001291017783394762870706367697580736317663317208512
0.00062125722254104992871203410288449158201961934459256
-0.0010824795934926567952533873780799485717151326255064
0.00049094711438813478994269653734977212948238200475645
-0.00050718116169716895549490430526333637109118948367761
0.00019509715452295742253229586782454354326169787447741
-1.5888542686003424413773712593678769969233858003821e-05
3.5392461310426667783218060130581140753865451081691e-06
3.7122999899121385000628658048666135424562819770382e-08
7.5620941064622202812050989679932382922702843877351e-07
-1.5902764604986578831776185554379548603270241154853e-05
-4.6893216102007326172279280513192279423240606237293e-05
2.1505873721493737970460682642792282307460313687463e-05
-1.0137854578334506217587683561019438972752255469669e-05
8.9220436342824068127985300129213218532620344539386e-05
0.00047134952856596492111725053697742177404042540016415
-0.00016169929879403964569616961222694598077539512639168
0.0012531838010731486329380616908288501355332377005798
-0.00059437420851490365567955938263196723240110787206742
0.0005531160939380270218241252556502311359305546917044
-0.00020454798446035435581972065638681085515977908910802
-5.3860075815726177381830505980746322102135704125378e-05
8.3318670258369874887522912217464448858020973619998e-06
-2.5115038589687487291287756386032807544942438333078e-07
1.1990625684037975084340771434311279096430034231194e-05
3.2636264036797629843954372908338053432172593697474e-05
-1.1815300971492824282077637879037549036829478319367e-05
-6.3189004107755563619826182669953552662297162450394e-05
1.0111382829724965082841078635835678287363716622947e-05
-0.00051794666307282656061308097735356447444138722526064
0.00025508183637831819480321501080723575714911543277262
-0.00036486422453503810445519068640017696699323222073497
0.00012977217270687025736659776913551035866237411478977
5.7098265855048363535451635999238968760702935736238e-05
-9.0041087014049128251996278752462186034103274420405e-06
-3.3871280309342966104570592367990694601289804030106e-06
-1.0424194135508768001971017851200347945456643537786e-05
-2.0132485381734496518015076215546775358983254719909e-06
7.3366679823426021625960622403277730529184281378433e-05
-3.8934105911145032385899164746660740633882738878843e-05
0.00011042104995405379845470077526276191758093577364745
-3.8689611083196281923830223215411219757151214928697e-05
-2.0510193331532881831647069519808617608205102592537e-05
3.2157767201233385181522265839706426808667141463251e-06
9.4927165118663838829741069578348647452283364215855e-07
2.0402168464845140254656757667579936234943239788328e-06
-1.0457168441715016108815367650916171322283068178599e-05
3.7044922715853969865055051588828645198169707054498e-06
3.2149268320238302694558487609774320505327692175491e-06
-5.2597536884363433736695857915019194067005879249806e-07
-3.1429497390954610590155127656638781859765069117512e-07
-1.1947864905849933322324772994575059518937119603652e-07
2.1587562819801399287761672556250382398693521615545e-08
0.00010817490691535351719262874681482426134718753738841
0.00059644803999204500005792614315085323576140563510446
0.0003314929705187337726471934493621684597349022542492
-0.00024316814278353708507473580471459072050649826589185
0.00017630937398169501825479674318185558585376144161318
-0.00012171706325338753076879268551702190897368801909643
-4.8355173106308946347799334176593051187059495494095e-05
1.5196681235952417205167975584266105924483982849089e-05
2.3839215466069695093541130930131362240015558827644e-06
-4.8746192360885741908288920587480676034611225663071e-07
-1.3378243587069611105432264857295122096403247867706e-05
3.2429642622574524447231822009497589709877869712729e-06
5.2404960283883327401153530323434451978635273373328e-08
-2.6171893260770530964726219824568519420996513919533e-08
-8.5446290377744413783411127905349605599028111862429e-13
-1.3122232999081707867859671118688243022048103651225e-11
-7.3989868143312691699734620563120853490884716079616e-09
-1.4112765749128848477776688045239730264736282854476e-08
8.3336072325217206248324877008327202311568151865227e-08
7.2167502314695490668954371068678878858823474428582e-07
5.6161770790689057774721554995903114199066077218609e-08
-0.00031731634815393754336816213574986189951450904781065
2.4409959374917160879073528252597720783121532744512e-05
-0.00054439497868767450206787400909878388696230129771781
0.00038636063168752949756015071995100179101880610466063
-4.5537444330034303776300461831435113158244660158400e-05
5.5534952168651411514102018265359838287275878717050e-05
0.00013458268435792266510594469226378908361255903662833
-5.1456441490999807281398733330854692160913443388456e-05
2.6928358149209217285667002349690110030948249386044e-05
-6.8552042593427609100765269762940040008598152847801e-06
1.4108286135457328252722055847559180091084305236914e-05
-3.6912633118771715301998443252945553556371796935085e-06
-1.5923292758838682662818659648628810228885409872843e-10
5.6145006295460770800666733049065609573992914351743e-09
-9.8911497138038853343061148145064253686939395295385e-08
-1.1871159309108933821902235146547988817323302396460e-06
-1.4057301543871380389845480041375530470546679371442e-06
-2.4064046482517554530275904151486694931553030656964e-08
0.00028127038174543780912838655431326194974730226974116
-0.00018153209704899758699944570732555294736338852633344
0.00017565404209848119923666985373984830487409511753562
-0.00013593182032872989961828131582394575181902366183122
-0.00014878090423155389032866408812703493954759131599811
4.4056289775852697176642144534709788488242998675384e-05
-0.00010783236459260263432126092776017314715916502860567
3.7120988667432234168816645311054345583317938322823e-05
-3.0722456210546746124276575377507298385217815679504e-05
7.9799712311795930608008025839691129807858325215236e-06
-7.4355923931449668627679032369653777405778314516716e-09
3.2828045901802759135237831719751419570317319359657e-08
1.3409647541965260713908376983294918250230997496752e-06
1.8274046088614233165637580382593881919602442277412e-06
-1.1780550534629306425074218207030349054530755486182e-07
-5.3505243361618470031265029566779670060423219411079e-05
4.0316768308856178562271830276873370014331525350932e-05
1.2445995315667571462401131530789442313848262541470e-05
1.4156065041638434524695608476126139885439098013746e-05
0.00014106681187907909409331553479199684305204442479536
-5.0126910548161992956431149707846583657551729297731e-05
2.8418281054763219122054204447613727072891772999260e-05
-7.1369503631335016345397422297044369445484768313398e-06
-2.1343592741265003829111819853430887140144884310446e-08
-9.2506349077974779240116208679403042731490337214269e-07
-1.8727316415435427328438648829578573518718960408096e-06
-1.6912953056564714634180845709364103141301093365502e-09
5.8770069125468438455644306717355707787747416953866e-06
-7.8749620789927755052519632839557258880165089098538e-06
-6.4166562575359939257188795290635866466097115279921e-05
2.3570341015174498775704148825555148135631393333955e-05
-1.5664803141615027423935863799250701051234185640407e-05
3.8446187588641726534823185611642836618738413610238e-06
2.4657412197688528695934724600721666872055688680016e-07
7.0732515081378694380473289091289030815226067292162e-07
5.6927996991523165573889777422323090079739156295221e-08
1.0860214220246072812406433128630492214233095204203e-05
-4.2333729160775199251988427656220378489938573050776e-06
4.3114633028342202740974985318156133637961564968553e-06
-1.0437083419730458923683683910719362294217377688303e-06
-8.9517735784911051062276836736792568096498248071057e-08
-1.7318681948126412957038538179751626288380412911821e-08
-3.8736845398723981024448758498195996179498585278831e-07
9.1879154967846288032954645988958881739020317702427e-08
2.0116891854904849130282943823519129176344649572334e-09
-0.00023899312474689327528825381552607604663717061399901
0.00050256197000336809769272788442790173470001399490063
8.8116073054687362082028500370729907737329233481615e-05
-5.6310721737721786001081676526018623131583713944632e-05
4.3275765039224631190111855305554725007508488088631e-05
-2.2568438663296013173610158846764162766781140643551e-05
-1.1164280793464757380748395900579003926486050968756e-06
-2.7261148816114607688173116034701023691748675080787e-07
-7.8252690769867933943613043980576255876493224943509e-09
-8.2059147155217703353844988222217311676952504527572e-09
-1.2176028445597831362634592908881791950214465454959e-07
1.8112397553192261485895343422590396014909644722645e-08
9.0613980846793487806772090604145396748223130219289e-10
-1.3423658520605091416840933024108754736157709402662e-10
1.5147809276219331993174404139232641399867212149626e-13
1.0604706658205355298530089336669193473479425015243e-11
5.8264728533985669833230960761958016495851462051259e-10
-4.3497964107689775372107544280365011918908223623725e-09
-2.0937958858835074511151362292398637715862795557277e-09
-1.5879096622664266996318137060752339358038740582285e-08
1.9669893008301669790981084155859436942290673920951e-05
-8.3566183913561890734163832896465866809003285505106e-05
-0.00014009637866109608063224070368775867427482660628976
7.6133404697466587790440045584331256903967662837620e-05
-2.5182572166211357925953498711203286850995581826543e-05
1.2554303597107082451608667830000954311015587083497e-05
8.6406807492090571668741598286984370640133278354974e-06
-2.5143629396710097333978699480253551586576834123605e-06
3.9844788626297278268043281357349951124961559397690e-07
-8.5000515526913192777396242063038586412377466343914e-08
1.8825118781395198039620550961208806048025544931395e-07
-3.0881276327222859893987712214479192498059200728509e-08
1.2409008436431923312941946694731229880868412904846e-13
-6.7772181783556143570714736591154095472402917470978e-10
1.3193245640268739989859550342685293261018573929965e-08
7.1284898734348671844440244740833597565044486088122e-08
2.6789304494319768519668657535470963679186884390496e-08
6.1708985779714990676464407355043929083727914560422e-05
-3.0239679562226786091715424432209603727342209362058e-05
5.1573183961680760155984140316065945564180420861405e-05
-2.5128234535163855541678265469419680981321887416155e-05
-2.3476670070037703721497823036607187206193378420809e-06
-5.7115547346864984482020329170381741610904573370230e-07
-5.2927283438961511084299936144225247849993116910084e-06
1.4313378736485550640051150651189147188890166568566e-06
-3.8768030423840111167059212975690774444477148969147e-07
6.2902886643111820944598358265277225375791351514103e-08
7.2044188729435704982653364810373607550813108880823e-10
-1.3544928737934309228029583428318031061781208976097e-08
-9.8367057146220796998811565118823429433914115888903e-08
-4.1239975401420132734250010390713863793436571882834e-08
-1.5030444812715729308641665801332602004142529940757e-05
7.0988244850653418508576792501440076907711175933702e-06
-9.9774476226377521386581502821447570832963430769620e-06
4.8592437174377571219108124795902668126183131022447e-06
7.5065308282282828255227658289366747099943383660603e-06
-2.0400111946310702694201084607524582678067861471642e-06
3.2937770204591769308891036511297099408752506100864e-07
-5.2670791825533419573079814985335374029839396387428e-08
6.2863908524107712527339289547286460424892130257559e-09
6.0044165972765978883211830458713998699420961598182e-08
4.5335764741139064482088125754034117102868423599071e-08
3.6238458068408809598621666976425177632766591907577e-06
-1.6713920750305025581690349189325746851494100580997e-06
-3.7330224616080035751320334971112318905985827144789e-06
1.0284364814912892364018545380663249267695212842553e-06
-1.7879520150240502285986539383681235896149470706811e-07
2.8816368133035683206882667731668390338785671625365e-08
-1.5150244191284748555316973024971730224906952372100e-08
-1.6692343365951468470304187546012483175744512596176e-08
7.3820809819059343337309022769913223076181643993527e-07
-2.0872564220179013033771021509900814598765905634701e-07
4.8262496081961204394194404268421172477719862661592e-08
-7.8160901453214549588208958918583691252853686327862e-09
2.1283952112551369897064899398087941484623748329345e-09
-4.1607932331693384279102902171752695049290647130903e-09
6.7047787184370617999679286988343318335824847105270e-10
-0.0002384528402565557588146049646492593516505216864587
0.00024006502539169471569109082403724182434002845379608
1.8933740787098512354359193521423779670396529851182e-05
-1.0516133311257299039833986947540741791499603127341e-05
6.2636262571633865546842757732333963377803385463198e-06
-2.6514019676275163857495000833498728150529853085944e-06
2.7405893566967069296445073834532648411191882402928e-07
-1.2429801701978117899200021989896086310388307019184e-07
6.7711624404397314140396392216730046873018341805326e-09
-2.6840831566458540892282363846135467804896383653285e-09
5.6376726394115407752103596702706487256366824781879e-10
-1.4239840232813392771269710446783138306223678504980e-10
-3.0653268067669193198472404949001785750728149667298e-14
-2.4897343406871786420850913183946150187875020531561e-12
-3.5447072912238502324650313129736642212909810251942e-11
5.5037618865124961070069807246467535920414317605990e-10
-1.3973451287227934512289863938053871617728631132426e-11
1.6661648506766776704006659691219384215205752375448e-10
4.5612596793536022961612630211340372421478094963166e-05
-3.8579826143573410996333003687797830213232964983096e-05
-2.2151345352906591363072327553052051814390940161039e-05
9.7219273459803537232777314582207538463696796867258e-06
-3.1500135540161675232911633069243712407231743697688e-06
1.1370179492792786745982418573730916238975301604120e-06
2.2538707532235686620221668353214517906463868568044e-07
-5.4583705861748579629968118724318688612311231043868e-08
3.4561531152579032072322504499182613886318912460217e-09
-6.7652790033863411970935031764261400363689289005108e-10
2.4501385846683629189964302381586339484333267946830e-12
1.1903272506948074938380537580244783015606147358791e-11
-1.1611369068956243550272910652269737922625687147084e-09
-2.5103205720955928802941997243391600709608170517660e-09
-2.4685710407223256444534361250777387768188589702913e-10
7.7810442204673373224300283550228705059332231672475e-06
-3.0288805779654393944893806745851268869853670332019e-06
6.2735669923973136983205294594264074093113736527807e-06
-2.3351297837431183527143596508930679810241942754066e-06
4.8233360759106213518351485873793777338087629081122e-07
-1.6966251096051936722561266799985376078744992284110e-07
-9.7053357752615986321551813023533835956652535531037e-08
1.9899410261549510703970331699242014324294394535351e-08
-2.6220415656078988855625545924975312121961428222009e-11
1.3540534299204491893343692809075274521855171512254e-09
3.7845519867447570964396468333973170448401870446640e-09
2.8459644628026222134376469412615737459486886463616e-10
-1.6918577027854406625457775634184266597719361543277e-06
6.0819105273553944679431108888807713162411025713221e-07
-1.1127092802683626660127185330372311789528837810590e-06
3.5170925491505843187961537761235245396827161177153e-07
1.3800742683379023333587021079416355656881866579400e-07
-2.8178481946157125822740631042313667705182477482908e-08
-6.1011439580358622140165029577510885369748026715987e-10
-2.1512147359184476020232832759748111364904675588862e-09
-3.8459954441054588329695171878432124881834058323288e-10
3.6627395337057464630764461355745803272034280094289e-07
-1.1561166322572054993432599346696021283144478821065e-07
-7.2199683901261970488665451584439199107827530770473e-08
1.4843168385337388632607349139411687636098666497668e-08
5.3233582843873935581637268388073218938951361408554e-10
1.4287843957017343040742807422413065455622271746257e-10
1.5664847810599564149357468892519571646664548672771e-08
-3.2600505586720681046400799236327305168470781458042e-09
-1.7072090378991109796200349284499900206421382513669e-11
-0.00010301464577211602219225952937173730907541273722919
6.9621211253297573184033029426790632611809509726373e-05
3.1625400031169315349452086572801535867156183647715e-06
-1.5001540940863819160091841759360486990190124982714e-06
5.6224566027907758165509514014736476665930092120299e-07
-2.0034065381051709587254503995871446865423887253816e-07
2.6044436252729993621767810024175688287934688036692e-08
-8.3299663909725320954752216852986473155811231897882e-09
3.9408079108420888192247524809970171907644268814538e-10
-9.8768450780703647069960737036502984639272726421415e-11
2.3141537639914596178472502890031796281191737571131e-12
-3.0922078128308532919353412649105245753888727439290e-13
5.2727906322415836154811171387900454924134956417947e-15
3.0069032265583287712661710094779542965250419873289e-13
1.6390924536090735208477455410468876448168033756783e-12
-2.9934018862753649515071149654588688845625419357677e-11
1.0547069917983264339247153979582430963816883697979e-12
1.5476424593237381347226305638438155304870006327120e-05
-8.6682429973745851481272005585519213891981470855293e-06
-2.1724122272580788106557530443836492361178594063729e-06
7.9180891963132083963279987473473633727409158135077e-07
-1.7464570612088310545549762916001880391268137233961e-07
5.0705201860414594246303442644249142346363265443762e-08
3.5896109997694271322543429027290564655295828632635e-09
-8.5403616600055460646058658791017908360451090771788e-10
1.2227543627190651927435795575824716696648161324168e-11
-1.7210155574249910851089986654793279309700622011570e-12
-3.8031609462272677198804566903705566372201176733613e-13
3.2840981945101896273332586419453679530449180228011e-12
5.7841167778534239352379398142597158259802369148847e-11
4.2921345256578310415552080901780793683386078317764e-11
5.4960379408090632372935585289809872304325101612569e-07
-1.7336012447079248555573762307059005677899788105202e-07
3.8767471363213303198391455015677041374815328799638e-07
-1.1811447776052322318487474818336064570081254791347e-07
2.0371708562583941247943874003769450328517827729903e-08
-4.8594530704761403251443813197338234303541052242463e-09
-4.5185159420095425222221218605936789118549456312123e-10
6.5614618423812245416407440915400681294759665042998e-11
-1.0861866158885385306044697733102753970093379357742e-12
-6.7969028752657496030989441282976819998769260696807e-11
-6.9884557150192586821532865944760948956581633496464e-11
-9.4123524609419186882610044559428100527550247702387e-08
2.7904804006010831601195276841820740369041434374774e-08
-3.7145213379444610065240888922533901246267155028534e-08
8.8006652769044664001744551403663480728330347536744e-09
6.3897640544444919603019811401017368032123875601079e-10
-9.2627811142168505023322374938498159022414331069717e-11
3.0721811661732775741176712721623775640633953053669e-11
3.8509191014109424311820031898641759719213612513256e-11
1.2297852723294429026837152826034170303300528285447e-08
-2.9333263704115890856874170161555527092034745067395e-09
-3.4026180297408161668334906731599796062182509401005e-10
4.9364957754721315627657876118720893055277413704490e-11
-9.4782556702815477828625581415845714216409048226618e-12
7.6511784157199367150875933402271035273546559956273e-11
-1.1102415919681511011907597524722430439150999835529e-11
-2.4431469579454609664598596727132123885609930840186e-05
1.2487021611924562010934196526293615629580534948177e-05
3.7700782071197324343240824735936489961061872540242e-07
-1.5090000942269206702575543045317149368164512231445e-07
3.1423327560949719346860189976799866762264901594732e-08
-9.5482927293901554064823592382519436609721521735777e-09
9.7113945914290022948266852454731085702144227468690e-10
-2.4846923183618370302905268106788737803701957397969e-10
5.0571880816565165825837092601073365545251757941915e-12
-9.4512098601255625125641686658398520536399541197596e-13
-6.6196349139813908262346297280910330254955275890834e-16
-2.3699765164175583280964044906801346759553465950447e-14
-6.2065415729191292147477339119079682780917922897302e-14
8.2487975700203800784987169136738197204731046681376e-13
-9.7322175517652404109404757969908850062337376403296e-16
2.5757030348159845295832309629470543746234177935575e-06
-1.1042574047825962000840242111074958594847969526015e-06
-1.2896942805911072976115183801564584152591459980589e-07
3.9596891650014418295077362212850227640971180143911e-08
-4.7651154340453250075971259474169131735835329572182e-09
1.1508394434626861930177458517173247721368699803330e-09
4.5204932079513609931728545648639699998088357606127e-11
-9.0349542003454212661779861672359301980733495148285e-12
3.3791011929608059029573199365220975116831047601726e-14
-2.9300110583596537396484674922781337180710797030288e-13
-1.5521186216068365789032567371844355446973895912759e-12
-3.0258481701908140482392527383139083611548876369205e-13
1.9919441106086120686810074541613776518411170182251e-08
-5.0207705350504831488077525575940371540755507358160e-09
1.2711011015119371269914630694272234218908346464919e-08
-3.2292130974551002684315438837704632523701838891382e-09
2.1361621626206577627320518268713805129601423822113e-10
-3.8166728608099256472555810824073009988933446873606e-11
1.4072470157054363900013519885008234690293025140599e-13
1.8454809889485773836849009070442567797179058258667e-12
4.5904713907143171651938925519660721160914072412145e-13
-2.8361767686481301674648985805631054578788232187298e-09
7.1397583485269583989847251172212757523589921772265e-10
-3.8830308658832228525501958063129825932448736930818e-10
7.0254423997461491619664089111427921278469641923825e-11
-8.4076139402211593419702772929604075368840212031310e-13
-2.7011638724617990179368700030976733408286664273068e-13
1.3333183374834197994577098838628509137014149265534e-10
-2.4329939351808855739949478635846889396647495371811e-11
6.7580722523064301903154526746430497336550047789176e-14
-3.3851180899785468584133344814452657191845954131848e-06
1.3902323411525958653797333739070402196373430147955e-06
2.9311854059475680606202689667454665959904856835427e-08
-9.8995053852656573885035366915956290358595797028463e-09
1.0418715583556733030249318588927820917280943513274e-09
-2.7040396290499044671747957604549134153350067562250e-10
1.5456523902761423787171707182720960571237666605649e-11
-3.2017705707989651568911311211715050799032241276559e-12
1.2868928983071701403873035542113998067530404021147e-14
-1.6918214614702717372498781024422714955761607567762e-15
5.9014296722682835413361173326218882438843719143813e-17
1.3883057316560582029282941301803281794924461931375e-15
2.1393283611080845033570952700939708912105747800938e-15
-1.1044203472980520478084131787708247850430126277864e-14
2.3504922945944991473966261605678961821501264568098e-07
-8.1662050264835481783630270509509556790869227092909e-08
-4.4053954679806684972776397856117666293918105999445e-09
1.1479719809155901578596459602567861215844909420816e-09
-6.0914640863778369235809547609625363472320061864009e-11
1.2211592234609557120734794681369706055085893142155e-11
1.9094135829609740688695684662656865304321293507848e-13
-2.7165640251254014377811844740805087837992174938177e-14
-2.0985118925512485023343000816186611524789866060541e-15
1.0830468853607205083303831439025921964804023138823e-14
1.9632774841332488769084240034006292694227890802365e-14
2.7169871677781549372994105723308573000159353103776e-10
-4.6069859164579736485806559416169104127140072972348e-11
2.0232330489327871219607514886318755397562987451845e-10
-4.2443235784303802025411535117485999622208566518308e-11
3.6798537100712975794156363773186269080395670231950e-13
-4.4478262642703033571414455066585597534928393432965e-14
-5.0321919354747535392427257235650410480950335945259e-15
-2.5515026242182293829020253614981351915912965936267e-14
-4.4320882590022913462845485156147615772087957941076e-11
9.3512253413557855924240940920144280281809427602847e-12
-7.8351128824561997672074838886898738183186391264075e-13
9.8858734307866267120066326768734556450146720332968e-14
1.1644183114766228105875900928327443620859546423631e-14
2.8448524218967488051625432752724018260849456858380e-13
-3.6182582102297867725331729379936299475779828102177e-14
-2.7921874010539896913588257073552440416571203956292e-07
9.5475890568541198489060521673686684630770613779876e-08
1.3808839049752084758447171657325233895222013296870e-09
-3.9590792877114718503251302786281513290346101728786e-10
1.8746138720698463129063948254087752630306333367781e-11
-4.1402027665631980938289020094660156877489773213749e-12
8.7469697282811930611060131246140071329849777672990e-14
-1.4457285737387505935688794422951144622550009164934e-14
-3.7247785016003728284763542114561547221407538822978e-18
-6.3119371362354514748439802190067262756753462670852e-17
-6.0825655804069476760237702196917883064949403700649e-17
5.4109581279085449359097469180295036523875752273202e-17
1.1942609196046054901345945405006557462732574840285e-08
-3.4632398296686200950096702295984697402037561636500e-09
-8.0374533151681192756145602537703715374723837293723e-11
1.7795631795881719670330276312743467716233242320794e-11
-2.9598532302165558938892795909448726222507466355350e-13
4.7946161374221279301395801568644358216118124775601e-14
9.4967119432123491181751495667281625287902345483115e-17
-1.8490836911337275817948563787269724191325517821467e-16
-8.9693207925381533688666236117181411870888678822958e-17
-1.7299693625932356368006737175684194077117956111033e-12
6.6781478471295888490242713052341108069691300593270e-13
1.2416477302836663120859158791362013482045530325411e-12
-2.0886186501537360751932475720061242071994580927420e-13
6.0136949526353703672037595157361309888869158018803e-17
1.3163788841946988526129209727567774275235245763294e-16
-2.8454471181783694350901296910088126703722787401829e-13
4.8442498778481577886910063505120374216009682211473e-14
-6.1286671884067100178805587517264617594750198646864e-17
-1.3670674605547969092903759482380989342113701284098e-08
3.9782027904905633751366894101381819529747990110770e-09
3.6914137065473497385346229325093484335849860615786e-11
-9.0361733645524582713128567694068366459256542040772e-12
1.6027615361641270915232530054483223122291091013418e-13
-2.9807097528950890565357908625337187779173773911337e-14
1.0879980309197006585117528204601752076037997654545e-16
-1.3182424698174630881992444527927788664412061741312e-17
1.6441889866469849864262404523273700241467929682918e-19
2.1169023997204402030645435969026820231544921863080e-18
1.0106189141190429017272498289957175558937988840865e-18
3.3042059625977120149080083220672999853910908134214e-10
-8.1234414751595253212250345208654527201090621664402e-11
-6.9591098113081833402677784941442588214032620454452e-13
1.2979300899671790104085428263798826739619648679583e-13
-3.3004584711755986258136763585660565799122675435834e-16
3.9771552981556704634687559193847729880766123147192e-17
-3.0093482004250938225589473024340710803589436885292e-18
8.9023829576780899076823307839156350815556582206987e-19
-6.4555145308206926800658937765495308415449778581655e-14
1.3520937674177162797345639293366236416480732016910e-14
1.7451149071874814586095521705823091084344797187219e-15
-2.1510140603340757793795806921927635716133700862300e-16
4.0002143838490235740212136567105812392739206327225e-19
-4.3622801217007256582526356728808739836035416640765e-16
5.4548562370323888640912516196196696386821621600567e-17
-3.8923560132327203380874775996138728210268762146313e-10
9.7665620590463735043994176445157304666225967852758e-11
5.1854994319831459988235031938380812870335254695574e-13
-1.0850593362832658365900220064078423047031587552043e-13
5.2063134788313909392947620927979951602408413576725e-16
-7.9346709335485815416336031702129692863646966457565e-17
-4.9092153128626116832722893325966895744242209665994e-21
-4.7023423595204347418923657310218300214594739331281e-20
-6.7895201674559515361223176711366890764575545091780e-21
4.7094721625882352886333488152425765463532950865447e-12
-9.8688348182240308787064839934208143325508528372332e-13
-2.3016910503400436641779358726862877387631263202725e-15
3.5195881993083995566623518177840311871241735388649e-16
6.0912214973437888089183125607563694524701788439964e-20
5.6643318554880923656902275407924013342004868907533e-21
-3.5139490475937429534412064259117658462196317496129e-16
5.6536479190204498217123875373973897288491894080484e-17
-1.0166795779731134662872399046387150659973588356198e-20
-6.1898140712469418243304879770337777512282919084185e-12
1.3475440624912710991344818539013235014675235048987e-12
3.4116756590033099426977476863694070270854808490950e-15
-6.0568446242693226036302135833556963854643850278214e-16
3.8450725813717367208866320366483898276989039421320e-19
-4.3983821746829440719933055106193631248279419241609e-20
9.2507633546400947508806141167167053858197548896156e-23
5.9060592104181270308331035491603877750526423535835e-22
3.1147049476788507854624882631012547191106303359146e-14
-5.5315479505473558040133730054570810208249420442779e-15
-1.7460548974677670824195365027682954816209881896013e-18
2.0059150708878906697493021871256031821559799244228e-19
-6.7895613999686276833199435693824147005802834905354e-22
-3.5392556755819735337707546277923864080926187968895e-19
4.1546256438025967107780260497222180720832689704241e-20
-5.1320939324409090628331317760736607159373596551476e-14
9.6884377067787447437409472359780878972350119042911e-15
8.5232777372638131860484764090072084054215229282942e-18
-1.2512822141183381647953658839079781794830361203075e-18
-9.4430727991576658283815971541021176663513435107113e-25
-3.0699133648396866260442721006933302306505120299962e-24
7.7899351112286759290305072825281220565782886217339e-17
-1.1435839579111956964567917610909874256263091282235e-17
3.0150709340332289517604234305705925116730925819968e-24
-1.9718238597492216904211693398745968161292545808155e-16
3.1968801404684409832280706067698286339256559491487e-17
4.8750615144500314824149359098638138960894970812904e-21
-5.4277716941816005149695302410304208844272976843207e-22
3.0166377545682931761296370859551149218535044791940e-27
4.4524279432498027687759790841976401032837524897172e-20
-4.9564642269479200045343414840834045864245102455074e-21
-2.8118220875593645827532156355783298720833519662298e-19
3.8097053424391694001498280282123335774142922124997e-20
1.3728398860469630999506852324224273555577677749024e-29
-8.7308290085148505222864411230405532900093684682012e-23
9.0761868731259987300968161289013553665055191642434e-24


==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE_Expansion_Ref_Wf/2pt_coef_unified_BF_20_pwe.mpl <==
with(LinearAlgebra):

Gamma_ex:=proc(n)
  local l,res;
  global Table_Gamma_ex;

  if type( Table_Gamma_ex[n], numeric) then
    return Table_Gamma_ex[n];
  end if;

  if n>0 then
    res:=GAMMA(n);
  else
    l:=-n;
    res:= (-1)^l/l! * Psi_ex(0,l+1);
  end if;  
  
  res:=evalf(res);
  Table_Gamma_ex[n]:=res;
  return Table_Gamma_ex[n];
end proc:



# extended psi function to allow negative argument
# Ref wiki http://en.wikipedia.org/wiki/Polygamma_function
Psi_ex:=proc(n,m)
  local k,l,res;
  global Table_Psi_ex;

  if type( Table_Psi_ex[n,m], numeric) then
    return Table_Psi_ex[n,m];
  end if;

  res:=0;
  if m>0 then
    res:=Psi(n,m);
  else
    l:=-m;
    if n=0 then
      if m=0 then
        res:=-gamma;     
      else
        for k from 1 to l-1 do
          res:=res-1/(k-l);    
        end do;
        res:=res-gamma-1/m;
      end if;   
    elif n=1 then
      if m=0 then 
        res:=Pi^2/6;  
      else
        for k from 1 to l-1 do
          res:=res+1/(k-l)^2;    
        end do;
        res:=res+1/m^2+Pi^2/6;
      end if;  
    else
      print(`not supported yet`);
    end if;
  end if;    

  res:=evalf(res);
  Table_Psi_ex[n,m]:=res;
  return Table_Psi_ex[n,m];
end proc:




C_vqk:=proc(v,q,k)
  global Table_C;
  local res,L1,L2,t;

  if type(Table_C[v,q,k], numeric) then
    return Table_C[v,q,k];
  end if;

  if v<-1 then 
    print(`not supported zero value will be returned`);
    res:=0;
    return res;
  else
    if type(v, even) then
      L1:=1/2*v;
      L2:=1/2*v-q;
      if q>L1 or k>L2 then
        res:=0;
        return res;
      end if;  
    else
      L2:=1/2*(v+1);
      if k>L2 then 
        res:=0;
        return res;
      end if;
    end if; 

    if q=0 then
      res:=binomial(v+2,2*k+1);
      res:=res/(v+2);
    else
      res:=1;
      for t from 0 to min( q-1, floor( (v+1)/2) ) do
        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);
      end do;  
      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);
    end if;
    res:=evalf(res);
  end if; 

  Table_C[v,q,k]:=res;
  return res;
end proc:






# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);
    end if;
    res:=GAMMA(n+1)/alpha^(n+1)*factor;
  end if;
  
  res:=evalf(%);
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 exp(-alpha*s) dr_< dr_>
int_F:=proc(n1,n2,n3,n4,n5,alpha)
  local sum,p,q;
  global Table_int_F;
  
  if type( Table_int_F[n1,n2,n3,n4,n5,alpha], numeric) then
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n2=-1 or n2=-2 or n5<0 or n3=-1 or n3=-2 then
    Table_int_F[n1,n2,n3,n4,n5,alpha]:=0; 
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n5=0 then
    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;
  elif n5=1 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );
  elif n5=2 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );
  else
    print(`not supported yet, zero value returned`);
    sum:=0;
  end if;

  sum:=evalf(%);
  Table_int_F[n1,n2,n3,n4,n5,alpha]:=sum; 
  return Table_int_F[n1,n2,n3,n4,n5,alpha];
end proc:

# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 r12^n12 exp(-alpha*s) sin \theta dr_< dr_> d\theta
int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)
  local res,k;
  global Table_int_F_L;

  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then
     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];
  end if;
  
  res:=0;
  for k from 0 to floor((n12+1)/2) do
    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); 
  end do;
  res:=res*2/(2*L+1);

  res:=evalf(%);
  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  
  return res;
end proc:



section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );
  res:= res * 2;

  res:=evalf(%);
  return res;
end proc:


section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=   -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)+ 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)  -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
#  print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );
  res:=res*8*Pi^2;
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=0;
  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);

  res:=evalf(%);
  return res;
end proc:




section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
#  print(`2-1`,res);
  return res;
end proc:

section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)
-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)
+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)
- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );
  res:= res * 2;

  res:=evalf(%);
 # print(`2-2`,res);
  return res;
end proc:


section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);
  res:=res*8*Pi^2;
  res:=res*2;

  res:=evalf(%);
#  print(`2-3`,res);
  return res;
end proc:

section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

  res:=evalf(%);
  return res;
end proc:




section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)
  local res;
  if L_p<>L then
    res:=0;
    return res;
  else
    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  
-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
    res:=res*8*Pi^2;
    res:=res*2/(2*L+1);
# this is due to double counting in int_F_L
# convention ai aj hij-> aj (hij + hji) -> we implicitly divide 2
    res:=res/2;
    res:=res*2;

    res:=evalf(%);
    return res;
  end if;
end proc:


section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:


section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:=0;
  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);

  res:=evalf(%);
  return res;
end proc:



section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:=0;
  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);

  res:=evalf(%);
  return res;
end proc:




PWE_N:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_N_I(WF,Table_fc,Mn,l);
#    print(`zz`,l,PWE_N_I(WF,Table_fc,Mn,l));
  end do;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(%);
  return sum;
end proc:

PWE_N_I:=proc(WF,Table_fc,Mn,l)
  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor,xi_i,xi_j;
  global Table_PWE_N_I;

  if type( Re(Table_PWE_N_I[WF,Table_fc,Mn,l]), numeric ) then
    return Re(Table_PWE_N_I[WF,Table_fc,Mn,l]);
  end if;
  sum:=0;
  
  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
  
  
  
  for i from Mn_g+1 to Mn	 do
    for j from Mn_g+1 to Mn do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
#  should be *(4*Pi)^2, ignore Pi^2
#  print(l,sum*(4)^2 );
  Table_PWE_N_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_N_I[WF,Table_fc,Mn,l];
end proc:


PWE_T:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do
    sum:=sum + PWE_T_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2;
# 8 pi^2 integral, 2 r_< r_>, 2 from missing 2 in 1/2l+1
  sum:=evalf(%);
  return sum;
end proc:




PWE_T_I:=proc(WF,Table_fc,Mn,l)
  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p_i,q_i,p_j,q_j,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j,symm_factor,n1,n2,n3,n4,n5,n1p,n2p,n3p,n4p,n5p;
  global Table_PWE_T_I;

  if type( Re(Table_PWE_T_I[WF,Table_fc,Mn,l]), numeric) then
    return Re(Table_PWE_T_I[WF,Table_fc,Mn,l]);
  end if;

  sum:=0;

  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do  
  #   print(`here`); 
  
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do  
  #   print(`here`);   
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #  print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  
  
  
  for i from Mn_g+1 to Mn do
    for j from Mn_g+1 to Mn do  
  #   print(`here`); 
  
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  Table_PWE_T_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_T_I[WF,Table_fc,Mn,l];
end proc:



PWE_VEN:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_VEN_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(%);
  return sum;
end proc:

PWE_VEN_I:=proc(WF,Table_fc,Mn,l)
  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor;
  global Table_PWE_VEN_I;

  if type( Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]), numeric) then
    return Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]); 
  end if;

  sum:=0;
  
  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
  for i from Mn_g+1 to Mn do
    for j from Mn_g+1 to Mn do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) - Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
#  should be *(4*Pi)^2, ignore Pi^2
#  print(l,sum*(4)^2 );
  Table_PWE_VEN_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_VEN_I[WF,Table_fc,Mn,l];
end proc:


# It comes from < psi 1 | 1/r12 | psi 0 >
PWE_VEE:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_VEE_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2*2;
  # 8 pi^2 integral; 2 r_< 2_>; 2 prefactor; 2 from missing in 1/2l+1
  sum:=evalf(%);
  return sum;
end proc:

# increment
PWE_VEE_I:=proc(WF,Table_fc,Mn,l)
  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum, sum1,sum2,sum3,sum4,sum5,temp_i,temp_j,symm_factor;
  global pp,Table_PWE_VEE_I;

  if type(Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l]),numeric) then
    return Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l]);
  end if;

  Table_PWE_VEE_I[WF,Table_fc,Mn,l]:=0;
 
    sum:=0;   
    for i from Mn_g+1 to Mn do           
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      for k_i from 0 to k_i_max do 
         sum:= sum +  WF[i]/(2*l+1) * C_vqk(nu_i,l,k_i) * int_F(lambda_i , mu_i , l + l + 2*k_i + 2,  nu_i - l - l - 2*k_i  + 1, xi_i , 2*alpha)/Pi; 
#           k_i,
      end do;  
#       i,j
    end do; 
    Table_PWE_VEE_I[WF,Table_fc,Mn,l]:= evalf(sum);
#  print(`ccc`,WF,Table_fc,Mn,l,lp,lpp,sum,Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]);
  return Table_PWE_VEE_I[WF,Table_fc,Mn,l];
end proc:

# It comes from -2 < psi 1 | E_1 | psi 0 >
PWE_1pt:=proc(WF,Table_fc,Mn,L)
  local i,j,l,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum, sum1,sum2,sum3,sum4,sum5,temp_i,temp_j,symm_factor;
  sum:=0;
#  if L>0 then
#    sum:=0;
#  else
    for i from Mn_g+1 to Mn do   
      l:=0;        
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l ;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      for k_i from 0 to k_i_max do 
         sum:= sum +  WF[i]/(2*l+1) * C_vqk(nu_i,l,k_i) * ( int_F(lambda_i , mu_i ,  l+2*k_i+2,  nu_i-l-2*k_i+2, xi_i , 2*alpha)  )/Pi; 
#           k_i,
      end do;  
#       i
    end do; 
    sum:=sum*(-5/8)*2;
#  end if;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(sum);
  return sum;
end proc:






# \int_0^infty \int_0^s \int_0^u s^k t^l u^m (lns)^n e^(-alpha*s) dsdtdu   
int_stu:=proc(k,l,m,n,alpha)
  global Table_int_stu, Table_index_exp;

  if l<=-1 or l+m<=-2 or k + l + m <=-3 or n<0 then
    return(0);
  end if;

  if type( Table_int_stu[k,l,m,n,alpha], numeric) then
   return Table_int_stu[k,l,m,n,alpha];
  end if;

  if n=0 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m);
  elif n=1 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* ( 
-ln(alpha) + Psi(0,3+k+l+m) ); 
  elif n=2 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* (
 ( -ln(alpha) + Psi(0,3+k+l+m))^2 + Psi(1,3+k+l+m) );  
  elif n>2 then
    print(`not supported yet`);    
  end if;
# print(k,l,m,alpha, Table_int_stu[k,l,m,alpha]);
  Table_int_stu[k,l,m,n,alpha]:= evalf(%*2*Pi^2);
  return Table_int_stu[k,l,m,n,alpha];
end proc:

# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res,l;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi_ex(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi_ex(0,n+1)-ln(alpha))^2+Psi_ex(1,n+1);
    end if;
  
    res:=Gamma_ex(n+1)/alpha^(n+1)*factor;
  end if;

  res:=evalf(res);
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


energy_2pt:=proc(alpha,fc,Table_fc,Volume,Mn)
  local coef,i,j,k,l,hc,tc,venc,veec,power_s, power_t, power_u, tempH, tempT, tempS, tempV, tempVen,tempVee,E, CM,lambda,lambda_p,mu,mu_p,nu,nu_p,WFnorm,xi,xi_p,Z,temp,n,iter,conv,Energy0;
  global HM, TM, SM, VENM,VEEM,Energy,WF,WFsum,AM,AM2,BM,GM,HinvM;

  CM:=Matrix(Mn,Mn): 
  AM:=Matrix(Mn,Mn):
  BM:=Vector(Mn):

  E:= Vector(Mn):
  WF:=Array(Mn):
  Z:=1;
  for j from 1 to Mn do
    for k from 1 to Mn do

      if k>=j then
  #    s^lambda t^nu u^mu  <-> Table_fc[j][1/2/3]       
  #    <f|H|f'>  <-> <fc[j]| H |fc[k]>  
 
        lambda:= Table_fc[j][1];
        mu:= Table_fc[j][2];
        nu:= Table_fc[j][3];
        xi:= Table_fc[j][4]; 

        lambda_p:= Table_fc[k][1];
        mu_p:= Table_fc[k][2];
        nu_p:= Table_fc[k][3];
        xi_p:= Table_fc[k][4];

# print(`cc`,Table_fc[j], lambda,mu,nu, Table_fc[k],lambda_p,mu_p,nu_p);
        AM[j,k]:=
-2* lambda_p* xi_p *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+ 2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+ 2* xi_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
-2* nu_p* alpha *int_stu( lambda + 1 + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-2* lambda_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* mu_p* nu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+2* lambda_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+2* mu_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p - 1 , 1+alpha )
+2* lambda_p* xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+2* nu_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* xi_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
-2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )

-4* Z  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-3* lambda_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+3* mu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+4* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-3* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu,  xi + xi_p - 1, 1+alpha  )
+ nu_p^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-mu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-nu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+ xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
-xi_p^2 *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2 , 1+alpha )
-nu_p *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+mu_p^2*int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 1+alpha )
+alpha^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+ mu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-lambda_p^2   *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-lambda_p *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+lambda_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-alpha^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 1+alpha )
+xi_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
+ int_stu(lambda+lambda_p+2, mu+mu_p,nu+nu_p+1,xi + xi_p, 1+alpha) - int_stu(lambda+lambda_p, mu+mu_p+2,nu+nu_p+1, xi + xi_p,1+alpha);
       else
         AM[j,k]:=AM[k,j];
       end if;
    end do:  

    BM[j]:=
-  int_stu(lambda+2, mu,nu,xi, 1+alpha) /Pi
+  int_stu(lambda, mu+2,nu,xi, 1+alpha) /Pi
+5/8*int_stu(lambda+2, mu,nu+1 ,xi, 1+alpha) /Pi
-5/8*int_stu(lambda, mu+2,nu+1 ,xi, 1+alpha) /Pi;
    BM[j]:=evalf(%);
  end do: 

  print(`ZZZZ`);
  print(AM,BM):


  unassign('Table_int_stu£¬Table_int_ln£¬Table_C');
  for i from 1 to Mn do
    for j from 1 to Mn do
      AM[i,j]:=evalf(AM[i,j]);
    end do;
    BM[i]:=evalf(BM[i]);
  end do;


  WF:=LinearSolve(AM,BM);
  print(WF):
  Energy:=0.:  
  for j from 1 to Mn do
    for k from 1 to Mn do
      Energy:=Energy + WF[j]*WF[k]*AM[j,k];
    end do;
    Energy:= Energy - 2* WF[j]*BM[j];
  end do;
#  Energy:=Energy*2*Pi^2;
  Energy:=evalf(%);
  print(`En`,Energy);

  return Energy;
end proc:


gen_A:=proc(omega)
  local l,m,n;
  global WF,Mn,fc,Table_fc;

  Mn:=0;
  for l from 0 to omega do
     for m from 0 to omega do
       for n from 0 to omega by 2 do

        if l+m+n>omega then
          next;
        else
# basis_A
          if (l=0) and (m=0) and (n=0) then   
            next;
          else
            Mn:=Mn+1; 
#            fc[Mn]:=exp(-alpha*s) * s^l * u^m * t^n; 
            Table_fc[Mn]:=[l,n,m,0,alpha]; 
            WF[Mn]:=0;
            print(Mn, Table_fc[Mn]);
          end if;  
        end if;
      end do;
    end do;
  end do;
end proc:




gen_BF:=proc(omega)
  local i,l,m,n;
  global WF,Mn,fc,Table_fc;

  Mn:=0;
  for l from 0 to omega do
     for m from 0 to omega do
       for n from 0 to omega by 2 do

        if l+m+n>omega then
          next;
        else
# basis_BF
          if (l=0) and (m=0) and (n=0) then   
            next;
          elif type(m,odd) then
            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; 
            WF[Mn]:=0;
          else
            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; 

            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,1,alpha]; 
          end if;  
        end if;
      end do;
    end do;
  end do;

  for i from 1 to Mn do
    print(i, Table_fc[i]);
  end do;
end proc:


Coef_VP:=proc(WF)
  global Mn;
  local power,coef,i,thershold,temp;

  thershold:=0.01;

  for i from 1 to Mn do
    if (Table_fc[i][3]=1) and (Table_fc[i][1]=0) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[1]:=Table_fc[i];
      coef[1]:=evalf(WF[i]*Pi); 
      print(`cusp`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-1) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[2]:=Table_fc[i];
      coef[2]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-2) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0)  then
      power[3]:=Table_fc[i];
      coef[3]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-4) and (Table_fc[i][2]=6) and (Table_fc[i][4]=0)  then
      power[4]:=Table_fc[i];
      coef[4]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-3) and (Table_fc[i][2]=6) and (Table_fc[i][4]=0)  then
      power[5]:=Table_fc[i];
      coef[5]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-1) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[6]:=Table_fc[i];
      coef[6]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[7]:=Table_fc[i];
      coef[7]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-2) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[8]:=Table_fc[i];
      coef[8]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[9]:=Table_fc[i];
      coef[9]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[10]:=Table_fc[i];
      coef[10]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[11]:=Table_fc[i];
      coef[11]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[12]:=Table_fc[i];
      coef[12]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-2) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[13]:=Table_fc[i];
      coef[13]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[14]:=Table_fc[i];
      coef[14]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[15]:=Table_fc[i];
      coef[15]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[16]:=Table_fc[i];
      coef[16]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[17]:=Table_fc[i];
      coef[17]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[18]:=Table_fc[i];
      coef[18]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[19]:=Table_fc[i];
      coef[19]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;
  end do; 

  for i from 1 to 19 do
    print(i,power[i],coef[i]);
  end do;
end proc:


# order by odd power r12 first
sorting:=proc(gmax)
  local i,j,k,temp,p;
  global Table_fc,Table_fc_2,Mn_g,Mn_p,Mn_flag;

  Mn_g:=0; 
  for i from 1 to Mn do
    for j from 1 to gmax by 2 do 
      if Table_fc[i][3]=j then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
      end if; 
    end do;
  end do;

  Mn_flag:=Mn_g;
  for i from 1 to Mn do
    p:=0;
    for j from 1 to gmax by 2 do 
      if Table_fc[i][3]=j then
        p:=1;
      end if;
    end do;    
   
    if p=0 then
      Mn_flag:= Mn_flag+1;  
      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];
      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];
      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];
      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];
    end if;    
  end do;
  
  Mn_p:=Mn-Mn_g;
  print(`cc`,Mn,Mn_g,Mn_p);

  for i from 1 to Mn do
    Table_fc[i][1]:=Table_fc_2[i][1];
    Table_fc[i][2]:=Table_fc_2[i][2];
    Table_fc[i][3]:=Table_fc_2[i][3];
    Table_fc[i][4]:=Table_fc_2[i][4];
    print(i,Table_fc[i]);
  end do;

end proc:


PWE:=proc(L)
  local E0,E1,part_A,i,j,res,n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,l,l_p;
  global En_PWE,En_PWI,WF,Table_fc,Phi,Chi,Mn_g,Mn_p,gmax;

# part A
  part_A:=0;  E0:=-1;   E1:=5/8; 
  print(`aa`,Mn_g); 
  for i from 1 to Mn_g do
    for j from 1 to Mn_g do
 
      print(i,j);
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
#     l_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];

      print(i,j);
      part_A:=part_A + WF[i]*WF[j]*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
    end do;

    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];

    n1:= 0;
    n2:= 0;
    n12:= 0;
    n5:=0; 
    alpha:= 1;
    l:=0;

    part_A:=part_A + 2*WF[i]* 1/Pi*section4(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);
  end do;
  part_A:=evalf(part_A);
  print(`PartA contribution`,part_A);

# part_L 
  print(`part b`,L);
  for l from 0 to L do 
    f1:=PWE_N(WF,Table_fc,Mn,l);
    print(`PWEnorm`,l,f1);

    f2:=PWE_T(WF,Table_fc,Mn,l);
    print(`PWEkineticenergy`,l,f2);
  
    f3:=PWE_VEN(WF,Table_fc,Mn,l);
    print(`PWEVen`,l,f3);

    f4:=PWE_VEE(WF,Table_fc,Mn,l);
    print(`PWEVee`,l,f4);

    f5:=PWE_1pt(WF,Table_fc,Mn,l);
    print(`PWE1pt`,l,f5);
    
 #  print(`PWE energy`,l,f1+f2+f3); 
    print(`PWE energy`,l,part_A+f1+f2+f3+f4+f5);  
    PWE_En[l]:=part_A+f1+f2+f3+f4+f5;   
  end do:

  for l from 0 to L do  
    if l=0 then 
      print(l, PWE_En[l]);
    else
      print(l,PWE_En[l]-PWE_En[l-1]);
    end if;  
  end do:

end proc:






Hy_En:=proc(omega_min,omega_max)
  local i,l,L;
  global gmax,Z,omega,alpha,Table_fc,Volume,Mn,Mn_g,CF,Ene,WF;

  gmax:=3;  L:=10;
  for i from omega_min to omega_max do 
    omega:=i; 
    gen_BF(omega);
    sorting(gmax);
    energy_2pt(alpha,fc,Table_fc,Volume,Mn);

    CF[i]:=Mn;
    Ene[i]:=Energy;
  end do;

  for i from omega_min to omega_max do
    print(i,CF[i],Ene[i]);
  end do;

  PWE(L);

# test section
#  Mn_g:=5;
#  Table_fc[1]:=[0,0,1,0,alpha];
#  Table_fc[2]:=[-1,2,1,0,alpha,0];
#  Table_fc[3]:=[-2,4,1,0,alpha,0];
#  Table_fc[4]:=[-4,6,1,0,alpha,0];
#  Table_fc[5]:=[-3,6,1,0,alpha,0];

#  WF[1]:=evalf(1/2/Pi);
#  WF[2]:=evalf(-1/6/Pi);
#  WF[3]:=evalf(1/30/Pi);
#  WF[4]:=evalf(-1/210/Pi);
#  WF[5]:=evalf(-1/210/Pi);
#  L:=10;
  PWE(L);

# Coef_VP(WF);
end proc:


######################## Main code #################################
Digits:=32: Z:=1.00:alpha:=1; 
omega_min:=11;omega_max:=11;

Hy_En(omega_min,omega_max);





==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE_Expansion_Ref_Wf/2pt_pwe.mpl <==
with(LinearAlgebra):

Gamma_ex:=proc(n)
  local l,res;
  global Table_Gamma_ex;

  if type( Table_Gamma_ex[n], numeric) then
    return Table_Gamma_ex[n];
  end if;

  if n>0 then
    res:=GAMMA(n);
  else
    l:=-n;
    res:= (-1)^l/l! * Psi_ex(0,l+1);
  end if;  
  
  res:=evalf(res);
  Table_Gamma_ex[n]:=res;
  return Table_Gamma_ex[n];
end proc:



# extended psi function to allow negative argument
# Ref wiki http://en.wikipedia.org/wiki/Polygamma_function
Psi_ex:=proc(n,m)
  local k,l,res;
  global Table_Psi_ex;

  if type( Table_Psi_ex[n,m], numeric) then
    return Table_Psi_ex[n,m];
  end if;

  res:=0;
  if m>0 then
    res:=Psi(n,m);
  else
    l:=-m;
    if n=0 then
      if m=0 then
        res:=-gamma;     
      else
        for k from 1 to l-1 do
          res:=res-1/(k-l);    
        end do;
        res:=res-gamma-1/m;
      end if;   
    elif n=1 then
      if m=0 then 
        res:=Pi^2/6;  
      else
        for k from 1 to l-1 do
          res:=res+1/(k-l)^2;    
        end do;
        res:=res+1/m^2+Pi^2/6;
      end if;  
    else
      print(`not supported yet`);
    end if;
  end if;    

  res:=evalf(res);
  Table_Psi_ex[n,m]:=res;
  return Table_Psi_ex[n,m];
end proc:




C_vqk:=proc(v,q,k)
  global Table_C;
  local res,L1,L2,t;

  if type(Table_C[v,q,k], numeric) then
    return Table_C[v,q,k];
  end if;

  if v<-1 then 
    print(`not supported zero value will be returned`);
    res:=0;
    return res;
  else
    if type(v, even) then
      L1:=1/2*v;
      L2:=1/2*v-q;
      if q>L1 or k>L2 then
        res:=0;
        return res;
      end if;  
    else
      L2:=1/2*(v+1);
      if k>L2 then 
        res:=0;
        return res;
      end if;
    end if; 

    if q=0 then
      res:=binomial(v+2,2*k+1);
      res:=res/(v+2);
    else
      res:=1;
      for t from 0 to min( q-1, floor( (v+1)/2) ) do
        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);
      end do;  
      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);
    end if;
    res:=evalf(res);
  end if; 

  Table_C[v,q,k]:=res;
  return res;
end proc:






# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);
    end if;
    res:=GAMMA(n+1)/alpha^(n+1)*factor;
  end if;
  
  res:=evalf(%);
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 exp(-alpha*s) dr_< dr_>
int_F:=proc(n1,n2,n3,n4,n5,alpha)
  local sum,p,q;
  global Table_int_F;
  
  if type( Table_int_F[n1,n2,n3,n4,n5,alpha], numeric) then
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n2=-1 or n2=-2 or n5<0 or n3=-1 or n3=-2 then
    Table_int_F[n1,n2,n3,n4,n5,alpha]:=0; 
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n5=0 then
    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;
  elif n5=1 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );
  elif n5=2 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );
  else
    print(`not supported yet, zero value returned`);
    sum:=0;
  end if;

  sum:=evalf(%);
  Table_int_F[n1,n2,n3,n4,n5,alpha]:=sum; 
  return Table_int_F[n1,n2,n3,n4,n5,alpha];
end proc:

# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 r12^n12 exp(-alpha*s) sin \theta dr_< dr_> d\theta
int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)
  local res,k;
  global Table_int_F_L;

  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then
     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];
  end if;
  
  res:=0;
  for k from 0 to floor((n12+1)/2) do
    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); 
  end do;
  res:=res*2/(2*L+1);

  res:=evalf(%);
  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  
  return res;
end proc:



section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );
  res:= res * 2;

  res:=evalf(%);
  return res;
end proc:


section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
  + n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
  + 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
   -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)
   + 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha) 
    -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
    + n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
    + n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  
    -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
# print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );
  res:=res*8*Pi^2;
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=0;
  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);

  res:=evalf(%);
  return res;
end proc:




section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
#  print(`2-1`,res);
  return res;
end proc:

section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)
-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)
+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)
- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );
  res:= res * 2;

  res:=evalf(%);
 # print(`2-2`,res);
  return res;
end proc:


section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);
  res:=res*8*Pi^2;
  res:=res*2;

  res:=evalf(%);
#  print(`2-3`,res);
  return res;
end proc:

section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

  res:=evalf(%);
  return res;
end proc:




section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)
  local res;
  if L_p<>L then
    res:=0;
    return res;
  else
    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  
-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
    res:=res*8*Pi^2;
    res:=res*2/(2*L+1);
# this is due to double counting in int_F_L
# convention ai aj hij-> aj (hij + hji) -> we implicitly divide 2
    res:=res/2;
    res:=res*2;

    res:=evalf(%);
    return res;
  end if;
end proc:


section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:


section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:=0;
  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);

  res:=evalf(%);
  return res;
end proc:



section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:=0;
  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);

  res:=evalf(%);
  return res;
end proc:




PWE_N:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_N_I(WF,Table_fc,Mn,l);
#    print(`zz`,l,PWE_N_I(WF,Table_fc,Mn,l));
  end do;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(%);
  return sum;
end proc:

PWE_N_I:=proc(WF,Table_fc,Mn,l)
  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor,xi_i,xi_j;
  global Table_PWE_N_I;

#  if type( Re(Table_PWE_N_I[WF,Table_fc,Mn,l]), numeric ) then
#    return Re(Table_PWE_N_I[WF,Table_fc,Mn,l]);
#  end if;
  sum:=0;
  
  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
  
  
  
  for i from Mn_g+1 to Mn	 do
    for j from i to Mn do 
    
      if i=j then
        symmetry_factor:=1;
      else
        symmetry_factor:=2;
      end if;
      
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + symmetry_factor * WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
#  should be *(4*Pi)^2, ignore Pi^2
#  print(l,sum*(4)^2 );
  Table_PWE_N_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_N_I[WF,Table_fc,Mn,l];
end proc:


PWE_T:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do
    sum:=sum + PWE_T_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2;
# 8 pi^2 integral, 2 r_< r_>, 2 from missing 2 in 1/2l+1
  sum:=evalf(%);
  return sum;
end proc:




PWE_T_I:=proc(WF,Table_fc,Mn,l)
  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p_i,q_i,p_j,q_j,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j,symm_factor,n1,n2,n3,n4,n5,n1p,n2p,n3p,n4p,n5p;
  global Table_PWE_T_I;

#  if type( Re(Table_PWE_T_I[WF,Table_fc,Mn,l]), numeric) then
#    return Re(Table_PWE_T_I[WF,Table_fc,Mn,l]);
#  end if;

  sum:=0;

  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do  
  #   print(`here`); 
  
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do  
  #   print(`here`);   
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #  print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  
  
  
  for i from Mn_g+1 to Mn do
    for j from i to Mn do  
  #   print(`here`); 
   
      if i=j then
        symmetry_factor:=1;
      else
        symmetry_factor:=2;
      end if;
   
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum + symmetry_factor* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  Table_PWE_T_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_T_I[WF,Table_fc,Mn,l];
end proc:



PWE_VEN:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_VEN_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(%);
  return sum;
end proc:

PWE_VEN_I:=proc(WF,Table_fc,Mn,l)
  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor;
  global Table_PWE_VEN_I;

#  if type( Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]), numeric) then
#    return Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]); 
#  end if;

  sum:=0;
  
  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
  for i from Mn_g+1 to Mn do
    for j from i to Mn do 
          
      if i=j then
        symmetry_factor:=1;
      else
        symmetry_factor:=2;
      end if;    
          
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  symmetry_factor * Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) 
              - symmetry_factor * Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
#  should be *(4*Pi)^2, ignore Pi^2
#  print(l,sum*(4)^2 );
  Table_PWE_VEN_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_VEN_I[WF,Table_fc,Mn,l];
end proc:


# It comes from < psi 1 | 1/r12 | psi 0 >
PWE_VEE:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_VEE_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2*2;
  # 8 pi^2 integral; 2 r_< 2_>; 2 prefactor; 2 from missing in 1/2l+1
  sum:=evalf(%);
  return sum;
end proc:

# increment
PWE_VEE_I:=proc(WF,Table_fc,Mn,l)
  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum, sum1,sum2,sum3,sum4,sum5,temp_i,temp_j,symm_factor;
  global pp,Table_PWE_VEE_I;

#  if type(Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l]),numeric) then
#    return Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l]);
#  end if;

  Table_PWE_VEE_I[WF,Table_fc,Mn,l]:=0;
 
    sum:=0;   
    for i from Mn_g+1 to Mn do           
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      for k_i from 0 to k_i_max do 
         sum:= sum +  WF[i]/(2*l+1) * C_vqk(nu_i,l,k_i) * int_F(lambda_i , mu_i , l + l + 2*k_i + 2,  nu_i - l - l - 2*k_i  + 1, xi_i , 2*alpha)/Pi; 
#           k_i,
      end do;  
#       i,j
    end do; 
    Table_PWE_VEE_I[WF,Table_fc,Mn,l]:= evalf(sum);
#  print(`ccc`,WF,Table_fc,Mn,l,lp,lpp,sum,Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]);
  return Table_PWE_VEE_I[WF,Table_fc,Mn,l];
end proc:

# It comes from -2 < psi 1 | E_1 | psi 0 >
PWE_1pt:=proc(WF,Table_fc,Mn,L)
  local i,j,l,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum, sum1,sum2,sum3,sum4,sum5,temp_i,temp_j,symm_factor;
  sum:=0;
#  if L>0 then
#    sum:=0;
#  else
    for i from Mn_g+1 to Mn do   
      l:=0;        
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l ;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      for k_i from 0 to k_i_max do 
         sum:= sum +  WF[i]/(2*l+1) * C_vqk(nu_i,l,k_i) * ( int_F(lambda_i , mu_i ,  l+2*k_i+2,  nu_i-l-2*k_i+2, xi_i , 2*alpha)  )/Pi; 
#           k_i,
      end do;  
#       i
    end do; 
    sum:=sum*(-5/8)*2;
#  end if;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(sum);
  return sum;
end proc:






# \int_0^infty \int_0^s \int_0^u s^k t^l u^m (lns)^n e^(-alpha*s) dsdtdu   
int_stu:=proc(k,l,m,n,alpha)
  global Table_int_stu, Table_index_exp;

  if l<=-1 or l+m<=-2 or k + l + m <=-3 or n<0 then
    return(0);
  end if;

  if type( Table_int_stu[k,l,m,n,alpha], numeric) then
   return Table_int_stu[k,l,m,n,alpha];
  end if;

  if n=0 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m);
  elif n=1 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* ( 
-ln(alpha) + Psi(0,3+k+l+m) ); 
  elif n=2 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* (
 ( -ln(alpha) + Psi(0,3+k+l+m))^2 + Psi(1,3+k+l+m) );  
  elif n>2 then
    print(`not supported yet`);    
  end if;
# print(k,l,m,alpha, Table_int_stu[k,l,m,alpha]);
  Table_int_stu[k,l,m,n,alpha]:= evalf(%*2*Pi^2);
  return Table_int_stu[k,l,m,n,alpha];
end proc:

# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res,l;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi_ex(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi_ex(0,n+1)-ln(alpha))^2+Psi_ex(1,n+1);
    end if;
  
    res:=Gamma_ex(n+1)/alpha^(n+1)*factor;
  end if;

  res:=evalf(res);
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


energy_2pt:=proc(alpha,fc,Table_fc,Volume,Mn)
  local coef,i,j,k,l,hc,tc,venc,veec,power_s, power_t, power_u, tempH, tempT, tempS, tempV, tempVen,tempVee,E, CM,lambda,lambda_p,mu,mu_p,nu,nu_p,WFnorm,xi,xi_p,Z,temp,n,iter,conv,Energy0;
  global HM, TM, SM, VENM,VEEM,Energy,WF,WFsum,AM,AM2,BM,GM,HinvM;

  CM:=Matrix(Mn,Mn): 
  AM:=Matrix(Mn,Mn):
  BM:=Vector(Mn):

  E:= Vector(Mn):
  WF:=Array(Mn):
  Z:=1;
  for j from 1 to Mn do
    for k from 1 to Mn do

      if k>=j then
  #    s^lambda t^nu u^mu  <-> Table_fc[j][1/2/3]       
  #    <f|H|f'>  <-> <fc[j]| H |fc[k]>  
 
        lambda:= Table_fc[j][1];
        mu:= Table_fc[j][2];
        nu:= Table_fc[j][3];
        xi:= Table_fc[j][4]; 

        lambda_p:= Table_fc[k][1];
        mu_p:= Table_fc[k][2];
        nu_p:= Table_fc[k][3];
        xi_p:= Table_fc[k][4];

# print(`cc`,Table_fc[j], lambda,mu,nu, Table_fc[k],lambda_p,mu_p,nu_p);
        AM[j,k]:=
-2* lambda_p* xi_p *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+ 2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+ 2* xi_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
-2* nu_p* alpha *int_stu( lambda + 1 + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-2* lambda_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* mu_p* nu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+2* lambda_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+2* mu_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p - 1 , 1+alpha )
+2* lambda_p* xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+2* nu_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* xi_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
-2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )

-4* Z  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-3* lambda_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+3* mu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+4* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-3* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu,  xi + xi_p - 1, 1+alpha  )
+ nu_p^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-mu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-nu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+ xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
-xi_p^2 *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2 , 1+alpha )
-nu_p *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+mu_p^2*int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 1+alpha )
+alpha^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+ mu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-lambda_p^2   *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-lambda_p *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+lambda_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-alpha^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 1+alpha )
+xi_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
+ int_stu(lambda+lambda_p+2, mu+mu_p,nu+nu_p+1,xi + xi_p, 1+alpha) - int_stu(lambda+lambda_p, mu+mu_p+2,nu+nu_p+1, xi + xi_p,1+alpha);
       else
         AM[j,k]:=AM[k,j];
       end if;
    end do:  

    BM[j]:=
-  int_stu(lambda+2, mu,nu,xi, 1+alpha) /Pi
+  int_stu(lambda, mu+2,nu,xi, 1+alpha) /Pi
+5/8*int_stu(lambda+2, mu,nu+1 ,xi, 1+alpha) /Pi
-5/8*int_stu(lambda, mu+2,nu+1 ,xi, 1+alpha) /Pi;
    BM[j]:=evalf(%);
  end do: 

  print(`ZZZZ`);
  print(AM,BM):


  unassign('Table_int_stu£¬Table_int_ln£¬Table_C');
  for i from 1 to Mn do
    for j from 1 to Mn do
      AM[i,j]:=evalf(AM[i,j]);
    end do;
    BM[i]:=evalf(BM[i]);
  end do;


  WF:=LinearSolve(AM,BM);

  Energy:=0.:  
  for j from 1 to Mn do
    for k from 1 to Mn do
      Energy:=Energy + WF[j]*WF[k]*AM[j,k];
    end do;
    Energy:= Energy - 2* WF[j]*BM[j];
    print(j,WF[j]);
  end do;
#  Energy:=Energy*2*Pi^2;
  Energy:=evalf(%);
  print(`En`,Energy);
  print(`Error`,Energy+0.1576664294691509410566); 
  return Energy;

end proc:


gen_A:=proc(omega)
  local l,m,n;
  global WF,Mn,fc,Table_fc;

  Mn:=0;
  for l from 0 to omega do
     for m from 0 to omega do
       for n from 0 to omega by 2 do

        if l+m+n>omega then
          next;
        else
# basis_A
          if (l=0) and (m=0) and (n=0) then   
            next;
          else
            Mn:=Mn+1; 
#            fc[Mn]:=exp(-alpha*s) * s^l * u^m * t^n; 
            Table_fc[Mn]:=[l,n,m,0,alpha]; 
            WF[Mn]:=0;
            print(Mn, Table_fc[Mn]);
          end if;  
        end if;
      end do;
    end do;
  end do;
end proc:




gen_BF:=proc(omega)
  local i,l,m,n;
  global WF,Mn,fc,Table_fc;

  Mn:=0;
  for l from 0 to omega do
     for m from 0 to omega do
       for n from 0 to omega by 2 do

        if l+m+n>omega then
          next;
        else
# basis_BF
          if (l=0) and (m=0) and (n=0) then   
            next;
          elif type(m,odd) then
            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; 
            WF[Mn]:=0;
          else
            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; 

            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,1,alpha]; 
          end if;  
        end if;
      end do;
    end do;
  end do;

  for i from 1 to Mn do
    print(i, Table_fc[i]);
  end do;
end proc:


Coef_VP:=proc(WF)
  global Mn;
  local power,coef,i,thershold,temp;

  thershold:=0.01;

  for i from 1 to Mn do
    if (Table_fc[i][3]=1) and (Table_fc[i][1]=0) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[1]:=Table_fc[i];
      coef[1]:=evalf(WF[i]*Pi); 
      print(`cusp`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-1) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[2]:=Table_fc[i];
      coef[2]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-2) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0)  then
      power[3]:=Table_fc[i];
      coef[3]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-4) and (Table_fc[i][2]=6) and (Table_fc[i][4]=0)  then
      power[4]:=Table_fc[i];
      coef[4]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-3) and (Table_fc[i][2]=6) and (Table_fc[i][4]=0)  then
      power[5]:=Table_fc[i];
      coef[5]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-1) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[6]:=Table_fc[i];
      coef[6]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[7]:=Table_fc[i];
      coef[7]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-2) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[8]:=Table_fc[i];
      coef[8]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[9]:=Table_fc[i];
      coef[9]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[10]:=Table_fc[i];
      coef[10]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[11]:=Table_fc[i];
      coef[11]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[12]:=Table_fc[i];
      coef[12]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-2) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[13]:=Table_fc[i];
      coef[13]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[14]:=Table_fc[i];
      coef[14]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[15]:=Table_fc[i];
      coef[15]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[16]:=Table_fc[i];
      coef[16]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[17]:=Table_fc[i];
      coef[17]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[18]:=Table_fc[i];
      coef[18]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[19]:=Table_fc[i];
      coef[19]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;
  end do; 

  for i from 1 to 19 do
    print(i,power[i],coef[i]);
  end do;
end proc:


# order by odd power r12 first
sorting:=proc(gmax)
  local i,j,k,temp,p,Table_fc_2,WF_2;
  global Table_fc,WF,Mn_g,Mn_p,Mn_flag;
  
# WF_2:=Array(Mn);
  print(`ddd`);	
  Mn_g:=0; 
  for i from 1 to Mn do
    for j from 1 to gmax by 2 do 
      if Table_fc[i][3]=j then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
#       print(`cdaad`);
      end if; 
    end do;
  end do;

  Mn_flag:=Mn_g;
  for i from 1 to Mn do
    p:=0;
    for j from 1 to gmax by 2 do 
      if Table_fc[i][3]=j then
        p:=1;
      end if;
    end do;    
   
    if p=0 then
      Mn_flag:= Mn_flag+1;  
      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];
      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];
      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];
      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];
      WF_2[Mn_flag]:=WF[i];    
    end if;    
  end do;
  
  Mn_p:=Mn-Mn_g;
  print(`cc`,Mn,Mn_g,Mn_p);

  for i from 1 to Mn do
    Table_fc[i][1]:=Table_fc_2[i][1];
    Table_fc[i][2]:=Table_fc_2[i][2];
    Table_fc[i][3]:=Table_fc_2[i][3];
    Table_fc[i][4]:=Table_fc_2[i][4];
    WF[i]:=WF_2[i];
    print(i,Table_fc[i]);
  end do;

end proc:




PWE:=proc(L)
  local E0,E1,part_A,i,j,res,n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,l,l_p;
  global En_PWE,En_PWI,WF,Table_fc,Phi,Chi,Mn_g,Mn_p,gmax;

# part A
  part_A:=0;  E0:=-1;   E1:=5/8; 
  print(`aa`,Mn_g); 
  for i from 1 to Mn_g do
    for j from 1 to Mn_g do
 
 #    print(i,j);
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
#     l_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];

  #   print(i,j);
      part_A:=part_A + WF[i]*WF[j]*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
    end do;

    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];

    n1:= 0;
    n2:= 0;
    n12:= 0;
    n5:=0; 
    alpha:= 1;
    l:=0;

    part_A:=part_A + 2*WF[i]* 1/Pi*section4(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);
  end do;
  part_A:=evalf(part_A);
  print(`PartA contribution`,part_A);

# part_L 
  print(`part b`,L);
  for l from 0 to L do 
    f1:=PWE_N(WF,Table_fc,Mn,l);
    print(`PWEnorm`,l,f1);

    f2:=PWE_T(WF,Table_fc,Mn,l);
    print(`PWEkineticenergy`,l,f2);
  
    f3:=PWE_VEN(WF,Table_fc,Mn,l);
    print(`PWEVen`,l,f3);

    f4:=PWE_VEE(WF,Table_fc,Mn,l);
    print(`PWEVee`,l,f4);

    f5:=PWE_1pt(WF,Table_fc,Mn,l);
    print(`PWE1pt`,l,f5);
    
 #  print(`PWE energy`,l,f1+f2+f3); 
    print(`PWE energy`,l,part_A+f1+f2+f3+f4+f5);  
    PWE_En[l]:=part_A+f1+f2+f3+f4+f5;   
    
    if l=0 then 
      print(`increment`,l, PWE_En[l]);
    else
      print(`increment`,l,PWE_En[l]-PWE_En[l-1]);
    end if;      
  end do:
end proc:


output:=proc(WF,Mn)
  local i,LL;
  LL:=array(1..Mn);
  
  print(`Output section`);
  for j from 1 to Mn do
    LL[j]:=Re(WF[j]);
    print(`llll`,j,LL[j]);
  end do;
  writedata(`d:\\2pt_18_wf.txt`,LL);
end proc:

input:=proc(Mn)
  local i,LLL;
  global WF;
  
  print(`Input section`);
  LLL:=array(1..Mn);
  LLL:=readdata(`d:\\2pt_18_wf.txt`); 
  for j from 1 to Mn do
    print(j,LLL[j]);
    WF[j]:=LLL[j];
  end do; 
end proc:



Hy_En:=proc(omega_min,omega_max)
  local i,J,l,L,LL,LLL;
  global gmax,Z,omega,alpha,Table_fc,Volume,Mn,Mn_g,CF,Ene,WF;

  gmax:=1; 

  for i from omega_min to omega_max do 
    omega:=i; 
    gen_BF(omega);
    energy_2pt(alpha,fc,Table_fc,Volume,Mn); 
    output(WF,Mn);

    gmax:=1;
    gen_BF(omega);
    input(Mn);    
    sorting(gmax);
    L:=10; 
    PWE(L);

    gmax:=3;
    gen_BF(omega);
    input(Mn);    
    sorting(gmax);
    L:=10; 
   PWE(L);

    gmax:=5;
    gen_BF(omega);
    input(Mn);    
    sorting(gmax);
    L:=10; 
    PWE(L);
    
    CF[i]:=Mn;
    Ene[i]:=Energy;
  end do;

  for i from omega_min to omega_max do
    print(i,CF[i],Ene[i]);
  end do;
  print(`ppp`);

# Coef_VP(WF);
end proc:


######################## Main code #################################
Digits:=75: Z:=1.00:alpha:=1; 
omega_min:=6;omega_max:=6;

Hy_En(omega_min,omega_max);




==> anc/SI_paper_II/Code_paper_II/Hy_En_PWE_Expansion_Ref_Wf/2pt_pwe_min.mpl <==
with(LinearAlgebra):

Gamma_ex:=proc(n)
  local l,res;
  global Table_Gamma_ex;

  if type( Table_Gamma_ex[n], numeric) then
    return Table_Gamma_ex[n];
  end if;

  if n>0 then
    res:=GAMMA(n);
  else
    l:=-n;
    res:= (-1)^l/l! * Psi_ex(0,l+1);
  end if;  
  
  res:=evalf(res);
  Table_Gamma_ex[n]:=res;
  return Table_Gamma_ex[n];
end proc:



# extended psi function to allow negative argument
# Ref wiki http://en.wikipedia.org/wiki/Polygamma_function
Psi_ex:=proc(n,m)
  local k,l,res;
  global Table_Psi_ex;

  if type( Table_Psi_ex[n,m], numeric) then
    return Table_Psi_ex[n,m];
  end if;

  res:=0;
  if m>0 then
    res:=Psi(n,m);
  else
    l:=-m;
    if n=0 then
      if m=0 then
        res:=-gamma;     
      else
        for k from 1 to l-1 do
          res:=res-1/(k-l);    
        end do;
        res:=res-gamma-1/m;
      end if;   
    elif n=1 then
      if m=0 then 
        res:=Pi^2/6;  
      else
        for k from 1 to l-1 do
          res:=res+1/(k-l)^2;    
        end do;
        res:=res+1/m^2+Pi^2/6;
      end if;  
    else
      print(`not supported yet`);
    end if;
  end if;    

  res:=evalf(res);
  Table_Psi_ex[n,m]:=res;
  return Table_Psi_ex[n,m];
end proc:




C_vqk:=proc(v,q,k)
  global Table_C;
  local res,L1,L2,t;

  if type(Table_C[v,q,k], numeric) then
    return Table_C[v,q,k];
  end if;

  if v<-1 then 
    print(`not supported zero value will be returned`);
    res:=0;
    return res;
  else
    if type(v, even) then
      L1:=1/2*v;
      L2:=1/2*v-q;
      if q>L1 or k>L2 then
        res:=0;
        return res;
      end if;  
    else
      L2:=1/2*(v+1);
      if k>L2 then 
        res:=0;
        return res;
      end if;
    end if; 

    if q=0 then
      res:=binomial(v+2,2*k+1);
      res:=res/(v+2);
    else
      res:=1;
      for t from 0 to min( q-1, floor( (v+1)/2) ) do
        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);
      end do;  
      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);
    end if;
    res:=evalf(res);
  end if; 

  Table_C[v,q,k]:=res;
  return res;
end proc:






# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);
    end if;
    res:=GAMMA(n+1)/alpha^(n+1)*factor;
  end if;
  
  res:=evalf(%);
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 exp(-alpha*s) dr_< dr_>
int_F:=proc(n1,n2,n3,n4,n5,alpha)
  local sum,p,q;
  global Table_int_F;
  
  if type( Table_int_F[n1,n2,n3,n4,n5,alpha], numeric) then
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n2=-1 or n2=-2 or n5<0 or n3=-1 or n3=-2 then
    Table_int_F[n1,n2,n3,n4,n5,alpha]:=0; 
    return Table_int_F[n1,n2,n3,n4,n5,alpha];
  end if;

  if n5=0 then
    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;
  elif n5=1 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );
  elif n5=2 then
    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );
  else
    print(`not supported yet, zero value returned`);
    sum:=0;
  end if;

  sum:=evalf(%);
  Table_int_F[n1,n2,n3,n4,n5,alpha]:=sum; 
  return Table_int_F[n1,n2,n3,n4,n5,alpha];
end proc:

# \int s^n1 t^n2 r<^n3 r>^n4 lns^n5 r12^n12 exp(-alpha*s) sin \theta dr_< dr_> d\theta
int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)
  local res,k;
  global Table_int_F_L;

  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then
     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];
  end if;
  
  res:=0;
  for k from 0 to floor((n12+1)/2) do
    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); 
  end do;
  res:=res*2/(2*L+1);

  res:=evalf(%);
  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  
  return res;
end proc:



section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );
  res:= res * 2;

  res:=evalf(%);
  return res;
end proc:


section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
  + n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
  + 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
   -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)
   + 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha) 
    -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
    + n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
    + n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  
    -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  
    -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
# print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );
  res:=res*8*Pi^2;
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)
  local res;
  res:=0;
  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);

  res:=evalf(%);
  return res;
end proc:




section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
#  print(`2-1`,res);
  return res;
end proc:

section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= - 8 * Pi^2 * n12 * ( 
  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)
+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)
- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )

+ 8 * Pi^2 * n12 *  ( 
    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)
-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)
+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)
+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)
- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)
- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );
  res:= res * 2;

  res:=evalf(%);
 # print(`2-2`,res);
  return res;
end proc:


section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);
  res:=res*8*Pi^2;
  res:=res*2;

  res:=evalf(%);
#  print(`2-3`,res);
  return res;
end proc:

section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)
  local res;
  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);

  res:=evalf(%);
  return res;
end proc:




section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)
  local res;
  if L_p<>L then
    res:=0;
    return res;
  else
    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)
-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)
+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)
-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)
+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) 
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
 -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
 -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) 
-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)
+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)
-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  
-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) 
- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);
    res:=res*8*Pi^2;
    res:=res*2/(2*L+1);
# this is due to double counting in int_F_L
# convention ai aj hij-> aj (hij + hji) -> we implicitly divide 2
    res:=res/2;
    res:=res*2;

    res:=evalf(%);
    return res;
  end if;
end proc:


section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:


section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)
  local res;
  res:=0;
  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);

  res:=evalf(%);
  return res;
end proc:



section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)
  local res;
  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;
  return res;
end proc:

section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);
# volume times 2 since r2=r> r1=r< only half story 
  res:=res*2;

  res:=evalf(%);
  return res;
end proc:

section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)
  local res;
  res:=0;
  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);

  res:=evalf(%);
  return res;
end proc:




PWE_N:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_N_I(WF,Table_fc,Mn,l);
#    print(`zz`,l,PWE_N_I(WF,Table_fc,Mn,l));
  end do;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(%);
  return sum;
end proc:

PWE_N_I:=proc(WF,Table_fc,Mn,l)
  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor,xi_i,xi_j;
  global Table_PWE_N_I;

  if type( Re(Table_PWE_N_I[WF,Table_fc,Mn,l]), numeric ) then
    return Re(Table_PWE_N_I[WF,Table_fc,Mn,l]);
  end if;
  sum:=0;
  
  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
  
  
  
  for i from Mn_g+1 to Mn	 do
    for j from i to Mn do 
    
      if i=j then
        symmetry_factor:=1;
      else
        symmetry_factor:=2;
      end if;
      
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4];

 #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
          sum:=sum + symmetry_factor * WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;
#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));
#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );
#     k_i, k_j                               
        end do;
      end do;
#     i,j
    end do;
  end do;
  
#  should be *(4*Pi)^2, ignore Pi^2
#  print(l,sum*(4)^2 );
  Table_PWE_N_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_N_I[WF,Table_fc,Mn,l];
end proc:


PWE_T:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do
    sum:=sum + PWE_T_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2;
# 8 pi^2 integral, 2 r_< r_>, 2 from missing 2 in 1/2l+1
  sum:=evalf(%);
  return sum;
end proc:




PWE_T_I:=proc(WF,Table_fc,Mn,l)
  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p_i,q_i,p_j,q_j,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j,symm_factor,n1,n2,n3,n4,n5,n1p,n2p,n3p,n4p,n5p;
  global Table_PWE_T_I;

  if type( Re(Table_PWE_T_I[WF,Table_fc,Mn,l]), numeric) then
    return Re(Table_PWE_T_I[WF,Table_fc,Mn,l]);
  end if;

  sum:=0;

  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do  
  #   print(`here`); 
  
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do  
  #   print(`here`);   
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #  print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  
  
  
  for i from Mn_g+1 to Mn do
    for j from i to Mn do  
  #   print(`here`); 
   
      if i=j then
        symmetry_factor:=1;
      else
        symmetry_factor:=2;
      end if;
   
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3];  
      xi_j:=Table_fc[j][4];

      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;
     
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); 
   
      for k_i from 0 to k_i_max do
        for k_j from 0 to k_j_max do
          n1p:=lambda_i;
          n2p:=mu_i;
          n3p:=l + 2*k_i;
          n4p:=nu_i - l - 2*k_i;
          n5p:=xi_i;

          n1:=lambda_j;
          n2:=mu_j;
          n3:=l + 2*k_j;
          n4:=nu_j - l - 2*k_j;
          n5:=xi_j;
           
          sum:= sum + symmetry_factor* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * 
( 
-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
 -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)
+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)
+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)
 -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)
-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)
 -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)
+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)

  );    
# k_i k_j
        end do;   
      end do;   
#  i,j
    end do;
  end do;  
  
  Table_PWE_T_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_T_I[WF,Table_fc,Mn,l];
end proc:



PWE_VEN:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_VEN_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(%);
  return sum;
end proc:

PWE_VEN_I:=proc(WF,Table_fc,Mn,l)
  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor;
  global Table_PWE_VEN_I;

  if type( Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]), numeric) then
    return Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]); 
  end if;

  sum:=0;
  
  for i from Mn_g+1 to Mn do
    for j from 1 to Mn_g do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
  
  for i from 1 to Mn_g do
    for j from Mn_g+1 to Mn do 
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
  for i from Mn_g+1 to Mn do
    for j from i to Mn do 
          
      if i=j then
        symmetry_factor:=1;
      else
        symmetry_factor:=2;
      end if;    
          
          
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

      lambda_j:=Table_fc[j][1];
      mu_j:=Table_fc[j][2]; 
      nu_j:=Table_fc[j][3]; 
      xi_j:=Table_fc[j][4]; 
  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_j,even) and (l>1/2*nu_j) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
            
      if type(nu_j,even) then
        k_j_max:=  1/2* nu_j - l;
      else
        k_j_max:= floor( (nu_j +1)/2 ); 
      end if;
      
   
      for k_i from 0 to k_i_max do 
        for k_j from 0 to k_j_max do
              sum:=sum -  symmetry_factor * Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) 
              - symmetry_factor * Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);
#     k_i, k_j                               
            end do;
          end do;

#     i,j
    end do;
  end do;
  
  
#  should be *(4*Pi)^2, ignore Pi^2
#  print(l,sum*(4)^2 );
  Table_PWE_VEN_I[WF,Table_fc,Mn,l]:=sum;
  return Table_PWE_VEN_I[WF,Table_fc,Mn,l];
end proc:


# It comes from < psi 1 | 1/r12 | psi 0 >
PWE_VEE:=proc(WF,Table_fc,Mn,L)
  local l,sum;
  sum:=0;
  for l from 0 to L do  
    sum:= sum + PWE_VEE_I(WF,Table_fc,Mn,l);
  end do;
  sum:=sum*16*2*Pi^2*2;
  # 8 pi^2 integral; 2 r_< 2_>; 2 prefactor; 2 from missing in 1/2l+1
  sum:=evalf(%);
  return sum;
end proc:

# increment
PWE_VEE_I:=proc(WF,Table_fc,Mn,l)
  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum, sum1,sum2,sum3,sum4,sum5,temp_i,temp_j,symm_factor;
  global pp,Table_PWE_VEE_I;

  if type(Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l]),numeric) then
    return Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l]);
  end if;

  Table_PWE_VEE_I[WF,Table_fc,Mn,l]:=0;
 
    sum:=0;   
    for i from Mn_g+1 to Mn do           
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) and (l>1/2*nu_i) then
        next;
      end if;

      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      for k_i from 0 to k_i_max do 
         sum:= sum +  WF[i]/(2*l+1) * C_vqk(nu_i,l,k_i) * int_F(lambda_i , mu_i , l + l + 2*k_i + 2,  nu_i - l - l - 2*k_i  + 1, xi_i , 2*alpha)/Pi; 
#           k_i,
      end do;  
#       i,j
    end do; 
    Table_PWE_VEE_I[WF,Table_fc,Mn,l]:= evalf(sum);
#  print(`ccc`,WF,Table_fc,Mn,l,lp,lpp,sum,Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]);
  return Table_PWE_VEE_I[WF,Table_fc,Mn,l];
end proc:

# It comes from -2 < psi 1 | E_1 | psi 0 >
PWE_1pt:=proc(WF,Table_fc,Mn,L)
  local i,j,l,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum, sum1,sum2,sum3,sum4,sum5,temp_i,temp_j,symm_factor;
  sum:=0;
#  if L>0 then
#    sum:=0;
#  else
    for i from Mn_g+1 to Mn do   
      l:=0;        
      lambda_i:=Table_fc[i][1];
      mu_i:=Table_fc[i][2];
      nu_i:=Table_fc[i][3];
      xi_i:=Table_fc[i][4];

  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);
 
      if type(nu_i,even) then 
        k_i_max:= 1/2* nu_i - l ;  
      else 
        k_i_max:= floor( (nu_i +1)/2 ) ;  
      end if; 
                
      for k_i from 0 to k_i_max do 
         sum:= sum +  WF[i]/(2*l+1) * C_vqk(nu_i,l,k_i) * ( int_F(lambda_i , mu_i ,  l+2*k_i+2,  nu_i-l-2*k_i+2, xi_i , 2*alpha)  )/Pi; 
#           k_i,
      end do;  
#       i
    end do; 
    sum:=sum*(-5/8)*2;
#  end if;
  sum:=sum*16*2*Pi^2;
  sum:=evalf(sum);
  return sum;
end proc:






# \int_0^infty \int_0^s \int_0^u s^k t^l u^m (lns)^n e^(-alpha*s) dsdtdu   
int_stu:=proc(k,l,m,n,alpha)
  global Table_int_stu, Table_index_exp;

  if l<=-1 or l+m<=-2 or k + l + m <=-3 or n<0 then
    return(0);
  end if;

  if type( Table_int_stu[k,l,m,n,alpha], numeric) then
   return Table_int_stu[k,l,m,n,alpha];
  end if;

  if n=0 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m);
  elif n=1 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* ( 
-ln(alpha) + Psi(0,3+k+l+m) ); 
  elif n=2 then
    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* (
 ( -ln(alpha) + Psi(0,3+k+l+m))^2 + Psi(1,3+k+l+m) );  
  elif n>2 then
    print(`not supported yet`);    
  end if;
# print(k,l,m,alpha, Table_int_stu[k,l,m,alpha]);
  Table_int_stu[k,l,m,n,alpha]:= evalf(%*2*Pi^2);
  return Table_int_stu[k,l,m,n,alpha];
end proc:

# \int x^n1 lnx^n2 exp(-alpha x) dx
int_ln:=proc(n,xi,alpha)
  global Table_int_ln;
  local factor,res,l;

  if type(Table_int_ln[n,xi,alpha], numeric) then
    return Table_int_ln[n,xi,alpha];
  end if;

  if xi<0 or xi>2 then
    print(`not supported yet zero value is returned`);
    res:=0;
  else
    if xi=0 then
      factor:=1;
    elif xi=1 then
      factor:=Psi_ex(0,n+1)-ln(alpha);
    elif xi=2 then
      factor:=(Psi_ex(0,n+1)-ln(alpha))^2+Psi_ex(1,n+1);
    end if;
  
    res:=Gamma_ex(n+1)/alpha^(n+1)*factor;
  end if;

  res:=evalf(res);
  Table_int_ln[n,xi,alpha]:=res;
  return res;
end proc:


energy_2pt:=proc(alpha,fc,Table_fc,Volume,Mn)
  local coef,i,j,k,l,hc,tc,venc,veec,power_s, power_t, power_u, tempH, tempT, tempS, tempV, tempVen,tempVee,E, CM,lambda,lambda_p,mu,mu_p,nu,nu_p,WFnorm,xi,xi_p,Z,temp,n,iter,conv,Energy0;
  global HM, TM, SM, VENM,VEEM,Energy,WF,WFsum,AM,AM2,BM,GM,HinvM;

  CM:=Matrix(Mn,Mn): 
  AM:=Matrix(Mn,Mn):
  BM:=Vector(Mn):

  E:= Vector(Mn):
  WF:=Array(Mn):
  Z:=1;
  for j from 1 to Mn do
    for k from 1 to Mn do

      if k>=j then
  #    s^lambda t^nu u^mu  <-> Table_fc[j][1/2/3]       
  #    <f|H|f'>  <-> <fc[j]| H |fc[k]>  
 
        lambda:= Table_fc[j][1];
        mu:= Table_fc[j][2];
        nu:= Table_fc[j][3];
        xi:= Table_fc[j][4]; 

        lambda_p:= Table_fc[k][1];
        mu_p:= Table_fc[k][2];
        nu_p:= Table_fc[k][3];
        xi_p:= Table_fc[k][4];

# print(`cc`,Table_fc[j], lambda,mu,nu, Table_fc[k],lambda_p,mu_p,nu_p);
        AM[j,k]:=
-2* lambda_p* xi_p *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+ 2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+ 2* xi_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
-2* nu_p* alpha *int_stu( lambda + 1 + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-2* lambda_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* mu_p* nu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+2* lambda_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+2* mu_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p - 1 , 1+alpha )
+2* lambda_p* xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+2* nu_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-2* xi_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
-2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )

-4* Z  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-3* lambda_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+3* mu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+4* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-3* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu,  xi + xi_p - 1, 1+alpha  )
+ nu_p^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-mu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-nu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 1+alpha  )
+ xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
-xi_p^2 *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2 , 1+alpha )
-nu_p *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 1+alpha  )
+mu_p^2*int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 1+alpha )
+alpha^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+ mu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-lambda_p^2   *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-lambda_p *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
+lambda_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 1+alpha  )
-alpha^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 1+alpha )
+xi_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 1+alpha  )
+ int_stu(lambda+lambda_p+2, mu+mu_p,nu+nu_p+1,xi + xi_p, 1+alpha) - int_stu(lambda+lambda_p, mu+mu_p+2,nu+nu_p+1, xi + xi_p,1+alpha);
       else
         AM[j,k]:=AM[k,j];
       end if;
    end do:  

    BM[j]:=
-  int_stu(lambda+2, mu,nu,xi, 1+alpha) /Pi
+  int_stu(lambda, mu+2,nu,xi, 1+alpha) /Pi
+5/8*int_stu(lambda+2, mu,nu+1 ,xi, 1+alpha) /Pi
-5/8*int_stu(lambda, mu+2,nu+1 ,xi, 1+alpha) /Pi;
    BM[j]:=evalf(%);
  end do: 

  print(`ZZZZ`);
  print(AM,BM):


  unassign('Table_int_stu£¬Table_int_ln£¬Table_C');
  for i from 1 to Mn do
    for j from 1 to Mn do
      AM[i,j]:=evalf(AM[i,j]);
    end do;
    BM[i]:=evalf(BM[i]);
  end do;


  WF:=LinearSolve(AM,BM);

  Energy:=0.:  
  for j from 1 to Mn do
    for k from 1 to Mn do
      Energy:=Energy + WF[j]*WF[k]*AM[j,k];
    end do;
    Energy:= Energy - 2* WF[j]*BM[j];
    print(j,WF[j]);
  end do;
#  Energy:=Energy*2*Pi^2;
  Energy:=evalf(%);
  print(`En`,Energy);
  print(`Error`,Energy+0.1576664294691509410566); 
  return Energy;

end proc:


gen_A:=proc(omega)
  local l,m,n;
  global WF,Mn,fc,Table_fc;

  Mn:=0;
  for l from 0 to omega do
     for m from 0 to omega do
       for n from 0 to omega by 2 do

        if l+m+n>omega then
          next;
        else
# basis_A
          if (l=0) and (m=0) and (n=0) then   
            next;
          else
            Mn:=Mn+1; 
#            fc[Mn]:=exp(-alpha*s) * s^l * u^m * t^n; 
            Table_fc[Mn]:=[l,n,m,0,alpha]; 
            WF[Mn]:=0;
            print(Mn, Table_fc[Mn]);
          end if;  
        end if;
      end do;
    end do;
  end do;
end proc:




gen_BF:=proc(omega)
  local i,l,m,n;
  global WF,Mn,fc,Table_fc;

  Mn:=0;
  for l from 0 to omega do
     for m from 0 to omega do
       for n from 0 to omega by 2 do

        if l+m+n>omega then
          next;
        else
# basis_BF
          if (l=0) and (m=0) and (n=0) then   
            next;
          elif type(m,odd) then
            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; 
            WF[Mn]:=0;
          else
            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; 

            Mn:=Mn+1; 
            Table_fc[Mn]:=[l-m-n,n,m,1,alpha]; 
          end if;  
        end if;
      end do;
    end do;
  end do;

  for i from 1 to Mn do
    print(i, Table_fc[i]);
  end do;
end proc:


Coef_VP:=proc(WF)
  global Mn;
  local power,coef,i,thershold,temp;

  thershold:=0.01;

  for i from 1 to Mn do
    if (Table_fc[i][3]=1) and (Table_fc[i][1]=0) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[1]:=Table_fc[i];
      coef[1]:=evalf(WF[i]*Pi); 
      print(`cusp`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-1) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[2]:=Table_fc[i];
      coef[2]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-2) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0)  then
      power[3]:=Table_fc[i];
      coef[3]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-4) and (Table_fc[i][2]=6) and (Table_fc[i][4]=0)  then
      power[4]:=Table_fc[i];
      coef[4]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=1) and  (Table_fc[i][1]=-3) and (Table_fc[i][2]=6) and (Table_fc[i][4]=0)  then
      power[5]:=Table_fc[i];
      coef[5]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi) );   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-1) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[6]:=Table_fc[i];
      coef[6]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[7]:=Table_fc[i];
      coef[7]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-2) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[8]:=Table_fc[i];
      coef[8]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[9]:=Table_fc[i];
      coef[9]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[10]:=Table_fc[i];
      coef[10]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=3) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=4) and (Table_fc[i][4]=0) then
      power[11]:=Table_fc[i];
      coef[11]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[12]:=Table_fc[i];
      coef[12]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-2) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[13]:=Table_fc[i];
      coef[13]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[14]:=Table_fc[i];
      coef[14]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[15]:=Table_fc[i];
      coef[15]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=5) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=2) and (Table_fc[i][4]=0) then
      power[16]:=Table_fc[i];
      coef[16]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-5) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[17]:=Table_fc[i];
      coef[17]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-4) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[18]:=Table_fc[i];
      coef[18]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;

    if (Table_fc[i][3]=7) and (Table_fc[i][1]=-3) and (Table_fc[i][2]=0) and (Table_fc[i][4]=0) then
      power[19]:=Table_fc[i];
      coef[19]:=evalf(WF[i]*Pi);
      print(`remainder`,Table_fc[i],WF[i], evalf(WF[i]*Pi));   
    end if;
  end do; 

  for i from 1 to 19 do
    print(i,power[i],coef[i]);
  end do;
end proc:


# order by odd power r12 first
sorting_min:=proc(gmax)
  local i,j,k,temp,p,Table_fc_2,WF_2;
  global Table_fc,WF,Mn_g,Mn_p,Mn_flag;
  
# WF_2:=Array(Mn);
  print(`ddd`);	
  Mn_g:=0; 

  if gmax=1 then
    for i from 1 to Mn do
      if Table_fc[i][3]=1 and Table_fc[i][1]=0 and Table_fc[i][2]=0 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;   
    end do;

    Mn_flag:=Mn_g;
    for i from 1 to Mn do
      p:=0;
      if Table_fc[i][3]=1 and Table_fc[i][1]=0 and Table_fc[i][2]=0 then
         p:=1;
      end if;   
   
      if p=0 then
        Mn_flag:= Mn_flag+1;  
        Table_fc_2[Mn_flag][1]:=Table_fc[i][1];
        Table_fc_2[Mn_flag][2]:=Table_fc[i][2];
        Table_fc_2[Mn_flag][3]:=Table_fc[i][3];
        Table_fc_2[Mn_flag][4]:=Table_fc[i][4];
        WF_2[Mn_flag]:=WF[i];    
      end if;    
    end do;
  end if;  
  
  

  if gmax=3 then
    for i from 1 to Mn do
      if Table_fc[i][3]=1 and Table_fc[i][1]=0 and Table_fc[i][2]=0 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;   
      
      if Table_fc[i][3]=1 and Table_fc[i][1]=-1 and Table_fc[i][2]=2 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;     
      
      if Table_fc[i][3]=3 and Table_fc[i][1]=-1 and Table_fc[i][2]=0 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;     
    end do;

    Mn_flag:=Mn_g;
    for i from 1 to Mn do
      p:=0;
      if Table_fc[i][3]=1 and Table_fc[i][1]=0 and Table_fc[i][2]=0 then
        p:=1;
      end if;   
      
      if Table_fc[i][3]=1 and Table_fc[i][1]=-1 and Table_fc[i][2]=2 then      
        p:=1;
      end if;   
      
      if Table_fc[i][3]=3 and Table_fc[i][1]=-1 and Table_fc[i][2]=0 then         
        p:=1;
      end if;   
    
      if p=0 then
        Mn_flag:= Mn_flag+1;  
        Table_fc_2[Mn_flag][1]:=Table_fc[i][1];
        Table_fc_2[Mn_flag][2]:=Table_fc[i][2];
        Table_fc_2[Mn_flag][3]:=Table_fc[i][3];
        Table_fc_2[Mn_flag][4]:=Table_fc[i][4];
        WF_2[Mn_flag]:=WF[i];    
      end if;    
    end do;
  end if;  
    

  if gmax=5 then
    for i from 1 to Mn do
      if Table_fc[i][3]=1 and Table_fc[i][1]=0 and Table_fc[i][2]=0 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;   
      
      if Table_fc[i][3]=1 and Table_fc[i][1]=-1 and Table_fc[i][2]=2 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;   
      
      if Table_fc[i][3]=1 and Table_fc[i][1]=-2 and Table_fc[i][2]=4 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;       
      
      if Table_fc[i][3]=3 and Table_fc[i][1]=-1 and Table_fc[i][2]=0 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;     
      
      if Table_fc[i][3]=3 and Table_fc[i][1]=-3 and Table_fc[i][2]=2 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;     
      
       if Table_fc[i][3]=3 and Table_fc[i][1]=-2 and Table_fc[i][2]=2 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;     

      if Table_fc[i][3]=5 and Table_fc[i][1]=-3 and Table_fc[i][2]=0 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;     

      if Table_fc[i][3]=5 and Table_fc[i][1]=-2 and Table_fc[i][2]=0 then
        Mn_g:=Mn_g+1;
        Table_fc_2[Mn_g][1]:=Table_fc[i][1];
        Table_fc_2[Mn_g][2]:=Table_fc[i][2];
        Table_fc_2[Mn_g][3]:=Table_fc[i][3];
        Table_fc_2[Mn_g][4]:=Table_fc[i][4];
        WF_2[Mn_g]:=WF[i];
      end if;     
    end do;

    Mn_flag:=Mn_g;
    for i from 1 to Mn do
      p:=0;
      if Table_fc[i][3]=1 and Table_fc[i][1]=0 and Table_fc[i][2]=0 then
        p:=1;
      end if;   
      
      if Table_fc[i][3]=1 and Table_fc[i][1]=-1 and Table_fc[i][2]=2 then      
        p:=1;
      end if;   
      
      if Table_fc[i][3]=1 and Table_fc[i][1]=-2 and Table_fc[i][2]=4 then
        p:=1;
      end if;         
      
      if Table_fc[i][3]=3 and Table_fc[i][1]=-1 and Table_fc[i][2]=0 then         
        p:=1;
      end if;  
      
      if Table_fc[i][3]=3 and Table_fc[i][1]=-3 and Table_fc[i][2]=2 then
        p:=1;
      end if; 
      
      if Table_fc[i][3]=3 and Table_fc[i][1]=-2 and Table_fc[i][2]=2 then
        p:=1;
      end if;       
      
      if Table_fc[i][3]=5 and Table_fc[i][1]=-3 and Table_fc[i][2]=0 then
        p:=1;
      end if;       
                
      if Table_fc[i][3]=5 and Table_fc[i][1]=-2 and Table_fc[i][2]=0 then
        p:=1;
      end if;       
       
      if p=0 then
        Mn_flag:= Mn_flag+1;  
        Table_fc_2[Mn_flag][1]:=Table_fc[i][1];
        Table_fc_2[Mn_flag][2]:=Table_fc[i][2];
        Table_fc_2[Mn_flag][3]:=Table_fc[i][3];
        Table_fc_2[Mn_flag][4]:=Table_fc[i][4];
        WF_2[Mn_flag]:=WF[i];    
      end if;    
    end do;
  end if;  
    
    
  
  
  Mn_p:=Mn-Mn_g;
  print(`cc`,Mn,Mn_g,Mn_p);

  for i from 1 to Mn do
    Table_fc[i][1]:=Table_fc_2[i][1];
    Table_fc[i][2]:=Table_fc_2[i][2];
    Table_fc[i][3]:=Table_fc_2[i][3];
    Table_fc[i][4]:=Table_fc_2[i][4];
    WF[i]:=WF_2[i];
    print(i,Table_fc[i],WF[i]);
  end do;

end proc:




PWE:=proc(L)
  local E0,E1,part_A,i,j,res,n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,l,l_p;
  global En_PWE,En_PWI,WF,Table_fc,Phi,Chi,Mn_g,Mn_p,gmax;

# part A
  part_A:=0;  E0:=-1;   E1:=5/8; 
  print(`aa`,Mn_g); 
  for i from 1 to Mn_g do
    for j from 1 to Mn_g do
 
 #    print(i,j);
      n1_p:=Table_fc[i][1];
      n2_p:=Table_fc[i][2];
      n12_p:=Table_fc[i][3];
      n5_p:=Table_fc[i][4];
      alpha_p:=Table_fc[i][5];
#     l_p:=Table_fc[i][6];

      n1:=Table_fc[j][1];
      n2:=Table_fc[j][2];
      n12:=Table_fc[j][3];
      n5:=Table_fc[j][4];
      alpha:=Table_fc[j][5];

  #   print(i,j);
      part_A:=part_A + WF[i]*WF[j]*section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);
    end do;

    n1_p:=Table_fc[i][1];
    n2_p:=Table_fc[i][2];
    n12_p:=Table_fc[i][3];
    n5_p:=Table_fc[i][4];
    alpha_p:=Table_fc[i][5];

    n1:= 0;
    n2:= 0;
    n12:= 0;
    n5:=0; 
    alpha:= 1;
    l:=0;

    part_A:=part_A + 2*WF[i]* 1/Pi*section4(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);
  end do;
  part_A:=evalf(part_A);
  print(`PartA contribution`,part_A);

# part_L 
  print(`part b`,L);
  for l from 0 to L do 
    f1:=PWE_N(WF,Table_fc,Mn,l);
    print(`PWEnorm`,l,f1);

    f2:=PWE_T(WF,Table_fc,Mn,l);
    print(`PWEkineticenergy`,l,f2);
  
    f3:=PWE_VEN(WF,Table_fc,Mn,l);
    print(`PWEVen`,l,f3);

    f4:=PWE_VEE(WF,Table_fc,Mn,l);
    print(`PWEVee`,l,f4);

    f5:=PWE_1pt(WF,Table_fc,Mn,l);
    print(`PWE1pt`,l,f5);
    
 #  print(`PWE energy`,l,f1+f2+f3); 
    print(`PWE energy`,l,part_A+f1+f2+f3+f4+f5);  
    PWE_En[l]:=part_A+f1+f2+f3+f4+f5;   
    
    if l=0 then 
      print(`increment`,l, PWE_En[l]);
    else
      print(`increment`,l,PWE_En[l]-PWE_En[l-1]);
    end if;      
  end do:
end proc:


output:=proc(WF,Mn)
  local i,LL;
  LL:=array(1..Mn);
  
  print(`Output section`);
  for j from 1 to Mn do
    LL[j]:=Re(WF[j]);
    print(`llll`,j,LL[j]);
  end do;
  writedata(`d:\\2pt_test.txt`,LL);
end proc:

input:=proc(Mn)
  local i,LLL;
  global WF;
  
  print(`Input section`);
  LLL:=array(1..Mn);
  LLL:=readdata(`d:\\2pt_test.txt`); 
  for j from 1 to Mn do
    print(j,LLL[j]);
    WF[j]:=LLL[j];
  end do; 
end proc:



Hy_En:=proc(omega_min,omega_max)
  local i,J,l,L,LL,LLL;
  global gmax,Z,omega,alpha,Table_fc,Volume,Mn,Mn_g,CF,Ene,WF;

  gmax:=1; 

  for i from omega_min to omega_max do 
    omega:=i; 
    gen_BF(omega);
    energy_2pt(alpha,fc,Table_fc,Volume,Mn); 
    output(WF,Mn);

    gmax:=1;
    gen_BF(omega);
    input(Mn);    
    sorting_min(gmax);
    L:=9; 
    PWE(L);

#   gmax:=3;
#   gen_BF(omega);
#    input(Mn);    
#    sorting_min(gmax);
#    L:=10; 
#   PWE(L);

#    gmax:=5;
#    gen_BF(omega);
#    input(Mn);    
#    sorting_min(gmax);
#    L:=10; 
#    PWE(L);
    
    CF[i]:=Mn;
    Ene[i]:=Energy;
  end do;

  for i from omega_min to omega_max do
    print(i,CF[i],Ene[i]);
  end do;
  print(`ppp`);
#  Coef_VP(WF);
end proc:


######################## Main code #################################
Digits:=50: Z:=1.00:alpha:=1; 
omega_min:=10;omega_max:=10;

Hy_En(omega_min,omega_max);




==> anc/SI_paper_II/Code_paper_II/Prefactor_2pt/2pt_coefv16ex_productive_extended_F.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="18" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="1080" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="SimSun" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="SimSun" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Serif" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="SimSun" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Serif" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Serif" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Serif" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Serif" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Serif" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[175,0,175]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Digits:=16;
unassign('l');

asympt_int:=proc(n1,n2,n3,n4,n5,alpha)
  local m,m_max,k,temp,asympt_hyg,v,res,corr;

  corr:=0;m_max:=7;
  v:=n1+n2+n3+n4+2;
  if n5=0 then
    for m from 0 to m_max do
      temp:=1;
      for k from 1 to m do
        temp:=temp*(n2+k)*(n2+n3+n4+k+1)/(n2+n3+2*l+k+1);
      end do;
      temp:=temp/2^m/m!;    
      corr:=corr + temp;
    end do;
    asympt_hyg:=1/2^(n2+n3+n4+2)*corr;
    res:=GAMMA(v)/alpha^v*Beta(n2+1,n3+2*l+1)*asympt_hyg;    
  else
    print(`not supported yet, zero value will be returned`);
    res:=0;
  end if;
  return res;
end proc:

gen:=proc(g_max)
  global n,chi,r12p,phi,V,Uphi,H0E0phi;
  local expan,i,m,tt,ff,res,temp1,temp2,temp3,temp4;
  
  tt:=0; res:=0;
  for m from 1 to g_max by 2 do
    tt:=tt + (-1)*m*(m+1)*chi[g_max+2]*r12p[m-2]*phi[m]*V + chi[g_max+2]*Uphi[m]*V + chi[g_max+2] * r12p[m]*  H0E0phi[m]*V;
    print(m);

    print(`u`);
    res:=res + Evaluation( chi[g_max+2]*Uphi[m]*V ):
    
    if m=1 then
      print(`mm+1`);
      res:=res + Evaluation( (-1)*m*(m+1)*chi[g_max+2]*r12p[m-2]*phi[m]*V + chi[g_max+2]*r12p[-1]*Phi*V):
    else
      print(`mm+1`);
      res:=res + Evaluation( (-1)*m*(m+1)*chi[g_max+2]*r12p[m-2]*phi[m]*V );
    end if;

    print(`H0`);
    res:=res + Evaluation( chi[g_max+2] * r12p[m]*  H0E0phi[m]*V ):
  end do;
  tt:=tt + chi[g_max+2]*r12p[-1]*Phi*V;
  print(`summation is`,res);
  return res; 
end proc:

Evaluation:=proc(temp2)
  local f1,f2,n,ff,fff,t,a,s1,b,c,p,r1_degree, r2_degree, r1plusr2_degree, i, coef,n1,n2,n3,n4,n5,v,alpha,prefactor_term,prefactor,term,temp,temp3;
  global r1,r2,s0;

  print(`fffff`);
  ff:=expand(simplify((temp2*exp(r1 + r2)*exp(r1 + r2))  ) );
  print(`ffffff`);

  n:=nops(ff);temp:=0;
  for i from 1 to n do
    temp:=temp+simplify(op(ff)[i]);
  end do:
# print(`oo`,temp);

  temp3:=subs(r1+r2=s0, temp):
# print(`ooxx`,res);

  print(`number of terms`,n);
  r1_degree:=map(t -&gt; `if`(match(t = a*r1^b, r1, 's1'), subs(s1,b), NULL), convert(temp3, list)):
  r2_degree:=map(t -&gt; `if`(match(t = a*r2^c, r2, 's1'), subs(s1,c), NULL), convert(temp3, list)):
  r1plusr2_degree:=map(t -&gt; `if`(match(t = a*s0^p, s0, 's1'), subs(s1,p), NULL), convert(temp3, list)):
#  print(`cc`,r1_degree, r2_degree, r1plusr2_degree);

  prefactor:=0;
  for i from 1 to n do
    coef[i]:=op(temp3)[i]/(s0)^(r1plusr2_degree[i])/r1^(r1_degree[i])/r2^(r2_degree[i]);
# print(coef[i]);
    n1:=r1plusr2_degree[i];
    n2:=0;
    n3:=r1_degree[i]-2*l;
    n4:=r2_degree[i]+2*l;
    n5:=0;
    v:=n1+n2+n3+n4+2;
    alpha:=2;
    prefactor_term[i]:=asympt_int(n1,n2,n3,n4,n5,alpha);
    term[i]:=prefactor_term[i]*coef[i];
    prefactor:=prefactor+term[i];
 #   print(`dd`,i,op(temp)[i],coef[i],term[i],prefactor_term[i]);
  end do:
#  print(`rr`,prefactor);
  prefactor:=simplify(%):
# taylor(prefactor,l=infinity,36);

  f1:=numer(prefactor):
  f1:=expand(%);
  f2:=denom(prefactor):
  f2:=expand(%);
  ff:=f1/f2;

  ff:=taylor(f1/f2,l=infinity,18)  ;
# latex( taylor(f1/f2,l=infinity,18) );

  subs(l=t-1/2,%);
  taylor(%,t=infinity,18);
  ff:=subs(t=l+1/2,%);
  print(ff); latex(ff);
<Font encoding="UTF-8">\343\200\200ff:=convert(ff,</Font>polynom);
  return ff;<Font encoding="UTF-8">\343\200\200
</Font>end proc:

##############################################################

r12p[-1]:=r1^l/r2^(l + 1):
r12p[1]:= -1/(2*l - 1) * r1^(l)/r2^(l - 1) + 1/(2*l + 3)*r1^(l + 2)/r2^(l + 1):
r12p[3] := 3/((2*l - 1)*(2*l - 3))*r1^l/r2^(l - 3)-(6/((2*l - 1)*(2*l + 3)))*r1^(l + 2)/r2^(l - 1)+(3/((2*l + 3)*(2*l + 5)))*r1^(l + 4)/r2^(l + 1):
r12p[5] := -15/((2*l - 5)*(2*l - 3)*(2*l - 1))*r1^(l)/r2^(l - 5)+(45/((2*l - 3)*(2*l - 1)*(2*l + 3)))*r1^(l + 2)/r2^(l - 3)-45/((2*l - 1)*(2*l + 3)*(2*l + 5))*r1^(l + 4)/r2^(l - 1)+(15/((2*l + 3)*(2*l + 5)*(2*l + 7)))*r1^(l + 6)/r2^(l + 1):
r12p[7]:=105/((2*l-7)*(2*l-5)*(2*l-3)*(2*l-1))*r1^l*r2^(7-l)-420/( (2*l-5)*(2*l-3)*(2*l-1)*(2*l+3) )*r1^(l+2)*r2^(5-l) + 630/( (2*l-3)*(2*l-1)*(2*l+3)*(2*l+5) ) * r1^(l+4)*r2^(3-l) -420/( (2*l-1)*(2*l+3)*(2*l+5)*(2*l+7) )*r1^(l+6)*r2^(1-l)   + 105/(  (2*l+3)*(2*l+5)*(2*l+7)* (2*l+9) )*r1^(l+8)*r2^(-1-l):

# up to eta^10 input
Uphi[1]:=(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  ((-1 + l + 2*l^2)*r1^12*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (105 + r1*(105 + r1*(45 + r1*(10 + r1)))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-1 + 2*l)*r1^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (3*r1*(1167 + r1*(208 + r1*(177 + r1*(28 + 3*r1)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(13860 + r1*(-1188 + r1*(1479 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           2*r1*(215 + r1*(47 + 4*r1))))))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^9*(-13860*(-1 + 2*l)*(-3 + 5*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(3631 + 4*l*(-2870 + 2179*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-1297 + l*(1673 + 1982*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1878 + l*(1985 + 3902*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-161 + l*(163 + 358*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-29 + 38*l + 48*l^2)*r1^5)*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*(332640 - r1*(82767 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r1*(13272 + r1*(4002 + r1*(568 + 29*r1)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*l^2*(55440 + r1*(15606 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r1*(7683 + r1*(2518 + 3*r1*(107 + 4*r1))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(-609840 + 2*r1*(46029 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r1*(11967 + r1*(1940 + r1*(475 + 29*r1))))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^3 + r1^7*(1164240*(-1 + l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(15346 + 23*l*(1709 + 950*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-6961 + l*(5849 + 21370*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-1493 + l*(3291 + 4622*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-17 + l*(701 + 266*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (51 - 2*l*(11 + 36*l))*r1^5)*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*(194040*(4 + l)*(-3 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(13283 + 2*(7855 - 15476*l)*l)*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-10496 + l*(19825 + 28966*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (3159 + 4*l*(4316 + 1049*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-754 + l*(67 + 1090*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-155 + 206*l + 240*l^2)*r1^5)*r2^5 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^5*(194040*(-3 + l)*(5 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-35689 + 51284*l*(1 + l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(1733 + l*(10859 + 3698*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (14364 + (4021 - 17858*l)*l)*r1^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-995 + l*(1869 + 2122*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (87 - 22*l*(11 + 8*l))*r1^5)*r2^6 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*(1164240*(2 + l) + 6*(33379 + 77614*l + 30952*l^2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 + 12*(5428 + (3463 - 3698*l)*l)*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(-2349 + 7564*l*(1 + l))*r1^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(104 + 9*l*(269 + 126*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-153 + 22*l*(3 + 8*l))*r1^5)*r2^7 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^3*(-55440*(3 + l)*(7 + 4*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-2111 + 23*l*(191 + 950*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-1355 + l*(38107 + 28966*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (7515 + l*(39737 + 17858*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-1183 + 9*l*(-17 + 126*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-27 + 44*l*(1 + l))*r1^5)*r2^8 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*(13860*(3 + 2*l)*(8 + 5*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-37467 + 2*l*(5465 + 10404*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(8560 + l*(36891 + 21370*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-9909 - 8872*l + 4196*l^2)*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-742 + l*(2375 + 2122*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-43 + 22*l*(13 + 8*l))*r1^5)*r2^9 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(-13860*(1 + l)*(3 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(23827 + 4*l*(7228 + 2179*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-1079 + l*(6255 + 5122*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-162 + l*(5953 + 4622*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(269 + l*(2113 + 1090*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (153 - 22*l*(5 + 8*l))*r1^5)*r2^10 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(14067 - r1*(5928 + r1*(2190 + r1*(904 + 121*r1))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*l^2*(594 + r1*(2973 + r1*(-2518 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           r1*(133 + 60*r1)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*l*(6471 + r1*(6873 + r1*(-8132 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           r1*(-169 + 137*r1)))))*r2^11 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (105*l*(3 + 2*l) - 3*(3 + 2*l)*(285 + 493*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (39 + l*(5819 + 3902*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-117 + l*(809 + 642*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (1 - 2*l*(61 + 36*l))*r1^4)*r2^12 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (105*l*(3 + 2*l) - (3 + 2*l)*(-101 + 430*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(34 + l*(553 + 358*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (39 - 2*l*(19 + 24*l))*r1^3)*r2^13 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (45*l*(3 + 2*l) - 2*(3 + 2*l)*(5 + 47*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-19 + 58*l + 48*l^2)*r1^2)*r2^14 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3 + 2*l)*(-r1 + 2*l*(-5 + 4*r1))*r2^15 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   l*(3 + 2*l)*r2^16))/(20790*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (r1 + r2)^8*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">
# up to eta^8 input
Uphi[3]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-((1 + l)*(-3 + 2*l)*(-1 + 2*l)*r1^12*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-2588355 + r1*(1414845 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        r1*(283473 + 5*r1*(35178 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">            r1*(4721 + 256*r1)))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-3 + 2*l)*(-1 + 2*l)*r1^11*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (3465*(2753 + 2618*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     135*(28948 + 25483*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     51*(66353 + 69752*l)*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(205842 + 196145*l)*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (155101 + 145726*l)*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     1280*(8 + 5*l)*r1^5)*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-3 + 2*l)*r1^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (10395*(-401 - 2494*l + 616*l^2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     90*(20443 + l*(-48653 + 392826*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-1719926 + l*(2438903 + 2757826*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 6*(-236473 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(349143 + 951166*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-307077 + 28*l*(23035 + 18031*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^4 + 10240*(-1 + l*(3 + l))*r1^5)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^2 - (-3 + 2*l)*r1^9*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (3465*(3727 + 4*l*(-9708 + 1601*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     162*(-629438 + l*(1210893 + 467026*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 - 6*(2836537 - 887294*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       6044640*l^2)*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(421948 + l*(1058687 + 436858*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3 + (-587123 - 581420*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       463908*l^2)*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-3 + 5*l*(1 + l))*r1^5)*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*(-10395*(-74286 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(114357 - 49864*l + 9740*l^2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-123897783 + l*(174509645 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-24702769 + 5417739*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(5156157 + l*(29924227 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-5450875 + 431017*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(11442351 + l*(-2800229 - 9435428*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4769892*l^2))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(1448343 + 2*l*(-1818433 - 229458*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         830524*l^2))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5120*(15 + l*(-133 + 10*l*(3 + 4*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^7*(6930*(388863 + 2*l*(-151833 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-10463 + 5170*l))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     81*(32544072 + l*(-35550251 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(1955992 + 29379*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-259635327 + 4*l*(8789818 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         (36663991 - 15646632*l)*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(5428134 + l*(-15597119 + 601408*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         8969292*l^2))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (5245971 - 2*l*(-5317693 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(2150667 + 880394*l)))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5120*(30 + l*(-23 + 2*l*(-23 + 8*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^5 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*(-187110*(-26069 + 5804*l*(1 + l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     36*(221508603 + l*(-87867819 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-8841652 + 3097241*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-53066148 + l*(-157508225 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(27187432 + 20052081*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-30626859 + l*(4849139 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(6328839 + 376093*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-8987451 + 2*l*(9068327 + 3068362*l - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3279700*l^2))*r1^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-15 + l*(-149 + l*(39 + 50*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^6 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^5*(-6930*(-629997 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(-78961 + 2*l*(25973 + 5170*l))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     36*(-261620850 + l*(20032289 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(18133375 + 3097241*l)))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(-114343527 + 76180964*l*(1 + l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 6*(15876456 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-32031577 + 4*l*(-1211996 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           2891417*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-12535629 + 2*l*(-11402347 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         8739498*l + 5561740*l^2))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-45 + l*(-45 + l*(73 + 22*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^7 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*(10395*(248247 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(243305 + 79084*l + 9740*l^2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     81*(-75800775 + l*(-50845639 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-1867855 + 29379*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(132983481 + l*(134382709 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(32968811 + 20052081*l)))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-31494381 + l*(12361395 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(9886247 + 2891417*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (13402659 - 18199316*l*(1 + l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12800*(-45 + l*(-141 + 4*l*(8 + 11*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^8 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^3*(3465*(5 + 2*l)*(48963 + 51640*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       6404*l^2) + 9*(418889460 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(437144665 + 4*l*(40955986 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           5417739*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-85552107 + 4*l*(111478060 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(83603887 + 15646632*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-11665014 + l*(41268457 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*(5200560 - 376093*l)*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (16624581 - 2*l*(-12196123 + 7945722*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         5561740*l^2))*r1^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12800*(-84 + l*(-73 + 4*l*(25 + 11*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^9 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*(10395*(5 + 2*l)*(2709 + 3726*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       616*l^2) - 162*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-1373305 + l*(-276841 + 467026*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 - 3*(48295638 + l*(78703431 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(6743926 + 431017*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-12657369 + l*(10107941 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(6576617 + 2242323*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-14427981 + 2*l*(6907497 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(6453731 + 1639850*l)))*r1^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-51 + l*(-125 + l*(-7 + 22*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^10 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(-3465*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-135 + 2618*l) + 90*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (461922 + l*(834305 + 392826*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(5 + 2*l)*(9768471 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(6488287 + 3022320*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-37260 + l*(30380303 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(5936276 + 1192473*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-10470507 + 2*l*(-8637997 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(490515 + 880394*l)))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-123 + l*(-77 + l*(111 + 50*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^11 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (2588355*l*(3 + 2*l)*(5 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     135*(3 + 2*l)*(5 + 2*l)*(-3465 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       25483*l)*r1 - 9*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-1401003 + l*(3076749 + 2757826*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 6*(5 + 2*l)*(-199881 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-184971 + 436858*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-2965245 + 2*l*(1132055 + 2721030*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         830524*l^2))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5120*(9 + l*(117 + 2*l*(47 + 8*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^12 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (1414845*l*(3 + 2*l)*(5 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     51*(3 + 2*l)*(5 + 2*l)*(3399 + 69752*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 + 6*(5 + 2*l)*(365550 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(1553189 + 951166*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (5 + 2*l)*(458205 + 4*l*(377309 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         115977*l))*r1^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5120*(-138 + l*(-73 + 10*l*(9 + 4*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^4)*r2^13 + (5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (283473*l*(3 + 2*l) - 6*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-9697 + 196145*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-447189 + 28*l*(13027 + 18031*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 10240*(-3 + 5*l*(1 + l))*r1^3)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^14 + (5 + 2*l)*(175890*l*(3 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (3 + 2*l)*(-9375 + 145726*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-3 + (-1 + l)*l)*r1^2)*r2^15 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   5*(3 + 2*l)*(5 + 2*l)*(-4721*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     256*(-3 + 5*l)*r1)*r2^16 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   1280*l*(3 + 2*l)*(5 + 2*l)*r2^17))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (2661120*(-3 + 2*l)*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (5 + 2*l)*(r1 + r2)^9*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">

# for eta^6
Uphi[5]:=(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (5120*(1 + l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1 + 2*l)*r1^17 - (-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1 + 2*l)*r1^16*(-103221*(1 + l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5120*(8 + 3*l)*r2) - (-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-3 + 2*l)*r1^15*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-997442*(-1 + l + 2*l^2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-1 + 2*l)*(211359 + 141724*l)*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(1 + l)*(-3 + 2*l)*r2^2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*(-3 + 2*l)*r1^14*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (4060259*(-1 + l + 2*l^2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-1 + 2*l)*(3167914 + 2419259*l)*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(74549 + 2*l*(334239 + 8192*l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(4 + l*(29 + 10*l))*r2^3) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*r1^13*(3094833*(1 + l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-3 + 2*l)*(-1 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-3 + 2*l)*(-1 + 2*l)*(27120349 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       25616394*l)*r2 + 2*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (1416863 + l*(6729843 + 4811470*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + 3*(-3 + 2*l)*(-1367237 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(983479 + 708620*l))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(-30 + l*(11 + 26*l))*r2^4) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(7 + 2*l)*r1^2*r2^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (10395*(-3735 + 4788*l + 932*l^2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(-2307880 + l*(17187717 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         13401190*l))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (4151385 + l*(108934769 + 92432834*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 - 2*(-501510 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(2893097 + 4811470*l))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(577545 + 2*(317855 - 8192*l)*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4 + 20480*l*(5 + 2*l)*r2^5) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(7 + 2*l)*r1^3*r2^9*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-10395*(36105 + 2*l*(29017 + 7092*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(82602225 + l*(88639815 + 45072254*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2 + 2*(-141453015 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(5565072 + 4354727*l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-7812915 + l*(23757847 + 14393910*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 + 3*(-1916955 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(433761 + 708620*l))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(-15 + l*(-9 + 10*l))*r2^5) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (7 + 2*l)*r1^4*r2^8*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-10395*(-630675 + l*(-365465 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(27707 + 11377*l))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-466753080 + l*(1178993017 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(245603864 + 49555855*l)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1338154170 + l*(1775321243 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(580117574 + 163010805*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + 2*(-272892780 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-99497783 + 4*l*(36509928 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           17090231*l)))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-1409045 + 4*l*(-1558963 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(-117967 + 245764*l)))*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(-15 + l*(41 + 26*l))*r2^5) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (7 + 2*l)*r1^5*r2^7*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-20790*(-823935 + 4*l*(-25699 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(34199 + 3708*l))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-2315372215 + l*(-564856519 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(118416543 + 52087631*l)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (4024290645 + 2*l*(1078671901 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*(7021075 - 160871914*l)*l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-395839605 + l*(148733597 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(58843713 + 194611*l)))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-8925235 + 12*l*(-317243 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(498897 + 141724*l)))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(-45 + 2*l*(-61 + l*(13 + 14*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + (-5 + 2*l)*r1^12*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (7640325*(1 + l)*(-3 + 2*l)*(-1 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-3 + 2*l)*(-1 + 2*l)*(11831544 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       10724089*l)*r2 + (-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-12350550 + l*(75930899 + 92432834*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + 2*(-3 + 2*l)*(-17176852 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(5029973 + 14393910*l))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-3371883 + 4*l*(-585737 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(855259 + 245764*l)))*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(-75 + 2*l*(-45 + l*(29 + 14*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^7*r2^5*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (20790*(-5 + 2*l)*(599175 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(-82973 + l*(-23075 + 3708*l))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     36*(1890761035 + l*(-3174105699 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-182431269 + 2*l*(91503035 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             15357646*l))))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(4534252025 + 8*l*(1 + l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        (-215954345 + 25445738*l*(1 + l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 - 6*(1512396335 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(587749081 + 2*l*(-429993917 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           10*l*(-4488413 + 2974294*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 + 3*(-221848605 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(-142644869 + 2*l*(25996223 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           10*l*(1851001 + 141724*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4 + 20480*(135 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-2779 + 2*l*(-315 + 326*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           84*l^2)))*r2^5) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*r2^6*(-187110*(456295 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       8*l*(1 + l)*(-19241 + 1294*l*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          (1 + l))) - 36*(4395422640 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(1592066539 + 2*l*(-547157727 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           60144902*l + 30715292*l^2)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-31415882225 + l*(-17609004195 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(3341091711 + 2*l*(897589579 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             75156086*l))))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-2590705830 + l*(-4807773853 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(135843181 + 10*l*(63761585 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             12763958*l))))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(27611595 + 2*l*(-42612199 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-10487571 + 2*l*(2084079 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             774976*l))))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(1020 + l*(-783 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-535 + 2*l*(-9 + 14*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^8*r2^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (10395*(-5 + 2*l)*(199890 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-450597 + 4*l*(6424 + 11377*l))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-5 + 2*l)*(1485200048 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-887137291 + 4*l*(37846350 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           52087631*l)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-10414428580 + l*(21404793467 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-1142572731 + 2*l*(-596965235 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             75156086*l))))*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(213913560 + l*(-1800476449 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-116883887 + 10*l*(16385589 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             2974294*l))))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(223473195 + 8*l*(1 + l)*(-28182581 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3260470*l*(1 + l)))*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     51200*(780 + l*(-197 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-319 + 2*l*(5 + 14*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^9*r2^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-10395*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-7745 + 2*l*(-14833 + 7092*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-5 + 2*l)*(861554061 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-191167635 + 4*l*(-96936299 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           49555855*l)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-5 + 2*l)*(2538518799 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(-85356117 + 979273634*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         321743828*l^2))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(1468801845 + l*(2546568117 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-1011166889 + 10*l*(-12705753 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             12763958*l))))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(99054945 + 2*l*(146907621 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-21030367 + 10*l*(-1284105 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             141724*l))))*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     51200*(375 + l*(-915 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-181 + 2*l*(51 + 14*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^11*r2*(-10395*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-3 + 2*l)*(-1 + 2*l)*(1279 + 324*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(-5 + 2*l)*(-3 + 2*l)*(-6094407 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(9614663 + 13401190*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-5 + 2*l)*(-3 + 2*l)*(-146294395 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(3144382 + 4354727*l))*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-5 + 2*l)*(95716209 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-186494435 + 59043060*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         68360924*l^2))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-5 + 2*l)*(832243 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       12*l*(-889865 + l*(-73725 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           141724*l)))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(825 + l*(-1025 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-313 + 2*l*(65 + 14*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^10*r2^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-10395*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-7591 + 4*l*(-731 + 233*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-5 + 2*l)*(-3 + 2*l)*(39034664 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(1504693 + 45072254*l))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-5 + 2*l)*(1445048337 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-909489689 + 4*l*(-91085159 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           163010805*l)))*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-5 + 2*l)*(309976794 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-319680775 + 4*l*(-58259880 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           194611*l)))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(60412885 + 2*l*(-11947417 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-13692333 + 2*l*(1015825 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             774976*l))))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(1800 + l*(235 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-789 + 2*l*(5 + 42*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + l*(3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^12*(7640325 + r2*(3094833 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(4060259 + r2*(997442 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           r2*(103221 + 5120*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3 + 2*l)*(5 + 2*l)*(7 + 2*l)*r1*r2^11*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (l*(3367980 + r2*(32172267 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*r2*(12808197 + r2*(2419259 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             6*r2*(35431 + 1280*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5*(1985445 + r2*(664473 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r2*(300791 + r2*(299462 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             r2*(41781 + 5120*r2))))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1330560*(-5 + 2*l)*(-3 + 2*l)*(-1 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (3 + 2*l)*(5 + 2*l)*(7 + 2*l)*(r1 + r2)^9*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">


# up to eta^10 in the input
H0E0phi[1]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(5*r1^15*(-3 + 2*r2) + r1^14*(36 + (179 - 60*r2)*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^13*(-717 + r2*(742 + 5*r2*(-159 + 22*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   3*r2^11*(3465 + r2*(-1120 + r2*(239 + r2*(-12 + 5*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^12*(3360 + r2*(981 + r2*(-5372 + r2*(1607 + 40*r2)))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*r2^9*(100485 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(13380 + r2*(9180 + r2*(5372 + 15*r2*(53 + 4*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*r2^7*(644490 + r2*(-227280 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-91833 + r2*(-13668 + 5*r2*(-175 + 8*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*r2^10*(-58905 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(15546 + r2*(981 + r2*(742 + r2*(179 + 10*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^10*r2*(-58905 + r2*(-13380 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(51612 + r2*(-13668 + 5*r2*(-509 + 76*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^11*(10395 + r2*(-15546 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(9180 + r2*(-13324 + 5*r2*(175 + 78*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^5*r2^6*(1212750 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(261204 - r2*(-57969 + r2*(838 + 5*r2*(509 + 78*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^3*r2^8*(86625 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(-270 + r2*(51612 + r2*(13324 + r2*(1607 + 110*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^7*r2^4*(644490 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(261204 + r2*(-8832 + r2*(-26456 + r2*(-2957 + 270*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^9*r2^2*(-100485 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(-270 + r2*(-91833 + r2*(-838 + r2*(5401 + 270*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*r2^5*(1212750 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(-78360 + r2*(-8832 + r2*(19004 + r2*(5401 + 380*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*r2^3*(86625 + r2*(-227280 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(57969 + r2*(19004 - r2*(2957 + 720*r2)))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (20790*r1*r2*(r1 + r2)^10*Pi):

# up to eta^8 in the input
H0E0phi[3]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(1280*r1^14*(13 - 10*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^13*(71283 + 2*r2*(-67999 + 9600*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^12*(76983 + r2*(-594027 + 4*r2*(59087 + 1600*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^11*(-629460 + r2*(2633100 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-3844803 + 28*r2*(7593 + 3200*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r2^10*(-2588355 + 2*r2*(629460 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(153966 + r2*(71283 + 8320*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*r2^2*(29054025 + 2*r2*(-92971440 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(9209394 + r2*(15419715 + 16*(61687 - 8000*r2)*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^5*r2^5*(83409480 + r2*(-70394454 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(27909864 + r2*(15419715 + 2074398*r2 + 32000*r2^2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*r2^8*(29054025 + 2*r2*(8374995 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(17994300 + r2*(3844803 + 8*r2*(59087 + 2400*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*r2^7*(38253600 + r2*(-92971440 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-25276764 + r2*(-4116681 + 4*r2*(-53151 + 3200*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1*r2^9*(3451140 + r2*(5814405 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*r2*(1316550 + r2*(594027 + r2*(67999 + 3200*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^10*(-2588355 + 2*r2*(-5814405 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(17994300 + r2*(-4116681 + 8*r2*(-183501 + 4000*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^6*r2^4*(123149565 + 2*r2*(-35197227 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-27357660 + r2*(-4874901 + 8*r2*(61687 + 10000*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^4*r2^6*(123149565 - 2*r2*(-11963250 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-4604697 + 4*r2*(535158 + r2*(183501 + 11200*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^7*r2^3*(19126800 + r2*(11963250 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-13954932 + r2*(4874901 + 4*r2*(431449 + 16000*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^9*r2*(-3451140 + r2*(8374995 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*r2*(-12638382 + r2*(-2140632 + r2*(1037199 + 80000*r2)))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (7983360*r1*r2*(r1 + r2)^11*Pi):

# up to eta^6 in the input
H0E0phi[5]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(5120*r1^12*(-11 + 10*r2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   20*r1^11*(34899 + r2*(-50259 + 2560*r2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^10*(2029465 + 2*r2*(-2716567 + 534846*r2 + 64000*r2^2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r2^8*(7640325 + 2*r2*(1216509 + 5*r2*(405893 + 69798*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         5632*r2^2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^9*(-2433018 + 4*r2*(11731205 + r2*(-6369777 - 753885*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         64000*r2^2))) + 4*r1^7*r2*(5790015 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*r2*(-37491219 + r2*(13327122 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r2*(9733627 + 5*(50259 - 12800*r2)*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1*r2^7*(11580030 + r2*(30222675 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*r2*(11731205 + r2*(2716567 + 5*r2*(50259 + 2560*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^2*r2^6*(5051970 + r2*(149964876 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(74753309 + 2*r2*(6369777 + 2*r2*(267423 + 6400*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^4*r2^4*(-143918775 + 2*r2*(-84287583 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(20549211 + 2*r2*(9733627 + 4*r2*(283263 + 8000*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^5*r2^3*(58575825 + r2*(-84287583 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       10*r2*(-11245525 + r2*(-1641063 + r2*(50259 + 12800*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^3*r2^5*(58575825 + r2*(114506202 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(26654244 + r2*(771081 - 5*r2*(150777 + 12800*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*(-7640325 + 2*r2*(30222675 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-74753309 + 2*r2*(771081 + 8*r2*(283263 + 16000*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^6*r2^2*(2525985 + r2*(-114506202 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-20549211 + 2*r2*(8205315 + 2*r2*(858589 + 32000*r2)))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (19958400*r1*r2*(r1 + r2)^11*Pi):


phi[0]:=exp(-r1 - r2)/Pi;
# up to eta^10
phi[1]:=(exp(-r1 - r2)*(10395 + (693*(r1 - r2)^4)/(r1 + r2)^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3465*(r1 - r2)^2)/(r1 + r2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (99*(r1 - r2)^6*(1 + r1 + r2))/(r1 + r2)^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (11*(r1 - r2)^8*(3 + (r1 + r2)*(3 + r1 + r2)))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (r1 + r2)^6 - ((r1 - r2)^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (15 + (r1 + r2)*(15 + (r1 + r2)*(6 + r1 + r2))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (r1 + r2)^8))/(20790*Pi):

# up to eta^8
phi[3]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(887040*(r1 + r2)^8 - 22176*(r1 - r2)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (r1 + r2)^6*(35 + 16*(r1 + r2)) + 1584*(r1 - r2)^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (r1 + r2)^4*(35 + (r1 + r2)*(251 + 48*(r1 + r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   22*(r1 - r2)^6*(r1 + r2)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (945 + (r1 + r2)*(6513 + (r1 + r2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        (4731 + 512*(r1 + r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (r1 - r2)^8*(10395 + (r1 + r2)*(76059 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       (r1 + r2)*(61374 + (r1 + r2)*(18229 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           1280*(r1 + r2)))))))/(7983360*(r1 + r2)^9*Pi):

# up to eta^6
phi[5]:= (exp(-r1 - r2)*(11088*(r1 + r2)^6*(65 + 32*(r1 + r2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   1584*(r1 - r2)^2*(r1 + r2)^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (945 + 32*(r1 + r2)*(17 + 3*(r1 + r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   33*(r1 - r2)^4*(r1 + r2)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (7875 + (r1 + r2)*(38259 + (r1 + r2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        (10473 + 1024*(r1 + r2)))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (r1 - r2)^6*(145530 + (r1 + r2)*(756996 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       (r1 + r2)*(493007 + (r1 + r2)*(80693 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           5120*(r1 + r2)))))))/(19958400*(r1 + r2)^9*Pi):

# up to eta^4
phi[7]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(792*(r1 + r2)^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (1295 + (r1 + r2)*(653 + 128*(r1 + r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   11*(r1 - r2)^2*(r1 + r2)^2*(266175 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (r1 + r2)*(181119 + (r1 + r2)*(40581 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4096*(r1 + r2)))) + (r1 - r2)^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (848925 + (r1 + r2)*(3537981 + (r1 + r2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        (1156349 + 40*(r1 + r2)*(4011 + 256*(r1 + r2)))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (46569600*(r1 + r2)^9*Pi):

Phi:=exp(-(r1 + r2))/Pi:

chi[1]:=phi[1]*r12p[1]:
chi[3]:=phi[3]*r12p[3]:
chi[5]:=phi[5]*r12p[5]:
chi[7]:=phi[7]*r12p[7]:

V:= 2/(2*l + 1)*8*Pi^2*2*r1^2*r2^2:


####################################################################################
print(`approach 1`);
g_max:=3;
gen(g_max): 

print(`approach 2`);
N:=5;
temp2:=(N+2)*(N+3)*phi[N+2]*r12p[N+2]*r12p[N]*phi[N+2]*V;
Evaluation(temp2);


</Text-field>
</Input>
</Group>
<Group labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># factor integer -411530302755
ifactor(-411530302755);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2MC1JJW1zdXBHRiQ2JS1GIzYpLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZaLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSIzRidGLy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GL0Zfb0Zib0Zlb0YvRltvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/RllGZW4tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEiNUYnRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi9Gam8tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEjMTFGJ0YvRl9vRmJvRmVvRi9GL0Zfb0Zib0Zlb0YvRmpvLUYjNilGTUZWLUZnbjYkLUYjNictRlxvNiRRIzEzRidGL0Zfb0Zib0Zlb0YvRi9GX29GYm9GZW9GL0Zqby1GIzYpRk1GVi1GZ242JC1GIzYnLUZcbzYkUSMyOUYnRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi9Gam8tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEjMzdGJ0YvRl9vRmJvRmVvRi9GL0Zfb0Zib0Zlb0YvRmpvLUYjNilGTUZWLUZnbjYkLUYjNictRlxvNiRRJjE5ODY3RidGL0Zfb0Zib0Zlb0YvRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi8=">LCQqMCktSSFHNiI2IyIiJEYpIiIiLUYmNiMiIiZGKi1GJjYjIiM2RiotRiY2IyIjOEYqLUYmNiMiI0hGKi1GJjYjIiNQRiotRiY2IyImbik+RiohIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L11" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># factor integer -411530302755
ifactor(-411530302755);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2MC1JJW1zdXBHRiQ2JS1GIzYpLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZaLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSIzRidGLy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GL0Zfb0Zib0Zlb0YvRltvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/RllGZW4tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEiNUYnRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi9Gam8tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEjMTFGJ0YvRl9vRmJvRmVvRi9GL0Zfb0Zib0Zlb0YvRmpvLUYjNilGTUZWLUZnbjYkLUYjNictRlxvNiRRIzEzRidGL0Zfb0Zib0Zlb0YvRi9GX29GYm9GZW9GL0Zqby1GIzYpRk1GVi1GZ242JC1GIzYnLUZcbzYkUSMyOUYnRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi9Gam8tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEjMzdGJ0YvRl9vRmJvRmVvRi9GL0Zfb0Zib0Zlb0YvRmpvLUYjNilGTUZWLUZnbjYkLUYjNictRlxvNiRRJjE5ODY3RidGL0Zfb0Zib0Zlb0YvRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi8=">LCQqMCktSSFHNiI2IyIiJEYpIiIiLUYmNiMiIiZGKi1GJjYjIiM2RiotRiY2IyIjOEYqLUYmNiMiI0hGKi1GJjYjIiNQRiotRiY2IyImbik+RiohIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L10" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># factor integer 12928523751
ifactor(12928523751);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1cEdGJDYlLUYjNiktSSNtaUdGJDYlUSFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiM0YnRj4vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj5GZ25Gam5GXW9GPkZZLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRk9GUi1GIzYpRjBGOi1GVTYkLUYjNictRlo2JFEjMTFGJ0Y+RmduRmpuRl1vRj5GPkZnbkZqbkZdb0Y+RmJvLUYjNilGMEY6LUZVNiQtRiM2Jy1GWjYkUSMxM0YnRj5GZ25Gam5GXW9GPkY+RmduRmpuRl1vRj5GYm8tRiM2KUYwRjotRlU2JC1GIzYnLUZaNiRRJDEzMUYnRj5GZ25Gam5GXW9GPkY+RmduRmpuRl1vRj5GYm8tRiM2KUYwRjotRlU2JC1GIzYnLUZaNiRRJjI1NTYxRidGPkZnbkZqbkZdb0Y+Rj5GZ25Gam5GXW9GPkY+">KiwpLUkhRzYiNiMiIiRGKCIiIi1GJTYjIiM2RiktRiU2IyIjOEYpLUYlNiMiJEoiRiktRiU2IyImaGIjRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L9" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/SI_paper_II/Code_paper_II/Prefactor_2pt/2pt_coefv16ex_productive_min_ex.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2015" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties elisiondigitsbefore="100" labelling="true" indentamount="4" elisiontermsthreshold="10000" ansi="false" errorbreak="1" useclientjvm="true" echo="1" imaginaryunit="I" labelwidth="20" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" contextmenusize="automatic" plotdriver="opengl" elisiondigitsafter="100" plotoutput="terminal" helpbrowser="standard" rtablesize="10" elisiontermsbefore="100" elisiondigitsthreshold="10000" typesetting="standard" plotdevice="inline" verboseproc="1" showassumed="1" quiet="false" errorcursor="false" longdelim="true" plotoptions="" elisiontermsafter="100" screenwidth="79" preplot="" prettyprint="3" displayprecision="-1" screenpixelheight="900" warnlevel="3" screenheight="25" latexwidth="8.0" postplot="" prompt="&gt; " ShowLabels="true"/>
<Styles>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="SimSun" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="SimSun" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Serif" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="SimSun" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Serif" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Serif" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Serif" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Serif" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Serif" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[175,0,175]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="SimSun" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Digits:=16;
unassign('l');


asympt_int:=proc(n1,n2,n3,n4,n5,alpha)
  local m,m_max,k,temp,asympt_hyg,v,res,corr;

  corr:=0;m_max:=7;
  v:=n1+n2+n3+n4+2;
  if n5=0 then
    for m from 0 to m_max do
      temp:=1;
      for k from 1 to m do
        temp:=temp*(n2+k)*(n2+n3+n4+k+1)/(n2+n3+2*l+k+1);
      end do;
      temp:=temp/2^m/m!;    
      corr:=corr + temp;
    end do;
    asympt_hyg:=1/2^(n2+n3+n4+2)*corr;
    res:=GAMMA(v)/alpha^v*Beta(n2+1,n3+2*l+1)*asympt_hyg;    
  else
    print(`not supported yet, zero value will be returned`);
    res:=0;
  end if;
  return res;f
end proc:

approach_1:=proc(g_max,chi_input)
  global n,chi,r12p,phi,V,Uphi,H0E0phi;
  local expan,i,m,tt,ff,res,temp1,temp2,temp3,temp4;
  
  print(g_max);
  tt:=0; res:=0;
  for m from 1 to g_max by 2 do
    print(m);
    tt:=tt + (-1)*m*(m+1)*chi_input*r12p[m-2]*phi[m]*V + chi_input*Uphi[m]*V + chi_input * r12p[m]*  H0E0phi[m]*V;

    print(`u`,chi_input * Uphi[m]* V);
    res:=res + Evaluation( chi_input * Uphi[m]* V ):
    
    if m=1 then
      print(`mm+1`);
<Font encoding="UTF-8">#    -2\134phi_1 + \134phi term
</Font>      res:=res + Evaluation( (-1)*m*(m+1)* chi_input *r12p[m-2]*phi[m]*V +  chi_input *r12p[-1]*Phi*V):
    else
      print(`mm+1`);
      res:=res + Evaluation( (-1)*m*(m+1)* chi_input *r12p[m-2]*phi[m]*V );
    end if;

    print(`H0`);
    res:=res + Evaluation( chi_input * r12p[m]*  H0E0phi[m]*V ):
  end do;
# tt:=tt + chi[g_max+2]*r12p[-1]*Phi*V;
  tt:=tt + chi_input*r12p[-1]*Phi*V;
  print(`summation is`,res);
  return res; 
end proc:

Evaluation:=proc(temp2)
  local f1,f2,n,ff,fff,t,a,s1,b,c,p,r1_degree, r2_degree, r1plusr2_degree, i, coef,n1,n2,n3,n4,n5,v,alpha,prefactor_term,prefactor,term,temp,temp3;
  global r1,r2,s0;

# print(`ffff`);
  ff:=expand(simplify((temp2*exp(r1 + r2)*exp(r1 + r2))  ) );
#  print(`fffffff`);
#  print(ff);
  n:=nops(ff);temp:=0;
  for i from 1 to n do
    temp:=temp+simplify(op(ff)[i]);
  end do:
# print(`oo`,temp);

  temp3:=subs(r1+r2=s0, temp):
# print(`ooxx`,res);

  print(`number of terms`,n);
  r1_degree:=map(t -&gt; `if`(match(t = a*r1^b, r1, 's1'), subs(s1,b), NULL), convert(temp3, list)):
  r2_degree:=map(t -&gt; `if`(match(t = a*r2^c, r2, 's1'), subs(s1,c), NULL), convert(temp3, list)):
  r1plusr2_degree:=map(t -&gt; `if`(match(t = a*s0^p, s0, 's1'), subs(s1,p), NULL), convert(temp3, list)):
#  print(`cc`,r1_degree, r2_degree, r1plusr2_degree);

  prefactor:=0;
  for i from 1 to n do
    coef[i]:=op(temp3)[i]/(s0)^(r1plusr2_degree[i])/r1^(r1_degree[i])/r2^(r2_degree[i]);
# print(coef[i]);
    n1:=r1plusr2_degree[i];
    n2:=0;
    n3:=r1_degree[i]-2*l;
    n4:=r2_degree[i]+2*l;
    n5:=0;
    v:=n1+n2+n3+n4+2;
    alpha:=2;
    prefactor_term[i]:=asympt_int(n1,n2,n3,n4,n5,alpha);
    term[i]:=prefactor_term[i]*coef[i];
    prefactor:=prefactor+term[i];
 #   print(`dd`,i,op(temp)[i],coef[i],term[i],prefactor_term[i]);
  end do:
#  print(`rr`,prefactor);
  prefactor:=simplify(%):
# taylor(prefactor,l=infinity,36);

  f1:=numer(prefactor):
  f1:=expand(%);
  f2:=denom(prefactor):
  f2:=expand(%);
  ff:=f1/f2:

  ff:=taylor(f1/f2,l=infinity,18)  :
# latex( taylor(f1/f2,l=infinity,18) ):

  subs(l=t-1/2,%):
  taylor(%,t=infinity,18):
  ff:=subs(t=l+1/2,%):
  print(ff); #latex(ff);
<Font encoding="UTF-8">\343\200\200ff:=convert(ff,</Font>polynom);
  return ff;<Font encoding="UTF-8">\343\200\200
</Font>end proc:

##############################################################

r12p[-1]:=r1^l/r2^(l + 1):
r12p[1]:= -1/(2*l - 1) * r1^(l)/r2^(l - 1) + 1/(2*l + 3)*r1^(l + 2)/r2^(l + 1):
r12p[3] := 3/((2*l - 1)*(2*l - 3))*r1^l/r2^(l - 3)-(6/((2*l - 1)*(2*l + 3)))*r1^(l + 2)/r2^(l - 1)+(3/((2*l + 3)*(2*l + 5)))*r1^(l + 4)/r2^(l + 1):
r12p[5] := -15/((2*l - 5)*(2*l - 3)*(2*l - 1))*r1^(l)/r2^(l - 5)+(45/((2*l - 3)*(2*l - 1)*(2*l + 3)))*r1^(l + 2)/r2^(l - 3)-45/((2*l - 1)*(2*l + 3)*(2*l + 5))*r1^(l + 4)/r2^(l - 1)+(15/((2*l + 3)*(2*l + 5)*(2*l + 7)))*r1^(l + 6)/r2^(l + 1):
r12p[7]:=105/((2*l-7)*(2*l-5)*(2*l-3)*(2*l-1))*r1^l*r2^(7-l)-420/( (2*l-5)*(2*l-3)*(2*l-1)*(2*l+3) )*r1^(l+2)*r2^(5-l) + 630/( (2*l-3)*(2*l-1)*(2*l+3)*(2*l+5) ) * r1^(l+4)*r2^(3-l) -420/( (2*l-1)*(2*l+3)*(2*l+5)*(2*l+7) )*r1^(l+6)*r2^(1-l)   + 105/(  (2*l+3)*(2*l+5)*(2*l+7)* (2*l+9) )*r1^(l+8)*r2^(-1-l):

# up to eta^10 input
Uphi[1][0]:=-(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*(r1 + r2)* 
  ((-1 + l + 2*l^2)*r1^2 + (3 - 4*l*(1 + l))*r1*
     r2 + l*(3 + 2*l)*r2^2))/ (2*(-1 + 2*l)*(3 + 2*l)*Pi);


Uphi[1][2]:=(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  ((-1 + l + 2*l^2)*r1^5 + (4 - l*(5 + 6*l))*r1^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2 + l*(3 + 2*l)*r2^5 - (3 + 2*l)*r1*r2^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (4 - r2 + l*(4 + 3*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*r2*(-r2 + l*(2 + 2*l*(-2 + r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       3*r2)) + 2*r1^2*r2^2*(-2*(3 + r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(8 + r2 + 2*l*(4 + r2)))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (6*(-1 + 2*l)*(3 + 2*l)*(r1 + r2)*Pi);</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">


Uphi[1][4]:=(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-((-1 + l + 2*l^2)*r1^6*(1 + r1)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-1 + 2*l)*r1^4*(3*r1*(1 + 2*r1) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5*l*(-4 + r1*(2 + r1)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^3*(-60 + 11*r1*(2 + r1) - 2*l^2*(4 + r1)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-5 + 9*r1) + l*(100 - 17*r1*(1 + r1)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^2 + r1^2*(20*(-2 + l)*(3 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-9 + 44*l*(1 + l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-4 + 5*l*(3 + 2*l))*r1^2)*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(-20*(1 + l)*(3 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (23 + l*(107 + 62*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-9 + 5*l*(1 + 2*l))*r1^2)*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(21 + l*(44 + l*(20 - 18*r1) - 19*r1) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10*r1)*r2^5 + (3 + 2*l)*(-r1 + l*(-1 + 5*r1))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^6 - l*(3 + 2*l)*r2^7))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (30*(-1 + 2*l)*(3 + 2*l)*(r1 + r2)^2*Pi):
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Uphi[1][6]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  ((-1 + l + 2*l^2)*r1^8*(3 + r1*(3 + r1)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-1 + 2*l)*r1^6*(l*(140 + r1^2*(25 + 6*r1)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r1*(47 + r1*(16 + 7*r1)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^5*(-420 + r1*(5 - 4*r1*(15 + 4*r1)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*l^2*(-140 + r1*(52 + r1*(80 + 13*r1))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(980 + r1*(-50 + r1*(52 + 23*r1))))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*(-1680 + r1*(271 + 8*r1*(10 + r1)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     16*l^2*(-35 + r1*(32 + r1*(15 + r1))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(1400 - 2*r1*(-45 + 2*r1*(53 + 6*r1))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^3 + r1^3*(280*(-9 + l*(-1 + 2*l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-289 + 804*l*(1 + l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(19 + l*(153 + 62*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-11 + 7*l*(1 + 2*l))*r1^3)*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*(-1680 + 2*l*(55 + 28*r1)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-14 + (-3 + r1)*r1) + 4*l^2*(1 + 2*r1)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-70 + r1*(12 + 7*r1)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r1*(331 + 2*r1*(72 + 17*r1)))*r2^5 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(140*(1 + l)*(3 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (159 + 2*l*(129 + 52*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(-13 + l*(67 + 60*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-4 + 7*l*(3 + 2*l))*r1^3)*r2^6 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(141 + 94*l + 48*r1 + 4*l*(67 + 40*l)*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     8*(-2 + l + 2*l^2)*r1^2)*r2^7 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3*l*(3 + 2*l) - (3 + 2*l)*(9 + 25*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-13 + l*(29 + 26*l))*r1^2)*r2^8 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3 + 2*l)*(-r1 + l*(-3 + 6*r1))*r2^9 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   l*(3 + 2*l)*r2^10))/(210*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (r1 + r2)^4*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">


</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Uphi[1][8]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-((-1 + l + 2*l^2)*r1^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (15 + r1*(15 + r1*(6 + r1)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-1 + 2*l)*r1^8*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (r1*(-51 + 2*r1*(93 + r1*(21 + 4*r1))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(-1260 + r1*(378 + r1*(111 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           r1*(52 + 7*r1)))))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^7*(3780 - r1*(1896 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r1*(435 + 2*r1*(75 + 11*r1))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*l^2*(1260 + r1*(209 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r1*(167 + 6*r1*(10 + r1)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*l*(-3780 + r1*(1075 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r1*(143 + 2*r1*(24 + 5*r1)))))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*(-1260*(18 + l*(-25 + 2*l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     24*(46 + l*(73 + 82*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-344 + l*(181 + 910*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-117 + 4*l*(58 + 73*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-8 + l*(19 + 14*l))*r1^4)*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^5*(6300*(-9 + l*(5 + 2*l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(709 + (547 - 1322*l)*l)*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-221 + l*(505 + 658*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(18 + l*(347 + 122*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-37 + l*(21 + 50*l))*r1^4)*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*(6300*(-12 + l*(-1 + 2*l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-1139 + 2164*l*(1 + l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(158 + l*(947 + 338*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(135 + 4*(2 - 43*l)*l)*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (80 - 9*l*(13 + 14*l))*r1^4)*r2^5 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*(-630*(45 + l*(29 + 2*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(1160 + l*(3191 + 1322*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-451 + l*(-271 + 338*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-117 + 308*l*(1 + l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-7 + 9*l*(3 + 2*l))*r1^4)*r2^6 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^2*(-1890*(2 + l)*(3 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(55 + l*(91 + 82*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-68 + l*(811 + 658*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(45 + 4*l*(88 + 43*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-16 + 9*l*(1 + 2*l))*r1^4)*r2^7 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(-1260*(1 + l)*(3 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(1289 + (239 - 418*l)*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(385 + l*(1639 + 910*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(207 + (103 - 122*l)*l)*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (71 - 9*l*(15 + 14*l))*r1^4)*r2^8 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(3*(3 + 2*l)*(143 + 126*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(46 + l*(525 + 334*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-57 + 4*l*(88 + 73*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-8 + l*(79 + 50*l))*r1^3)*r2^9 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-15*l*(3 + 2*l) + 3*(3 + 2*l)*(-25 + 37*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 - 6*(11 + 12*l*(8 + 5*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-13 + l*(9 + 14*l))*r1^3)*r2^10 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-15*l*(3 + 2*l) + 2*(3 + 2*l)*(5 + 26*l)*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-8 + 3*l*(7 + 6*l))*r1^2)*r2^11 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3 + 2*l)*(-r1 + l*(-6 + 7*r1))*r2^12 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   l*(3 + 2*l)*r2^13))/(1890*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (r1 + r2)^6*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">


Uphi[1][10]:=(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  ((-1 + l + 2*l^2)*r1^12*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (105 + r1*(105 + r1*(45 + r1*(10 + r1)))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-1 + 2*l)*r1^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (3*r1*(1167 + r1*(208 + r1*(177 + r1*(28 + 3*r1)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(13860 + r1*(-1188 + r1*(1479 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           2*r1*(215 + r1*(47 + 4*r1))))))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^9*(-13860*(-1 + 2*l)*(-3 + 5*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(3631 + 4*l*(-2870 + 2179*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-1297 + l*(1673 + 1982*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1878 + l*(1985 + 3902*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-161 + l*(163 + 358*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-29 + 38*l + 48*l^2)*r1^5)*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*(332640 - r1*(82767 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r1*(13272 + r1*(4002 + r1*(568 + 29*r1)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*l^2*(55440 + r1*(15606 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r1*(7683 + r1*(2518 + 3*r1*(107 + 4*r1))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(-609840 + 2*r1*(46029 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r1*(11967 + r1*(1940 + r1*(475 + 29*r1))))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^3 + r1^7*(1164240*(-1 + l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(15346 + 23*l*(1709 + 950*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-6961 + l*(5849 + 21370*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-1493 + l*(3291 + 4622*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-17 + l*(701 + 266*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (51 - 2*l*(11 + 36*l))*r1^5)*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*(194040*(4 + l)*(-3 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(13283 + 2*(7855 - 15476*l)*l)*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-10496 + l*(19825 + 28966*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (3159 + 4*l*(4316 + 1049*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-754 + l*(67 + 1090*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-155 + 206*l + 240*l^2)*r1^5)*r2^5 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^5*(194040*(-3 + l)*(5 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-35689 + 51284*l*(1 + l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(1733 + l*(10859 + 3698*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (14364 + (4021 - 17858*l)*l)*r1^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-995 + l*(1869 + 2122*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (87 - 22*l*(11 + 8*l))*r1^5)*r2^6 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*(1164240*(2 + l) + 6*(33379 + 77614*l + 30952*l^2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 + 12*(5428 + (3463 - 3698*l)*l)*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(-2349 + 7564*l*(1 + l))*r1^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(104 + 9*l*(269 + 126*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-153 + 22*l*(3 + 8*l))*r1^5)*r2^7 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^3*(-55440*(3 + l)*(7 + 4*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-2111 + 23*l*(191 + 950*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-1355 + l*(38107 + 28966*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (7515 + l*(39737 + 17858*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-1183 + 9*l*(-17 + 126*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-27 + 44*l*(1 + l))*r1^5)*r2^8 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*(13860*(3 + 2*l)*(8 + 5*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-37467 + 2*l*(5465 + 10404*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(8560 + l*(36891 + 21370*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-9909 - 8872*l + 4196*l^2)*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-742 + l*(2375 + 2122*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-43 + 22*l*(13 + 8*l))*r1^5)*r2^9 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(-13860*(1 + l)*(3 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(23827 + 4*l*(7228 + 2179*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-1079 + l*(6255 + 5122*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-162 + l*(5953 + 4622*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(269 + l*(2113 + 1090*l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (153 - 22*l*(5 + 8*l))*r1^5)*r2^10 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(14067 - r1*(5928 + r1*(2190 + r1*(904 + 121*r1))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*l^2*(594 + r1*(2973 + r1*(-2518 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           r1*(133 + 60*r1)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*l*(6471 + r1*(6873 + r1*(-8132 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           r1*(-169 + 137*r1)))))*r2^11 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (105*l*(3 + 2*l) - 3*(3 + 2*l)*(285 + 493*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (39 + l*(5819 + 3902*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-117 + l*(809 + 642*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (1 - 2*l*(61 + 36*l))*r1^4)*r2^12 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (105*l*(3 + 2*l) - (3 + 2*l)*(-101 + 430*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(34 + l*(553 + 358*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (39 - 2*l*(19 + 24*l))*r1^3)*r2^13 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (45*l*(3 + 2*l) - 2*(3 + 2*l)*(5 + 47*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-19 + 58*l + 48*l^2)*r1^2)*r2^14 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3 + 2*l)*(-r1 + 2*l*(-5 + 4*r1))*r2^15 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   l*(3 + 2*l)*r2^16))/(20790*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (r1 + r2)^8*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">
# up to eta^8 input
Uphi[3][0]:=-(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (1 + r1 + r2)*((1 + l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1 + 2*l)*r1^4 - (-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1 + 2*l)*(5 + 2*l)*r1^3*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-3 + 2*l)*(5 + 2*l)*r1^2*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-3 + 2*l)*(3 + 2*l)*(5 + 2*l)*r1*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2^3 - l*(3 + 2*l)*(5 + 2*l)*r2^4))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (3*(-3 + 2*l)*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (5 + 2*l)*(r1 + r2)*Pi):


Uphi[3][2]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  ((1 + l)*(-3 + 2*l)*(-1 + 2*l)*r1^6*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (135 + r1*(59 + 16*r1)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3 + 4*(-2 + l)*l)*r1^5*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (405 + 2*r1*(97 + 40*r1) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(420 + r1*(209 + 32*r1)))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-3 + 2*l)*r1^4*(210 + (261 - 112*r1)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 - l*(1605 + 1139*r1) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*l^2*(-435 + r1*(-91 + 32*r1)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^2 + (-3 + 2*l)*r1^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-450*(5 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-2004 + l*(781 + 718*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     16*(5 + 2*l)*(1 + 6*l)*r1^2)*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*(-15*(5 + 2*l)*(-63 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(9 + 58*l)) - (5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-2067 + l*(655 + 718*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     16*(-33 + 28*l*(1 + l))*r1^2)*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*r1*(-15*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (1 + 28*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1218 + l*(-775 + 182*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     16*(-3 + 2*l)*(5 + 6*l)*r1^2)*r2^5 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(-135*l*(3 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (3 + 2*l)*(15 + 209*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     16*(-3 + 4*l*(2 + l))*r1^2)*r2^6 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3 + 2*l)*(5 + 2*l)*(-48*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(-59 + 32*r1))*r2^7 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   16*l*(3 + 2*l)*(5 + 2*l)*r2^8))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (120*(-3 + 2*l)*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (5 + 2*l)*(r1 + r2)^3*Pi):


Uphi[3][4]:=(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-((1 + l)*(-3 + 2*l)*(-1 + 2*l)*r1^8*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1575 + r1*(1217 + 363*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        48*r1^2))) + (3 + 4*(-2 + l)*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r1^7*(-455 + r1*(5240 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r1*(1517 + 288*r1)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(-770 + r1*(4925 + 4*r1*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          (395 + 36*r1))))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-3 + 2*l)*r1^6*(7525 + 700*(14 - 17*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      l - 4652*r1 + 4*(687 - 4024*l)*l*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 + (2092 - 5*l*(1439 + 538*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 48*(-3 + l*(-7 + 2*l))*r1^3)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^2 - (-3 + 2*l)*r1^5*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (28245 - 4*r1*(302 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r1*(2891 + 96*r1)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*l^2*(-3955 + 4*r1*(-79 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r1*(395 + 66*r1))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*l*(-7945 + 3*r1*(-4041 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*r1*(-21 + 82*r1))))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*(282975 + 399990*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-52850*l*(1 + l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-120781 + 4*l*(-8340 + 7411*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        r1 + (-8583 + l*(-34181 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           20*l*(743 + 585*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       144*(1 + 2*l)*(-9 + l*(5 + 2*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        r1^3))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^3*(-35*(5 + 2*l)*(-1263 - 4*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       452*l^2) - 2*(-257772 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(34871 + 4*l*(30573 + 7411*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 - 2*(-27393 + 22876*l*(1 + l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 96*(-18 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-99 + 4*l*(4 + 7*l)))*r1^3)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^5 + r1^2*(175*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (81 + 4*l*(48 + 17*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(5 + 2*l)*(-11505 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-11491 + 316*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(28758 + l*(28801 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         20*l*(1012 + 585*l)))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     96*(-69 + l*(-47 + 4*l*(17 + 7*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3)*r2^6 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(35*(3 + 2*l)*(5 + 2*l)*(9 + 22*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(5 + 2*l)*(5874 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(8735 + 4024*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(5 + 2*l)*(-1185 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(1643 + 790*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     288*(-12 - 25*l + 4*l^3)*r1^3)*r2^7 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(-1575*l*(3 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5*(3 + 2*l)*(-63 + 985*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-6597 + 5*l*(-363 + 538*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     48*(-27 + l*(3 + 22*l))*r1^3)*r2^8 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(-1217*l*(3 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (3 + 2*l)*(63 + 1580*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     48*(6 + l*(11 + 2*l))*r1^2)*r2^9 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   3*(3 + 2*l)*(5 + 2*l)*(-121*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     48*(-1 + l)*r1)*r2^10 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   48*l*(3 + 2*l)*(5 + 2*l)*r2^11))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1680*(-3 + 2*l)*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (5 + 2*l)*(r1 + r2)^5*Pi):


Uphi[3][6]:=(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  ((1 + l)*(-3 + 2*l)*(-1 + 2*l)*r1^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (125685 + r1*(-8523 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r1*(32418 + r1*(6395 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           512*r1)))) - (-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1 + 2*l)*r1^9*(-315*(367 + 304*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     63*(3146 + 3461*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(10343 + 9794*l)*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (34264 + 33511*l)*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     512*(7 + 4*l)*r1^4)*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-3 + 2*l)*r1^8*(342720 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     315*(3343 - 1462*l)*l - 1341909*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*l*(202007 + 169662*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(-1043 + 4086*l + 39224*l^2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 2*(-27367 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(71615 + 42978*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     512*(-2 + l*(15 + 2*l))*r1^4)*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-3 + 2*l)*r1^7*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-2520*(379 + l*(-1269 + 488*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(276168 + l*(-338629 + 259874*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 - 18*(17683 + 64324*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       9324*l^2)*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-92396 + l*(-39981 + 65486*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3 + 1024*(-9 + 2*l*(11 + 8*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^4)*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*(630*(46473 + l*(-49867 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-613 + 1443*l))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(983367 + l*(-1982973 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(216343 + 5785*l)))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(652194 + l*(-189051 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-93490 + 44627*l)))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (443121 + l*(-2099287 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(48279 + 202351*l)))*r1^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     512*(-21 + l*(-271 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(27 + 19*l)))*r1^4)*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^5*(-630*(-103773 + 30188*l*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        (1 + l)) + 54*(1892838 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-919063 + 4*l*(-85280 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           41603*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     36*(-108033 + 2*l*(-125515 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         88674*l + 62956*l^2))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1606416 + l*(-445211 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(416608 + 66771*l)))*r1^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     512*(51 + 4*l*(-61 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(-11 + 20*l)))*r1^4)*r2^5 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^4*(-315*(-88116 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-27647 + 4*l*(4942 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           1443*l))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     27*(-2304369 + l*(262413 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(210089 + 41603*l)))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     162*(-61273 + 44060*l*(1 + l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 2*(40899 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-808445 + 4*l*(8152 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           62931*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     256*(-204 + l*(-509 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(64 + 45*l)))*r1^4)*r2^6 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*(1260*(5 + 2*l)*(2136 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(2245 + 488*l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(3808572 + l*(3644297 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*(198988 - 5785*l)*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(194433 - 2*l*(-113995 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(50097 + 31478*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(630228 + l*(118489 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(180641 + 62931*l)))*r1^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     1024*(-21 + 44*l*(1 + l))*r1^4)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^7 + r1^2*(315*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (3717 + l*(6267 + 1462*l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(5 + 2*l)*(874671 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(858377 + 259874*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(-288777 + l*(1094393 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(227371 + 44627*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (238143 + l*(2976823 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*(216295 - 66771*l)*l))*r1^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     512*(-381 + l*(-481 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(71 + 45*l)))*r1^4)*r2^8 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(-315*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-63 + 304*l) - 9*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-181446 + l*(137317 + 169662*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 + 18*(5 + 2*l)*(-37317 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       45676*l + 9324*l^2)*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1926120 + l*(-57307 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(558774 + 202351*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     512*(-171 + 4*l*(21 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(71 + 20*l)))*r1^4)*r2^9 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-125685*l*(3 + 2*l)*(5 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     63*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (315 + 3461*l)*r1 - 18*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (34095 + 74362*l + 39224*l^2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 - 2*(5 + 2*l)*(13071 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(170953 + 65486*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     512*(-282 + l*(-259 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(30 + 19*l)))*r1^4)*r2^10 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(-8523*l*(3 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(3 + 2*l)*(-549 + 9794*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-56004 + l*(14341 + 42978*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 1024*(-15 + 2*l*(5 + 8*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3)*r2^11 - (5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (32418*l*(3 + 2*l) - (3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-753 + 33511*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     512*(-15 + l*(-11 + 2*l))*r1^2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^12 + (3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-6395*l + 512*(-3 + 4*l)*r1)*r2^13 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   512*l*(3 + 2*l)*(5 + 2*l)*r2^14))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (120960*(-3 + 2*l)*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (5 + 2*l)*(r1 + r2)^7*Pi):


Uphi[3][8]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-((1 + l)*(-3 + 2*l)*(-1 + 2*l)*r1^12*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-2588355 + r1*(1414845 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        r1*(283473 + 5*r1*(35178 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">            r1*(4721 + 256*r1)))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-3 + 2*l)*(-1 + 2*l)*r1^11*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (3465*(2753 + 2618*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     135*(28948 + 25483*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     51*(66353 + 69752*l)*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(205842 + 196145*l)*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (155101 + 145726*l)*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     1280*(8 + 5*l)*r1^5)*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-3 + 2*l)*r1^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (10395*(-401 - 2494*l + 616*l^2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     90*(20443 + l*(-48653 + 392826*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-1719926 + l*(2438903 + 2757826*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 6*(-236473 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(349143 + 951166*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-307077 + 28*l*(23035 + 18031*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^4 + 10240*(-1 + l*(3 + l))*r1^5)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^2 - (-3 + 2*l)*r1^9*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (3465*(3727 + 4*l*(-9708 + 1601*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     162*(-629438 + l*(1210893 + 467026*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 - 6*(2836537 - 887294*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       6044640*l^2)*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(421948 + l*(1058687 + 436858*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3 + (-587123 - 581420*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       463908*l^2)*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-3 + 5*l*(1 + l))*r1^5)*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*(-10395*(-74286 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(114357 - 49864*l + 9740*l^2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-123897783 + l*(174509645 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-24702769 + 5417739*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(5156157 + l*(29924227 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-5450875 + 431017*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(11442351 + l*(-2800229 - 9435428*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4769892*l^2))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(1448343 + 2*l*(-1818433 - 229458*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         830524*l^2))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5120*(15 + l*(-133 + 10*l*(3 + 4*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^7*(6930*(388863 + 2*l*(-151833 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-10463 + 5170*l))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     81*(32544072 + l*(-35550251 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(1955992 + 29379*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-259635327 + 4*l*(8789818 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         (36663991 - 15646632*l)*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(5428134 + l*(-15597119 + 601408*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         8969292*l^2))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (5245971 - 2*l*(-5317693 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(2150667 + 880394*l)))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5120*(30 + l*(-23 + 2*l*(-23 + 8*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^5 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*(-187110*(-26069 + 5804*l*(1 + l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     36*(221508603 + l*(-87867819 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-8841652 + 3097241*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-53066148 + l*(-157508225 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(27187432 + 20052081*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-30626859 + l*(4849139 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(6328839 + 376093*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-8987451 + 2*l*(9068327 + 3068362*l - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3279700*l^2))*r1^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-15 + l*(-149 + l*(39 + 50*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^6 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^5*(-6930*(-629997 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(-78961 + 2*l*(25973 + 5170*l))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     36*(-261620850 + l*(20032289 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(18133375 + 3097241*l)))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(-114343527 + 76180964*l*(1 + l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 6*(15876456 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-32031577 + 4*l*(-1211996 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           2891417*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-12535629 + 2*l*(-11402347 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         8739498*l + 5561740*l^2))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-45 + l*(-45 + l*(73 + 22*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^7 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*(10395*(248247 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(243305 + 79084*l + 9740*l^2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     81*(-75800775 + l*(-50845639 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-1867855 + 29379*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(132983481 + l*(134382709 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(32968811 + 20052081*l)))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-31494381 + l*(12361395 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(9886247 + 2891417*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (13402659 - 18199316*l*(1 + l))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12800*(-45 + l*(-141 + 4*l*(8 + 11*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^8 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^3*(3465*(5 + 2*l)*(48963 + 51640*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       6404*l^2) + 9*(418889460 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(437144665 + 4*l*(40955986 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           5417739*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-85552107 + 4*l*(111478060 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(83603887 + 15646632*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-11665014 + l*(41268457 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*(5200560 - 376093*l)*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (16624581 - 2*l*(-12196123 + 7945722*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         5561740*l^2))*r1^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12800*(-84 + l*(-73 + 4*l*(25 + 11*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^9 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*(10395*(5 + 2*l)*(2709 + 3726*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       616*l^2) - 162*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-1373305 + l*(-276841 + 467026*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 - 3*(48295638 + l*(78703431 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(6743926 + 431017*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-12657369 + l*(10107941 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(6576617 + 2242323*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-14427981 + 2*l*(6907497 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(6453731 + 1639850*l)))*r1^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-51 + l*(-125 + l*(-7 + 22*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^10 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*(-3465*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-135 + 2618*l) + 90*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (461922 + l*(834305 + 392826*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(5 + 2*l)*(9768471 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(6488287 + 3022320*l))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-37260 + l*(30380303 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(5936276 + 1192473*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-10470507 + 2*l*(-8637997 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(490515 + 880394*l)))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-123 + l*(-77 + l*(111 + 50*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^11 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (2588355*l*(3 + 2*l)*(5 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     135*(3 + 2*l)*(5 + 2*l)*(-3465 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       25483*l)*r1 - 9*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-1401003 + l*(3076749 + 2757826*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 6*(5 + 2*l)*(-199881 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-184971 + 436858*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-2965245 + 2*l*(1132055 + 2721030*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         830524*l^2))*r1^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5120*(9 + l*(117 + 2*l*(47 + 8*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^5)*r2^12 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (1414845*l*(3 + 2*l)*(5 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     51*(3 + 2*l)*(5 + 2*l)*(3399 + 69752*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 + 6*(5 + 2*l)*(365550 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(1553189 + 951166*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (5 + 2*l)*(458205 + 4*l*(377309 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         115977*l))*r1^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5120*(-138 + l*(-73 + 10*l*(9 + 4*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^4)*r2^13 + (5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (283473*l*(3 + 2*l) - 6*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-9697 + 196145*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-447189 + 28*l*(13027 + 18031*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 10240*(-3 + 56*l*(1 + l))*r1^3)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^14 + (5 + 2*l)*(175890*l*(3 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (3 + 2*l)*(-9375 + 145726*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(-3 + (-1 + l)*l)*r1^2)*r2^15 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   5*(3 + 2*l)*(5 + 2*l)*(-4721*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     256*(-3 + 5*l)*r1)*r2^16 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   1280*l*(3 + 2*l)*(5 + 2*l)*r2^17))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (2661120*(-3 + 2*l)*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (5 + 2*l)*(r1 + r2)^9*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">

# for eta^6
Uphi[5][0]:=-(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   ((1 + l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1 + 2*l)*r1^6 - (-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-3 + 2*l)*(-1 + 2*l)*(7 + 2*l)*r1^5*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2 - (-2 + l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (7 + 2*l)*r1^4*r2^2 + 2*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-3 + 2*l)*(5 + 2*l)*(7 + 2*l)*r1^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2^3 - (3 + l)*(-5 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (7 + 2*l)*r1^2*r2^4 - (-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (3 + 2*l)*(5 + 2*l)*(7 + 2*l)*r1*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2^5 + l*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (7 + 2*l)*r2^6)*(195 + 32*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2*(129 + 32*r2) + r1*(129 + 64*r2)))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (120*(-5 + 2*l)*(-3 + 2*l)*(-1 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (r1 + r2)^3*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">


Uphi[5][2]:=(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  ((1 + l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1 + 2*l)*r1^8*(2625 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r1*(1653 + 16*r1*(25 + 3*r1))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*(-3 + 2*l)*(-1 + 2*l)*r1^7*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (13125 + 2*r1*(3707 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       8*r1*(119 + 18*r1)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(9450 + r1*(4589 + 48*r1*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          (18 + r1))))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*(-3 + 2*l)*r1^6*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-4725 - 4*r1*(2501 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*r1*(260 + 69*r1)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20*l^2*(-840 + r1*(37 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         24*r1*(5 + r1))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(-45150 + 2*r1*(-10017 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         8*r1*(-155 + 51*r1))))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*(-3 + 2*l)*r1^5*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (1575*(7 + 2*l)*(-5 + 6*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-4521 + l*(11267 + 4038*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     64*(-7 + 4*l*(104 + 27*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     48*(72 + l*(67 + 10*l))*r1^3)*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*r1^4*(-1575*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-45 + 28*l*(1 + l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(7 + 2*l)*(-10899 + 9474*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2936*l^2)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     160*(837 + l*(-801 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-67 + 5*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     96*(-93 + l*(-145 + 4*l*(7 + 5*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3)*r2^4 - 3*(-5 + 2*l)*r1^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-525*(5 + 2*l)*(7 + 2*l)*(11 + 6*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(7 + 2*l)*(-17437 - 3602*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2936*l^2)*r1 + 32*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-469 + 108*l*(1 + l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     32*(-138 + l*(135 + 4*l*(32 + 5*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3)*r2^5 - (7 + 2*l)*r1^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-525*(5 + 2*l)*(-45 - 22*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       32*l^2) - 6*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-11750 + l*(-3191 + 4038*l))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     160*(-1350 + l*(-205 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(82 + 5*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     96*(165 + l*(-61 + 4*l*(-17 + 5*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3)*r2^6 + (7 + 2*l)*r1*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-525*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-7 + 18*l) - 2*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (5385 + l*(10757 + 370*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     64*(5 + 2*l)*(-315 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(-50 + 27*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     96*(-60 + l*(-141 + 4*l*(8 + 5*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3)*r2^7 + (5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (2625*l*(3 + 2*l) - (3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-2825 + 4589*l)*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     80*(9 + l*(91 + 30*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     48*(15 + l*(-47 + 10*l))*r1^3)*r2^8 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1653*l*(3 + 2*l) + 16*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-65 + 54*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     48*(-30 + l*(3 + 10*l))*r1^2)*r2^9 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   16*(3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-25*l + 3*(-5 + l)*r1)*r2^10 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   48*l*(3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^11))/(420*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-1 + 2*l)*(3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (r1 + r2)^5*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">


</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">Uphi[5][4]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-((1 + l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1 + 2*l)*r1^10*(-165375 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1*(231777 + r1*(94116 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          r1*(14057 + 1024*r1))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*(-3 + 2*l)*(-1 + 2*l)*r1^9*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1575*(155 + 6*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(455926 + 405671*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(41681 + 29696*l)*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (73544 + 44219*l)*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     1024*(7 + 2*l)*r1^4)*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*(-3 + 2*l)*r1^8*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-11025*(-244 + l*(3 + 250*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(229381 + l*(843873 + 1103162*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 - 12*(48247 + 4*l*(19339 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         7191*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-43661 + l*(-94395 + 26066*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3 + 1024*(-18 + l*(7 + 10*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^4)*r2^2 - (-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r1^7*(-6300*(-201 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(467 + 143*l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-3373288 + l*(-1010943 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         867310*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(-175741 + 2*l*(62485 + 89088*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 2*(-187760 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(445173 + 207038*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6144*(1 + 2*l)*(7 + 2*l)*r1^4)*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*r1^6*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-22050*(3939 + l*(-3787 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-189 + 55*l))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(14062863 + l*(-13545221 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(955707 + 856313*l)))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(357366 + l*(-1620239 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         20*l*(70376 + 25623*l)))*r1^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-5265177 + l*(1321447 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(806271 + 80525*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3072*(27 + l*(-95 + 4*l*(-5 + 3*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^4)*r2^4 + (-5 + 2*l)*r1^5*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-3150*(7 + 2*l)*(-6855 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2276*l*(1 + l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(-6312698 + l*(9350965 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         44*l*(123644 + 15997*l)))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     24*(1882791 + 4*l*(-737682 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(-196075 + 29696*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-5716272 + l*(-8737861 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(546834 + 371905*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3072*(7 + 2*l)*(-29 + 20*l^2)*r1^4)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^5 + 2*r1^4*(11025*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-6750 + l*(-1615 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(354 + 55*l))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(7 + 2*l)*(10927195 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(581897 + 44*l*(-75653 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           15997*l)))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(23161665 + 8*l*(1 + l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        (-1122967 + 105890*l*(1 + l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 - 2*(6477825 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-15974945 + 2*l*(-2076711 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           2*l*(708617 + 150810*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3 + 512*(780 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(2933 + 2*l*(-341 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           10*l*(-25 + 2*l))))*r1^4)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^6 - 2*r1^3*(-3150*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (7 + 2*l)*(-1497 - 724*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       572*l^2) - 3*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-28005660 + l*(-10915121 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(1613232 + 856313*l)))*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(7 + 2*l)*(-3930435 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(-256444 + l*(285163 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           29696*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(16068120 + l*(1577657 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         9037386*l - 421508*l^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         603240*l^3))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2048*(-5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-27 + 20*l*(1 + l))*r1^4)*r2^7 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*(-11025*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (3 + l*(497 + 250*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(5 + 2*l)*(7 + 2*l)*(-1495035 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(2745563 + 867310*l))*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(7 + 2*l)*(-2872665 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-2897899 + 20*l*(6493 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           25623*l)))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (7 + 2*l)*(-3721305 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-8649673 + 4*l*(568881 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           371905*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     1024*(-2295 + l*(-2637 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(529 + 10*l*(33 + 2*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^4)*r2^8 + (7 + 2*l)*r1*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1575*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-149 + 6*l) - 3*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (488670 + l*(1362451 + 1103162*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1 - 12*(5 + 2*l)*(-122535 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(115691 + 89088*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (3683640 + l*(-4162421 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-564696 + 80525*l)))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3072*(-5 + 2*l)*(-9 + 20*l*(2 + l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^4)*r2^9 - (7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-165375*l*(3 + 2*l)*(5 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(3 + 2*l)*(5 + 2*l)*(-50255 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       405671*l)*r1 + 12*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-345 + 4*l*(-4957 + 7191*l))*r1^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(5 + 2*l)*(-425895 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-31097 + 207038*l))*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3072*(-90 + l*(-19 + 4*l*(14 + 3*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^4)*r2^10 - (5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (231777*l*(3 + 2*l) - 12*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-11985 + 29696*l)*r1 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(76800 + l*(146527 + 26066*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^2 + 6144*(-5 + 2*l)*(1 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r1^3)*r2^11 + (5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-94116*l*(3 + 2*l) + (3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-29325 + 44219*l)*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     1024*(-15 + l*(13 + 10*l))*r1^2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^12 + (3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-14057*l + 1024*(-5 + 2*l)*r1)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^13 - 1024*l*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (7 + 2*l)*r2^14))/(40320*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-3 + 2*l)*(-1 + 2*l)*(3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (5 + 2*l)*(7 + 2*l)*(r1 + r2)^7*Pi):


Uphi[5][6]:=(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (5120*(1 + l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1 + 2*l)*r1^17 - (-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1 + 2*l)*r1^16*(-103221*(1 + l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5120*(8 + 3*l)*r2) - (-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-3 + 2*l)*r1^15*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-997442*(-1 + l + 2*l^2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-1 + 2*l)*(211359 + 141724*l)*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(1 + l)*(-3 + 2*l)*r2^2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*(-3 + 2*l)*r1^14*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (4060259*(-1 + l + 2*l^2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-1 + 2*l)*(3167914 + 2419259*l)*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(74549 + 2*l*(334239 + 8192*l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(4 + l*(29 + 10*l))*r2^3) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-5 + 2*l)*r1^13*(3094833*(1 + l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-3 + 2*l)*(-1 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-3 + 2*l)*(-1 + 2*l)*(27120349 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       25616394*l)*r2 + 2*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (1416863 + l*(6729843 + 4811470*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + 3*(-3 + 2*l)*(-1367237 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(983479 + 708620*l))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(-30 + l*(11 + 26*l))*r2^4) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(7 + 2*l)*r1^2*r2^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (10395*(-3735 + 4788*l + 932*l^2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(-2307880 + l*(17187717 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         13401190*l))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (4151385 + l*(108934769 + 92432834*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 - 2*(-501510 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(2893097 + 4811470*l))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(577545 + 2*(317855 - 8192*l)*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4 + 20480*l*(5 + 2*l)*r2^5) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(7 + 2*l)*r1^3*r2^9*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-10395*(36105 + 2*l*(29017 + 7092*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(82602225 + l*(88639815 + 45072254*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2 + 2*(-141453015 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(5565072 + 4354727*l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-7812915 + l*(23757847 + 14393910*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 + 3*(-1916955 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(433761 + 708620*l))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(-15 + l*(-9 + 10*l))*r2^5) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (7 + 2*l)*r1^4*r2^8*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-10395*(-630675 + l*(-365465 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(27707 + 11377*l))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-466753080 + l*(1178993017 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(245603864 + 49555855*l)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1338154170 + l*(1775321243 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(580117574 + 163010805*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + 2*(-272892780 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-99497783 + 4*l*(36509928 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           17090231*l)))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-1409045 + 4*l*(-1558963 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(-117967 + 245764*l)))*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(-15 + l*(41 + 26*l))*r2^5) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (7 + 2*l)*r1^5*r2^7*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-20790*(-823935 + 4*l*(-25699 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(34199 + 3708*l))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-2315372215 + l*(-564856519 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(118416543 + 52087631*l)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (4024290645 + 2*l*(1078671901 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*(7021075 - 160871914*l)*l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-395839605 + l*(148733597 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(58843713 + 194611*l)))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-8925235 + 12*l*(-317243 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(498897 + 141724*l)))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(-45 + 2*l*(-61 + l*(13 + 14*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + (-5 + 2*l)*r1^12*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (7640325*(1 + l)*(-3 + 2*l)*(-1 + 2*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-3 + 2*l)*(-1 + 2*l)*(11831544 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       10724089*l)*r2 + (-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-12350550 + l*(75930899 + 92432834*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + 2*(-3 + 2*l)*(-17176852 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(5029973 + 14393910*l))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-3371883 + 4*l*(-585737 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(855259 + 245764*l)))*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(-75 + 2*l*(-45 + l*(29 + 14*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^7*r2^5*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (20790*(-5 + 2*l)*(599175 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(-82973 + l*(-23075 + 3708*l))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     36*(1890761035 + l*(-3174105699 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-182431269 + 2*l*(91503035 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             15357646*l))))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(4534252025 + 8*l*(1 + l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        (-215954345 + 25445738*l*(1 + l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 - 6*(1512396335 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(587749081 + 2*l*(-429993917 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           10*l*(-4488413 + 2974294*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 + 3*(-221848605 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(-142644869 + 2*l*(25996223 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           10*l*(1851001 + 141724*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4 + 20480*(135 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-2779 + 2*l*(-315 + 326*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           84*l^2)))*r2^5) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*r2^6*(-187110*(456295 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       8*l*(1 + l)*(-19241 + 1294*l*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">          (1 + l))) - 36*(4395422640 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(1592066539 + 2*l*(-547157727 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           60144902*l + 30715292*l^2)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-31415882225 + l*(-17609004195 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(3341091711 + 2*l*(897589579 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             75156086*l))))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-2590705830 + l*(-4807773853 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(135843181 + 10*l*(63761585 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             12763958*l))))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(27611595 + 2*l*(-42612199 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-10487571 + 2*l*(2084079 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             774976*l))))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(1020 + l*(-783 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-535 + 2*l*(-9 + 14*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^8*r2^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (10395*(-5 + 2*l)*(199890 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-450597 + 4*l*(6424 + 11377*l))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-5 + 2*l)*(1485200048 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-887137291 + 4*l*(37846350 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           52087631*l)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-10414428580 + l*(21404793467 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-1142572731 + 2*l*(-596965235 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             75156086*l))))*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(213913560 + l*(-1800476449 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-116883887 + 10*l*(16385589 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             2974294*l))))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(223473195 + 8*l*(1 + l)*(-28182581 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         3260470*l*(1 + l)))*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     51200*(780 + l*(-197 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-319 + 2*l*(5 + 14*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^9*r2^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-10395*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-7745 + 2*l*(-14833 + 7092*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-5 + 2*l)*(861554061 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-191167635 + 4*l*(-96936299 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           49555855*l)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-5 + 2*l)*(2538518799 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(-85356117 + 979273634*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         321743828*l^2))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(1468801845 + l*(2546568117 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-1011166889 + 10*l*(-12705753 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             12763958*l))))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(99054945 + 2*l*(146907621 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-21030367 + 10*l*(-1284105 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             141724*l))))*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     51200*(375 + l*(-915 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-181 + 2*l*(51 + 14*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^11*r2*(-10395*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-3 + 2*l)*(-1 + 2*l)*(1279 + 324*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     18*(-5 + 2*l)*(-3 + 2*l)*(-6094407 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(9614663 + 13401190*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-5 + 2*l)*(-3 + 2*l)*(-146294395 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(3144382 + 4354727*l))*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-5 + 2*l)*(95716209 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-186494435 + 59043060*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         68360924*l^2))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(-5 + 2*l)*(832243 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       12*l*(-889865 + l*(-73725 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           141724*l)))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(825 + l*(-1025 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-313 + 2*l*(65 + 14*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^10*r2^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-10395*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-7591 + 4*l*(-731 + 233*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-5 + 2*l)*(-3 + 2*l)*(39034664 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(1504693 + 45072254*l))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-5 + 2*l)*(1445048337 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-909489689 + 4*l*(-91085159 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           163010805*l)))*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-5 + 2*l)*(309976794 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-319680775 + 4*l*(-58259880 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           194611*l)))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     9*(60412885 + 2*l*(-11947417 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-13692333 + 2*l*(1015825 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             774976*l))))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(1800 + l*(235 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-789 + 2*l*(5 + 42*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + l*(3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2^12*(7640325 + r2*(3094833 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(4060259 + r2*(997442 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           r2*(103221 + 5120*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3 + 2*l)*(5 + 2*l)*(7 + 2*l)*r1*r2^11*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (l*(3367980 + r2*(32172267 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*r2*(12808197 + r2*(2419259 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             6*r2*(35431 + 1280*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     5*(1985445 + r2*(664473 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r2*(300791 + r2*(299462 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             r2*(41781 + 5120*r2))))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1330560*(-5 + 2*l)*(-3 + 2*l)*(-1 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (3 + 2*l)*(5 + 2*l)*(7 + 2*l)*(r1 + r2)^9*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">

Uphi[7][0]:=-(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   ((1 + l)*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-3 + 2*l)*(-1 + 2*l)*r1^8 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-7 + 2*l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1 + 2*l)*(9 + 2*l)*r1^7*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (3 - 2*l)^2*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (9 + 2*l)*r1^6*r2^2 + 3*(-7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-5 + 2*l)*(-3 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (9 + 2*l)*r1^5*r2^3 - 9*(-7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-5 + 2*l)*(7 + 2*l)*(9 + 2*l)*r1^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2^4 - 3*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (5 + 2*l)*(7 + 2*l)*(9 + 2*l)*r1^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2^5 + (-7 + 2*l)*(5 + 2*l)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (7 + 2*l)*(9 + 2*l)*r1^2*r2^6 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-7 + 2*l)*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (7 + 2*l)*(9 + 2*l)*r1*r2^7 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    l*(3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (9 + 2*l)*r2^8)*(6475 + 128*r1^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r1^2*(1037 + 384*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r1*(3907 + 2074*r2 + 384*r2^2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2*(3907 + r2*(1037 + 128*r2))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (560*(-7 + 2*l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-1 + 2*l)*(3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (9 + 2*l)*(r1 + r2)^5*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">

Uphi[7][2]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (4096*(1 + l)*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-3 + 2*l)*(-1 + 2*l)*r1^14 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-7 + 2*l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1 + 2*l)*r1^13*(55941*(1 + l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     28672*r2) - (-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-3 + 2*l)*r1^12*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-390522*(-1 + l + 2*l^2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1 + 2*l)*(336936 + 60037*l)*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4096*(-46 + l*(45 + 14*l))*r2^2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-7 + 2*l)*(-5 + 2*l)*(-3 + 2*l)*r1^11*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1433823*(-1 + l + 2*l^2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-1 + 2*l)*(392073 + 125842*l)*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-878559 + l*(468427 + 339742*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 - 57344*(17 + 6*l)*r2^3) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(7 + 2*l)*(9 + 2*l)*r1^3*r2^7*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (88200*(-7 + 2*l)*(148 + 169*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-17870251 + l*(-23894725 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         9651406*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-1436673 + 4*l*(-1122938 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         314605*l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(418677 + l*(-2478433 + 356126*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 - 57344*(-11 + 6*l)*r2^4) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*(-7 + 2*l)*(9 + 2*l)*r1^7*r2^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-44100*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (21 + 169*l) + 3*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-7691655 + l*(15812003 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2435998*l))*r2 + 6*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-5270121 + 4*l*(793786 + 314605*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + 2*(29295345 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-15600463 + 4*l*(-1007922 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           289945*l)))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     286720*(-11 + 4*l*(1 + l))*r2^4) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (7 + 2*l)*(9 + 2*l)*r1^5*r2^5*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (30759750*(-7 + 2*l)*(-5 + 2*l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-7 + 2*l)*(-30830465 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(6781751 + 6043702*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(-7 + 2*l)*(-7186845 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(-164576 + 314605*l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (119776125 + l*(11478733 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(-6824077 + 880075*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 - 143360*(-11 + 4*l*(-8 + 3*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4) + (-7 + 2*l)*(-5 + 2*l)*r1^9*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r2*(-11025*(-3 + 2*l)*(-1 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (1225 + 676*l) - 3*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-8253731 + l*(-3196031 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         1171706*l))*r2 + 6*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (4313499 + 4*l*(1752148 + 314605*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + (-10045791 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-48507279 + 4*l*(1198433 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           859595*l)))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     143360*(33 + 4*l*(14 + 3*l))*r2^4) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(7 + 2*l)*(9 + 2*l)*r1^2*r2^8*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-11025*(-721 + 3*l*(-461 + 318*l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-3885994 + l*(5539443 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         1171706*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     366*(-20209 + 2*l*(6779 + 4268*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + 2*(-1007244 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(211057 + 339742*l))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4096*(-77 + l*(-17 + 14*l))*r2^4) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (7 + 2*l)*(9 + 2*l)*r1^4*r2^6*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-22050*(-7 + 2*l)*(-6100 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(175 + 2306*l)) - 6*(-7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-21067660 + l*(-10940007 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2435998*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     366*(-837025 + l*(-497919 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(43121 + 5335*l)))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-39816840 + l*(-47779603 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(1380352 + 859595*l)))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4096*(770 + l*(-949 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         12*l*(-10 + 7*l)))*r2^4) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-7 + 2*l)*(-5 + 2*l)*r1^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (1929375*(1 + l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-1 + 2*l) - 3*(-3 + 2*l)*(-1 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (2981054 + 1325911*l)*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     366*(-3 + 2*l)*(-25231 + 3514*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       8536*l^2)*r2^2 + 2*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (3253236 + l*(3190685 + 356126*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 + 4096*(-1515 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-457 + 12*l*(31 + 7*l)))*r2^4) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*(9 + 2*l)*r1^6*r2^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-11025*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-3969 + l*(4437 + 2306*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-7 + 2*l)*(-5 + 2*l)*(-31568514 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(5305653 + 6043702*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     366*(-7 + 2*l)*(-818495 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       166708*l*(1 + l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*(-7 + 2*l)*(-39704340 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-4057747 + 4*l*(1877757 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           289945*l)))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     10240*(2387 + l*(753 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-533 + 2*l*(-9 + 14*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4) - (-7 + 2*l)*r1^8*r2^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-11025*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (1616 + 3291*l + 954*l^2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     3*(-5 + 2*l)*(-3 + 2*l)*(15675880 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(43197537 + 9651406*l))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     366*(-5 + 2*l)*(187962 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-778867 + 4*l*(-27116 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           5335*l)))*r2^2 + (-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-77480784 + l*(76632249 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(9464302 + 880075*l)))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(660 + l*(-2553 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-311 + 2*l*(65 + 14*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4) - l*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (7 + 2*l)*(9 + 2*l)*r2^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (1929375 + r2*(1433823 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(390522 + r2*(55941 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           4096*r2)))) + (3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (5 + 2*l)*(7 + 2*l)*(9 + 2*l)*r1*r2^9*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (l*(7452900 + r2*(3977733 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r2*(755052 + 60037*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     7*(864675 + r2*(709347 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r2*(228198 + r2*(39557 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             4096*r2)))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (40320*(-7 + 2*l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-1 + 2*l)*(3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (9 + 2*l)*(r1 + r2)^7*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">
Uphi[7][4]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*r1^(-1 + l)*r2^(-2 - l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-5120*(1 + l)*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-3 + 2*l)*(-1 + 2*l)*r1^17 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*(-7 + 2*l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1 + 2*l)*r1^16*(-25943*(1 + l) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     1280*(8 + l)*r2) + (-7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-5 + 2*l)*(-3 + 2*l)*r1^15*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1072699*(-1 + l + 2*l^2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(-1 + 2*l)*(163855 + 53934*l)*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(-5 + 2*l*(2 + l))*r2^2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-7 + 2*l)*(-5 + 2*l)*(-3 + 2*l)*r1^14*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (5981039*(-1 + l + 2*l^2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-1 + 2*l)*(6790108 + 3142751*l)*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(-646537 + 12*l*(8308 + 25943*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + 40960*(23 + 2*l*(9 + l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3) - (-7 + 2*l)*(-5 + 2*l)*r1^13*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (13766322*(1 + l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-1 + 2*l) - 7*(-3 + 2*l)*(-1 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (5592397 + 3343972*l)*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-3 + 2*l)*(-21700935 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-2709421 + 6406662*l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(-3 + 2*l)*(1366271 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*l*(881560 + 188769*l))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(-171 + l*(-213 + 28*l*(2 + l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4) + (5 + 2*l)*(7 + 2*l)*(9 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r1^3*r2^9*(-242550*(-857 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       3*l*(-617 + 246*l)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-181040405 + l*(6356599 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         49935406*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     14*(-23931187 + 2*l*(-1788073 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         6687944*l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-48624947 + l*(-34154381 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         35747838*l))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(-1404893 + 4*l*(-504022 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         188769*l))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(7 + 2*(-7 + l)*l)*r2^5) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (5 + 2*l)*(7 + 2*l)*(9 + 2*l)*r1^2*r2^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1455300*(-97 + 2*l*(75 + 56*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(9554566 + l*(21046963 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         30179386*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-43969807 + (37304449 - 8753022*l)*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + (-12584852 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(15522745 + 6406662*l))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(-434917 + 12*l*(43578 + 25943*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4 + 40960*(-7 + 2*l^2)*r2^5) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (7 + 2*l)*(9 + 2*l)*r1^5*r2^7*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-485100*(-7 + 2*l)*(-4580 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-125 + 1242*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(2220281735 + l*(2032584535 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         976231484*l + 83688644*l^2))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     7*(-913236125 + 4*l*(-254858061 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(56090821 + 16719860*l)))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-665614635 + l*(-1523982655 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(7838359 + 41155631*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 + 4*(35483525 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(-15918635 + 18*l*(-289701 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           125846*l)))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(385 + l*(-45 + 28*(-6 + l)*l))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + (7 + 2*l)*(9 + 2*l)*r1^4*r2^8*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-727650*(-17325 + l*(-10499 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(453 + 203*l))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(971279890 + l*(786577409 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*(622922 - 35496953*l)*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (886463410 + l*(2320156461 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         763580968*l - 422468404*l^2))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + (-327447960 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(190188613 + 4*(70415924 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           3216581*l)*l))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(-27334615 + 2*l*(-5042581 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4227222*l + 726404*l^2))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(-70 + l*(-241 + 28*l*(1 + l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + (-7 + 2*l)*(-5 + 2*l)*r1^12*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (5093550*(1 + l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-1 + 2*l) + 24*(-3 + 2*l)*(-1 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (4126897 + 3077184*l)*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-3 + 2*l)*(90027278 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(54810493 + 8753022*l))*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-3 + 2*l)*(21277272 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(105650057 + 35747838*l))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(-10247817 + 2*l*(11317813 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2048010*l - 726404*l^2))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     20480*(-234 + l*(375 + 28*l*(9 + l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + (9 + 2*l)*r1^7*r2^5*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-485100*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-3213 + l*(2609 + 1242*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     12*(-7 + 2*l)*(2195020735 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-696258799 + 4*l*(-72098354 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           43595477*l)))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     28*(-7 + 2*l)*(-564041435 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       148276804*l*(1 + l))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (27767246535 + l*(-6491510343 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         2*l*(-3917555885 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           2*l*(233341167 + 95331310*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 + 20*(86420873 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       8*l*(4444492 + l*(-5812693 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           352624*l + 377538*l^2)))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(1155 + 2*l*(892 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(-373 + 28*(-4 + l)*l)))*r2^5) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-7 + 2*l)*r1^11*r2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (242550*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-1 + 2*l)*(-49 + 27*l) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-5 + 2*l)*(-3 + 2*l)*(18686989 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(39311809 + 30179386*l))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     14*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-6979153 + 2*l*(15163961 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         6687944*l))*r2^2 + (-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-223106553 + l*(411737751 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(80065667 + 3216581*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 + 4*(-5 + 2*l)*(-52361103 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*l*(1306285 + 18*l*(667239 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           125846*l)))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(1635 + 2*l*(-217 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(-457 + 28*l*(1 + l))))*r2^5) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (9 + 2*l)*r1^6*r2^6*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (14553000*(-7 + 2*l)*(-1645 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       236*l*(1 + l)) + 12*(-7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-2428504210 + l*(403673757 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(202884785 + 43595477*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2 + (86925297655 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(9229198469 + 2*l*(-13181576985 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           22*l*(-34433431 + 46018450*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 + (18132630180 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(11362253677 + 2*l*(-1927234565 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           2*l*(-320434213 + 53176810*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 - 4*(-30748795 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       8*l*(-51330252 + l*(-1894307 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           6101232*l + 363202*l^2)))*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(1155 + 2*l*(-669 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(-373 + 28*l*(3 + l))))*r2^5) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-7 + 2*l)*r1^10*r2^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-1455300*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-135 + 2*l*(37 + 56*l)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     6*(-5 + 2*l)*(-3 + 2*l)*(-137461598 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(93514213 + 49935406*l))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-5 + 2*l)*(-247643679 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(474410687 + 4*l*(507746545 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           105617101*l)))*r2^2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-5 + 2*l)*(-725098932 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-1092821955 + 4*l*(115628534 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           41155631*l)))*r2^3 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     4*(318834525 + 8*l*(30690750 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(-18018791 - 4648424*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           363202*l^2)))*r2^4 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     40960*(-1095 + 2*l*(-1190 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(131 + 28*l*(8 + l))))*r2^5) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^9*r2^3*(242550*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-3 + 2*l)*(1732 + 3327*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       738*l^2) + 12*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (329181981 + l*(-355630597 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*l*(107113781 + 35496953*l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2 + 7*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-263679963 + 4*l*(-316880123 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         l*(-5931241 + 16719860*l)))*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-7 + 2*l)*(4410351465 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-14375152421 + 2*l*(633492433 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           2*l*(533141453 + 53176810*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 - 20*(-7 + 2*l)*(10204689 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       8*l*(-13501854 + l*(-2489593 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           2*l*(931388 + 188769*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4 - 51200*(-5313 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(15427 + 8*l*(284 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           l*(-373 + 14*(-1 + l)*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + r1^8*r2^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (727650*(-7 + 2*l)*(-5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (5826 + l*(-11687 + 624*l + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         812*l^2)) - 6*(-7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      (-5 + 2*l)*(872222928 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(4236113435 + 4*l*(306824354 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           20922161*l)))*r2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (-7 + 2*l)*(54872827980 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-49311046317 + 2*l*(-4834535139 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           22*l*(218507231 + 46018450*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^2 - (-7 + 2*l)*(25871605680 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(-10453506241 + 2*l*(-4173627167 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           2*l*(147984073 + 95331310*l))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^3 + 60*(255579709 + 8*l*(1 + l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        (-17439113 + 1060450*l*(1 + l)))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^4 + 51200*(15708 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       l*(2939 + 8*l*(-1179 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           l*(-177 + 14*l*(6 + l)))))*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">      r2^5) + l*(3 + 2*l)*(5 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (7 + 2*l)*(9 + 2*l)*r2^12*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-5093550 + r2*(13766322 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(5981039 + r2*(1072699 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           4*r2*(25943 + 1280*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3 + 2*l)*(5 + 2*l)*(7 + 2*l)*(9 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    r1*r2^11*(-7*(-2633400 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(3599016 + r2*(2248425 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           r2*(521051 + 62812*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             5120*r2^2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     l*(6548850 + r2*(73852416 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r2*(23407804 + r2*(3142751 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             8*r2*(26967 + 640*r2))))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (221760*(-7 + 2*l)*(-5 + 2*l)*(-3 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-1 + 2*l)*(3 + 2*l)*(5 + 2*l)*(7 + 2*l)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (9 + 2*l)*(r1 + r2)^9*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">



# up to eta^10 in the input
H0E0phi[1][0]:=0;


H0E0phi[1][2]:=(exp(-r1 - r2)*(-2*r1^3*(-2 + r2)*r2 - 2*r1^2*(-3 + r2)*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   3*r2^4 + 2*r1*r2^3*(2 + r2) + r1^4*(-3 + 2*r2)))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (6*r1*r2*(r1 + r2)^3*Pi):

H0E0phi[1][4]:=(exp(-r1 - r2)*(r1^6*(6 - 4*r2) + 3*r2^5*(-5 + 2*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*r2*(5 + 2*(9 - 4*r2)*r2) + 2*r1^2*r2^3*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (25 + 9*r2 + 6*r2^2) - 2*r1^3*r2^2*(-25 + 4*r2*(1 + r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*r2^4*(5 - 4*r2*(5 + r2)) + r1^5*(-15 + 4*r2*(-5 + 3*r2))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (30*r1*r2*(r1 + r2)^4*Pi):


H0E0phi[1][6]:=(exp(-r1 - r2)*(r1^9*(-9 + 6*r2) + r1^8*(32 + (49 - 24*r2)*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r2^7*(-105 + (32 - 9*r2)*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*r2^3*(1085 + 8*r2*(-5 + r2*(-5 + 3*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^5*r2^2*(315 - 2*r2*(-143 + 10*r2*(2 + 3*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^7*(-105 + 2*r2*(17 + 3*r2*(-17 + 4*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*r2*(-175 + 2*r2*(-166 + 3*r2*(17 + 4*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^3*r2^4*(1085 + 2*r2*(143 + 3*r2*(17 + 4*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*r2^5*(-315 + 2*r2*(166 + 3*r2*(17 + 4*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*r2^6*(-175 + r2*(34 + r2*(49 + 6*r2)))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (210*r1*r2*(r1 + r2)^6*Pi):


H0E0phi[1][8]:=(exp(-r1 - r2)*(r1^12*(12 - 8*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^11*(-21 + 10*r2*(-5 + 2*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   3*r2^9*(-315 + 2*r2*(55 + r2*(-7 + 2*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^10*(330 - 2*r2*(105 + 4*r2*(-41 + 7*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^4*r2^5*(16065 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*r2*(1899 + r2*(471 + 5*(9 - 2*r2)*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*r2^8*(3465 + 2*r2*(-168 + r2*(105 + 50*r2 + 4*r2^2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*r2^6*(-6930 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(3816 + r2*(1401 + 250*r2 + 28*r2^2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*r2*(-3465 + 2*r2*(69 + r2*(-1401 + 90*r2 + 88*r2^2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^9*(-945 + 2*r2*(168 + r2*(771 - 10*r2*(25 + 2*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^2*r2^7*(-630 + r2*(69 + r2*(771 + 4*r2*(41 + 5*r2)))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^6*r2^3*(-3465 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(-1899 + r2*(93 + 4*r2*(65 + 7*r2)))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^7*r2^2*(315 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(1908 + r2*(-471 + 2*r2*(-75 + 14*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^5*r2^4*(16065 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*r2*(-384 + r2*(-93 + 2*r2*(75 + 22*r2))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (1890*r1*r2*(r1 + r2)^8*Pi):

H0E0phi[1][10]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(5*r1^15*(-3 + 2*r2) + r1^14*(36 + (179 - 60*r2)*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^13*(-717 + r2*(742 + 5*r2*(-159 + 22*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   3*r2^11*(3465 + r2*(-1120 + r2*(239 + r2*(-12 + 5*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^12*(3360 + r2*(981 + r2*(-5372 + r2*(1607 + 40*r2)))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*r2^9*(100485 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(13380 + r2*(9180 + r2*(5372 + 15*r2*(53 + 4*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*r2^7*(644490 + r2*(-227280 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-91833 + r2*(-13668 + 5*r2*(-175 + 8*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*r2^10*(-58905 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(15546 + r2*(981 + r2*(742 + r2*(179 + 10*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^10*r2*(-58905 + r2*(-13380 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(51612 + r2*(-13668 + 5*r2*(-509 + 76*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^11*(10395 + r2*(-15546 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(9180 + r2*(-13324 + 5*r2*(175 + 78*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^5*r2^6*(1212750 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(261204 - r2*(-57969 + r2*(838 + 5*r2*(509 + 78*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^3*r2^8*(86625 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(-270 + r2*(51612 + r2*(13324 + r2*(1607 + 110*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^7*r2^4*(644490 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(261204 + r2*(-8832 + r2*(-26456 + r2*(-2957 + 270*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^9*r2^2*(-100485 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(-270 + r2*(-91833 + r2*(-838 + r2*(5401 + 270*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*r2^5*(1212750 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(-78360 + r2*(-8832 + r2*(19004 + r2*(5401 + 380*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*r2^3*(86625 + r2*(-227280 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(57969 + r2*(19004 - r2*(2957 + 720*r2)))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (20790*r1*r2*(r1 + r2)^10*Pi):

# up to eta^8 in the input
H0E0phi[3][0]:=(exp(-r1 - r2)*(r1^2*(1 - 2*r2) + r2^2 - 2*r1*r2^2))/(9*r1*r2*(r1 + r2)^3*Pi):


H0E0phi[3][2]:=
(exp(-r1 - r2)*(64*r1^5*(-1 + r2) - r2^4*(135 + 64*r2) - 
   2*r1^2*r2^2*(135 + 161*r2) + r1^4*(-135 + 194*r2) + 
   2*r1*r2^3*(285 + r2*(97 + 32*r2)) - 
   2*r1^3*r2*(-285 + r2*(161 + 64*r2))))/
 (360*r1*r2*(r1 + r2)^5*Pi):

H0E0phi[3][4]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(48*r1^8*(7 - 6*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   8*r1^7*(139 + r2*(-283 + 36*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r2^6*(-1575 + 8*r2*(139 + 42*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^5*r2*(1050 + r2*(3551 + 4*(283 - 108*r2)*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^3*r2^3*(1050 + r2*(-2375 + 566*r2 + 216*r2^2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*r2^4*(14175 + 2*r2*(3551 + 72*r2*(31 + 2*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*(-1575 + 2*r2*(-4733 + 72*r2*(31 + 6*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*r2^2*(-14175 + 4*r2*(2375 + 24*r2*(100 + 9*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1*r2^5*(-1050 + r2*(4733 + 4*r2*(283 + 36*r2)))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (5040*r1*r2*(r1 + r2)^7*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">

H0E0phi[3][6]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(1024*r1^11*(-5 + 4*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^10*(-27849 + 57294*r2 - 8192*r2^2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r2^8*(125685 + r2*(-1908 + r2*(27849 + 5120*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^9*(954 + r2*(175737 - r2*(76213 + 6144*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*r2^5*(1605555 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(513351 - 4*r2*(-67389 + 512*r2*(1 + 3*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*(-125685 + r2*(195210 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-704637 + 4096*r2*(-1 + 8*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^7*r2*(27405 + r2*(-1200483 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       4*r2*(67389 + 2*r2*(26919 + 512*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^5*r2^3*(1605555 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(-959715 + 2*r2*(-445293 + r2*(-81589 + 2048*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^4*r2^4*(911925 + r2*(-959715 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(366243 + 8*r2*(26919 + 2048*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1*r2^7*(27405 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(97605 + r2*(175737 + r2*(28647 + 2048*r2)))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*r2^6*(-786240 + r2*(2400966 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(704637 + 2*r2*(76213 + 4096*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^6*r2^2*(393120 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     r2*(513351 + r2*(366243 - 2*r2*(81589 + 12288*r2))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (362880*r1*r2*(r1 + r2)^9*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">

H0E0phi[3][8]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(1280*r1^14*(13 - 10*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^13*(71283 + 2*r2*(-67999 + 9600*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^12*(76983 + r2*(-594027 + 4*r2*(59087 + 1600*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^11*(-629460 + r2*(2633100 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-3844803 + 28*r2*(7593 + 3200*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r2^10*(-2588355 + 2*r2*(629460 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(153966 + r2*(71283 + 8320*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*r2^2*(29054025 + 2*r2*(-92971440 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(9209394 + r2*(15419715 + 16*(61687 - 8000*r2)*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^5*r2^5*(83409480 + r2*(-70394454 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(27909864 + r2*(15419715 + 2074398*r2 + 32000*r2^2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*r2^8*(29054025 + 2*r2*(8374995 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(17994300 + r2*(3844803 + 8*r2*(59087 + 2400*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*r2^7*(38253600 + r2*(-92971440 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-25276764 + r2*(-4116681 + 4*r2*(-53151 + 3200*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1*r2^9*(3451140 + r2*(5814405 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*r2*(1316550 + r2*(594027 + r2*(67999 + 3200*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^10*(-2588355 + 2*r2*(-5814405 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(17994300 + r2*(-4116681 + 8*r2*(-183501 + 4000*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^6*r2^4*(123149565 + 2*r2*(-35197227 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-27357660 + r2*(-4874901 + 8*r2*(61687 + 10000*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^4*r2^6*(123149565 - 2*r2*(-11963250 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-4604697 + 4*r2*(535158 + r2*(183501 + 11200*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^7*r2^3*(19126800 + r2*(11963250 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-13954932 + r2*(4874901 + 4*r2*(431449 + 16000*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^9*r2*(-3451140 + r2*(8374995 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*r2*(-12638382 + r2*(-2140632 + r2*(1037199 + 80000*r2)))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (7983360*r1*r2*(r1 + r2)^11*Pi):

# up to eta^6 in the input
H0E0phi[5][0]:=(exp(-r1 - r2)*(64*r1^3*(1 - 2*r2) + r2^2*(195 + 64*r2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1*r2*(195 + r2*(195 + 64*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*(195 - 2*r2*(195 + 128*r2))))/(1800*r1*r2*(r1 + r2)^5*Pi):


H0E0phi[5][2]:=(exp(-r1 - r2)*(32*r1^5*(-2 + 3*r2)*(22 + 3*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   48*r1^6*(-5 + 6*r2) - r2^4*(2625 + 16*r2*(88 + 15*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   48*r1*r2^3*(315 + 2*r2*(85 + r2*(20 + 3*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^3*r2*(-3780 + r2*(2285 + 16*r2*(104 + 9*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^2*r2^2*(-10605 + 2*r2*(-2285 + 4*r2*(-73 + 18*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*(2625 + 16*r2*(-510 + r2*(73 + 36*r2)))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (6300*r1*r2*(r1 + r2)^7*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">

H0E0phi[5][4]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(r1^8*(71217 - 101658*r2) - 8192*r1^9*(-1 + r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r2^6*(-165375 + r2*(247422 + r2*(71217 + 8192*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^7*(123711 + r2*(-380367 + r2*(69261 + 16384*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   3*r1^2*r2^4*(764085 + 2*r2*(683103 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(191948 + 23087*r2))) - 3*r1^4*r2^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-764085 + 2*r2*(536205 + r2*(587859 + 67213*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^6*(-165375 + 2*r2*(-1022901 + r2*(575844 + 179111*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1*r2^5*(-119385 + r2*(1022901 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(380367 + r2*(50829 + 4096*r2)))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   6*r1^5*r2*(-39795 + r2*(-683103 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-36677 + r2*(67213 + 8192*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*r2^3*(-1639890 + r2*(-1608615 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(110031 + r2*(179111 + 16384*r2))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (604800*r1*r2*(r1 + r2)^9*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">


H0E0phi[5][6]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(5120*r1^12*(-11 + 10*r2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   20*r1^11*(34899 + r2*(-50259 + 2560*r2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^10*(2029465 + 2*r2*(-2716567 + 534846*r2 + 64000*r2^2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r2^8*(7640325 + 2*r2*(1216509 + 5*r2*(405893 + 69798*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         5632*r2^2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^9*(-2433018 + 4*r2*(11731205 + r2*(-6369777 - 753885*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         64000*r2^2))) + 4*r1^7*r2*(5790015 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     2*r2*(-37491219 + r2*(13327122 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         r2*(9733627 + 5*(50259 - 12800*r2)*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1*r2^7*(11580030 + r2*(30222675 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*r2*(11731205 + r2*(2716567 + 5*r2*(50259 + 2560*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^2*r2^6*(5051970 + r2*(149964876 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(74753309 + 2*r2*(6369777 + 2*r2*(267423 + 6400*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^4*r2^4*(-143918775 + 2*r2*(-84287583 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(20549211 + 2*r2*(9733627 + 4*r2*(283263 + 8000*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^5*r2^3*(58575825 + r2*(-84287583 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       10*r2*(-11245525 + r2*(-1641063 + r2*(50259 + 12800*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^3*r2^5*(58575825 + r2*(114506202 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(26654244 + r2*(771081 - 5*r2*(150777 + 12800*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*(-7640325 + 2*r2*(30222675 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-74753309 + 2*r2*(771081 + 8*r2*(283263 + 16000*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^6*r2^2*(2525985 + r2*(-114506202 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-20549211 + 2*r2*(8205315 + 2*r2*(858589 + 32000*r2)))))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (19958400*r1*r2*(r1 + r2)^11*Pi):

H0E0phi[7][0]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(384*r1^4*(1 - 2*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r2^2*(6475 + 4*r2*(653 + 96*r2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   4*r1^3*(-653 + 2*r2*(653 + 288*r2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1*r2*(12950 + r2*(9087 + 4*r2*(653 + 96*r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*(-6475 + 2*r2*(9087 + 8*r2*(701 + 144*r2)))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (58800*r1*r2*(r1 + r2)^7*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">
</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">H0E0phi[7][2]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">  (-3*r1^4*(643125 + r1*(420296 + r1*(85473 + 8192*r1))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*(7252875 + r1*(4657167 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r1*(1291527 + r1*(183449 + 16384*r1))))*r2 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^2*(-26752950 + r1*(-11086350 + r1*(-923445 + 227634*r1 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         65536*r1^2)))*r2^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1*(-7252875 + r1*(5543175 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*r1*(1881459 + r1*(330905 + 8192*r1))))*r2^3 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (1929375 + r1*(-9314334 + r1*(923445 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*r1*(330905 + 32768*r1))))*r2^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*(-630444 + r1*(1291527 + (113817 - 16384*r1)*r1))*r2^5 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (-256419 + 366898*r1 + 65536*r1^2)*r2^6 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   8192*(-3 + 4*r1)*r2^7))/(4233600*r1*r2*(r1 + r2)^9*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">H0E0phi[7][4]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(-5120*r1^10*(-9 + 10*r2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   8*r1^9*(-83379 + 2*r2*(56581 + 3200*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^8*(4949615 + 8*r2*(-1234565 + 128*r2*(329 + 200*r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r2^6*(-5093550 + r2*(14293002 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(4949615 + 24*r2*(27793 + 1920*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^7*(7146501 + r2*(-28116763 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       2*r2*(2629915 + 16*r2*(71429 + 3200*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^2*r2^4*(74549475 + 2*r2*(88664811 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(25992929 + r2*(2629915 + 256*(329 - 50*r2)*r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^4*r2^2*(74549475 + r2*(-147785895 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-134878339 + 4*r2*(-5669049 + 256*r2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">            (-187 + 100*r2))))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^6*(2546775 + 2*r2*(35026086 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-25992929 + r2*(-6865403 + 512*r2*(187 + 150*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^5*r2*(2113650 + r2*(177329622 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(-15138259 + 4*r2*(5669049 + 20*r2*(45827 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             1920*r2))))) - 2*r1*r2^5*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (-2113650 + r2*(70052172 + r2*(28116763 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">         4*r2*(1234565 + 2*r2*(56581 + 3200*r2))))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*r2^3*(-165834900 + r2*(-147785895 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       r2*(15138259 + 2*r2*(6865403 + 16*r2*(71429 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">             3200*r2)))))))/(23284800*r1*r2*(r1 + r2)^11*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">



phi[0]:=exp(-r1 - r2)/Pi;

phi[1][0]:=exp(-r1 - r2)/(2*Pi);

phi[1][2]:=-(exp(-r1 - r2)*(r1^2 + (-3 + r2)*r2 - r1*(3 + 2*r2)))/
 (6*(r1 + r2)*Pi);

phi[1][4]:=(exp(-r1 - r2)*(r1^4 - r1^3*(5 + 4*r2) + 
  r1*r2*(30 + (5 - 4*r2)*r2) + r2^2*(15 + (-5 + r2)*r2) + 
   r1^2*(15 + r2*(5 + 6*r2))))/(30*(r1 + r2)^2*Pi):

phi[1][6]:=(exp(-r1 - r2)*(105 - (r1 - r2)^6/(r1 + r2)^4 - 
   (r1 - r2)^6/(r1 + r2)^3 + (7*(r1 - r2)^4)/(r1 + r2)^2 - 
   (35*(r1 - r2)^2)/(r1 + r2)))/(210*Pi);

phi[1][8]:=(exp(-r1 - r2)*(945 + (3*(r1 - r2)^8)/(r1 + r2)^6 + 
   (3*(r1 - r2)^8)/(r1 + r2)^5 - (9*(r1 - r2)^6)/
   (r1 + r2)^4 + (r1 - r2)^8/(r1 + r2)^4 - 
 (9*(r1 - r2)^6)/(r1 + r2)^3 + (63*(r1 - r2)^4)/
  (r1 + r2)^2 - (315*(r1 - r2)^2)/(r1 + r2)))/(1890*Pi):

# up to eta^10
phi[1][10]:=(exp(-r1 - r2)*(10395 + (693*(r1 - r2)^4)/(r1 + r2)^2 - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (3465*(r1 - r2)^2)/(r1 + r2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (99*(r1 - r2)^6*(1 + r1 + r2))/(r1 + r2)^4 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (11*(r1 - r2)^8*(3 + (r1 + r2)*(3 + r1 + r2)))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (r1 + r2)^6 - ((r1 - r2)^10*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">     (15 + (r1 + r2)*(15 + (r1 + r2)*(6 + r1 + r2))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (r1 + r2)^8))/(20790*Pi):


phi[3][0]:=exp(-r1 - r2)/(9*r1*Pi + 9*r2*Pi):

phi[3][2]:=(exp(-r1 - r2)*(-16*r1^3 + (5 - 16*r2)*r2^2 + 
  2*r1*r2*(75 + 8*r2) + r1^2*(5 + 16*r2)))/
 (360*(r1 + r2)^3*Pi):


phi[3][4]:=(exp(-r1 - r2)*(48*r1^6 + r1^5*(27 - 96*r2) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1*r2^3*(12 + r2)*(-175 + 96*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^2*r2^2*(2275 + (475 - 24*r2)*r2) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   3*r2^4*(35 + r2*(9 + 16*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   r1^4*(105 - r2*(977 + 48*r2)) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   2*r1^3*r2*(1050 + r2*(475 + 96*r2))))/</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> (5040*(r1 + r2)^5*Pi):</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">

phi[3][6]:=(exp(-r1 - r2)*(-512*r1^9 + 3*r1^8*(-425 + 512*r2) + 
   3*r1^7*(-1523 + 6308*r2) - 3*r1^2*r2^4*
    (-207795 + r2*(42987 + 10916*r2)) + 
   3*r1*r2^5*(57330 + r2*(-11297 + 6308*r2 + 512*r2^2)) + 
   3*r1^5*r2*(57330 + r2*(-42987 + 
      4*r2*(-1577 + 256*r2))) - 
   r2^6*(-6615 + r2*(4569 + r2*(1275 + 512*r2))) + 
   3*r1^4*r2^2*(207795 + 
    r2*(55807 + 2*r2*(11341 + 512*r2))) + 
   r1^3*r2^3*(976500 + r2*(167421 - 
       4*r2*(4731 + 1024*r2))) - 
   r1^6*(-6615 + r2*(33891 + 4*r2*(8187 + 1024*r2)))))/
 (362880*(r1 + r2)^7*Pi):


# up to eta^8
phi[3][8]:=</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">(exp(-r1 - r2)*(887040*(r1 + r2)^8 - 22176*(r1 - r2)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (r1 + r2)^6*(35 + 16*(r1 + r2)) + 1584*(r1 - r2)^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (r1 + r2)^4*(35 + (r1 + r2)*(251 + 48*(r1 + r2))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   22*(r1 - r2)^6*(r1 + r2)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (945 + (r1 + r2)*(6513 + (r1 + r2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        (4731 + 512*(r1 + r2)))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (r1 - r2)^8*(10395 + (r1 + r2)*(76059 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       (r1 + r2)*(61374 + (r1 + r2)*(18229 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           1280*(r1 + r2)))))))/(7983360*(r1 + r2)^9*Pi):

# up to eta^6
phi[5][0]:=(exp(-r1 - r2)*(65 + 32*r1 + 32*r2))/(1800*(r1 + r2)^3*Pi);

phi[5][2]:=(exp(-r1 - r2)*(-160*r1^3 - 48*r1^4 + 
  8*r1*r2*(175 + 76*r2) - 
   r2^2*(245 + 16*r2*(10 + 3*r2)) + 
   r1^2*(-245 + 32*r2*(19 + 3*r2))))/
 (6300*(r1 + r2)^5*Pi):

phi[5][4]:=(exp(-r1 - r2)*(1024*r1^7 + r1^6*(5865 - 1024*r2) - 
   3*r1^5*(-7633 + 2*r2*(5027 + 512*r2)) + 
   6*r1^3*r2*(9310 + r2*(39377 + 2*r2*(5027 + 256*r2))) - 
  r1*r2^3*(-55860 + r2*(87129 +   2*r2*(15081 + 512*r2))) + 
   3*r1^4*(-5215 + r2*(-29043 + r2*(-1955 + 1024*r2))) + 
  3*r1^2*r2^2*(89670 +      r2*(78754 - r2*(1955 + 1024*r2))) + 
  r2^4*(-15645 + r2*(22899 + r2*(5865 + 1024*r2)))))/
 (604800*(r1 + r2)^7*Pi):

phi[5][6]:= (exp(-r1 - r2)*(11088*(r1 + r2)^6*(65 + 32*(r1 + r2)) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   1584*(r1 - r2)^2*(r1 + r2)^4*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (945 + 32*(r1 + r2)*(17 + 3*(r1 + r2))) + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   33*(r1 - r2)^4*(r1 + r2)^2*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">    (7875 + (r1 + r2)*(38259 + (r1 + r2)*</Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">        (10473 + 1024*(r1 + r2)))) - </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">   (r1 - r2)^6*(145530 + (r1 + r2)*(756996 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">       (r1 + r2)*(493007 + (r1 + r2)*(80693 + </Text-field>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal">           5120*(r1 + r2)))))))/(19958400*(r1 + r2)^9*Pi):

# up to eta^4

phi[7][0]:=(exp(-r1 - r2)*(1295 + 128*r1^2 + r2*(653 + 128*r2) + 
   r1*(653 + 256*r2)))/(58800*(r1 + r2)^5*Pi):

phi[7][2]:=(exp(-r1 - r2)*(-4096*r1^5 - r1^4*(31365 + 4096*r2) + 
   r1^3*(-134103 + 4096*r2*(9 + 2*r2)) + 
   r1*r2*(718830 + r2*(322167 - 4096*(-9 + r2)*r2)) - 
   r2^2*(172935 + r2*(134103 + r2*(31365 + 4096*r2))) + 
   r1^2*(-172935 + r2*(322167 + 
       2*r2*(68229 + 4096*r2)))))/(4233600*(r1 + r2)^7*Pi):


phi[7][4]:=(exp(-r1 - r2)*(792*(r1 + r2)^4*
    (1295 + (r1 + r2)*(653 + 128*(r1 + r2))) - 
   11*(r1 - r2)^2*(r1 + r2)^2*(266175 + 
     (r1 + r2)*(181119 + (r1 + r2)*(40581 + 
         4096*(r1 + r2)))) + (r1 - r2)^4*
    (848925 + (r1 + r2)*(3537981 + (r1 + r2)*
        (1156349 + 40*(r1 + r2)*(4011 + 256*(r1 + r2)))))))/
 (46569600*(r1 + r2)^9*Pi):



Phi:=exp(-(r1 + r2))/Pi:

chi[1][10]:=phi[1][10]*r12p[1]:
chi[1][8]:=phi[1][8]*r12p[1]:
chi[1][6]:=phi[1][6]*r12p[1]:
chi[1][4]:=phi[1][4]*r12p[1]:
chi[1][2]:=phi[1][2]*r12p[1]:
chi[1][0]:=phi[1][0]*r12p[1]:

chi[3][8]:=phi[3][8]*r12p[3]:
chi[3][6]:=phi[3][6]*r12p[3]:
chi[3][4]:=phi[3][4]*r12p[3]:
chi[3][2]:=phi[3][2]*r12p[3]:
chi[3][0]:=phi[3][0]*r12p[3]:


chi[5][6]:=phi[5][6]*r12p[5]:
chi[5][4]:=phi[5][4]*r12p[5]:
chi[5][2]:=phi[5][2]*r12p[5]:
chi[5][0]:=phi[5][0]*r12p[5]:

chi[7][4]:=phi[7][4]*r12p[7]:
chi[7][2]:=phi[7][2]*r12p[7]:
chi[7][0]:=phi[7][0]*r12p[7]:

V:= 2/(2*l + 1)*8*Pi^2*2*r1^2*r2^2:


gen_min_1:=proc(g_max)
  local m,res;
  global phi,H0E0phi,Uphi,chi_input;
  for m from 1 to g_max by 2 do
    phi[m]:=phi[m][g_max-m]; 
    H0E0phi[m]:=H0E0phi[m][g_max-m];
    Uphi[m]:=Uphi[m][g_max-m];     
    chi_input[m]:=chi[m][g_max+2-m]-chi[m][g_max-m];
  end do; 

  chi_input[g_max+2]:=chi[g_max+2][0];

  res:=0;
  for m from 1 to g_max+2 by 2 do
#    print(m,chi_input[m]);
    res:=res + approach_1(g_max,chi_input[m]);
  end do;
  print(`Total summation is`,res);
end proc:

gen_min_2:=proc(g_max)
  local m,n,res,chi,Uchi,H0E0chi;
  global phi,Uphi,H0E0phi;
  
  for m from 1 to g_max+2 by 2 do
    for n from 1 to g_max+2 by 2 do

      if g_max-m&gt;=0 then
        chi[m]:=phi[m][g_max-m+2]-phi[m][g_max-m]; 
        Uchi[m]:=Uphi[m][g_max-m+2]-Uphi[m][g_max-m]; 
        H0E0chi[m]:=H0E0phi[m][g_max-m+2]-H0E0phi[m][g_max-m]; 
      else
        chi[m]:=phi[m][g_max-m+2]; 
        Uchi[m]:=Uphi[m][g_max-m+2]; 
        H0E0chi[m]:=H0E0phi[m][g_max-m+2];
      end if;

     if g_max-n&gt;=0 then
       chi[n]:=phi[n][g_max-n+2]-phi[n][g_max-n]; 
       Uchi[n]:=Uphi[n][g_max-n+2]-Uphi[n][g_max-n];
       H0E0chi[n]:=H0E0phi[n][g_max-n+2]-H0E0phi[n][g_max-n];  
     else
       chi[n]:=phi[n][g_max-n+2]; 
       Uchi[n]:=Uphi[n][g_max-n+2];
       H0E0chi[n]:=H0E0phi[n][g_max-n+2]; 
     end if;

     temp2:=n*(n+1)*chi[m]*r12p[m]*r12p[n-2]*chi[n]*V;
     res:= res + Evaluation(temp2);

     temp2:=-chi[m]*r12p[m]*Uchi[n]*V;
     res:= res + Evaluation(temp2);

     temp2:=-chi[m]*r12p[m]*r12p[n]*H0E0chi[n]*V;
     res:= res + Evaluation(temp2);
   end do;
 end do;
 print(`final value`,res);

end proc:

gen_ex_1:=proc(g_max)
  local res,m;
  global chi_input,phi,H0E0phi,Uphi;

  for m from 1 to g_max by 2 do
    phi[m]:=phi[m][g_max-m+2]; 
    H0E0phi[m]:=H0E0phi[m][g_max-m+2];
    Uphi[m]:=Uphi[m][g_max-m+2];     
  end do; 

  chi_input:=chi[g_max+2][0];
  print(%);
  approach_1(g_max,chi_input);
end proc:



gen_ex_2:=proc(g_max)
  local temp2,N;
  global chi_input,phi,H0E0phi,Uphi;
  N:=g_max;
  temp2:=(N+2)*(N+3)*phi[N+2][0]*r12p[N+2]*r12p[N]*phi[N+2][0]*V;
  Evaluation(temp2);
end proc:


########################################################################################################
g_max:=1;
#print(`approach 1`);
gen_ex_1(g_max);
#gen_min_1(g_max);

#print(`approach 2`);
#gen_ex_2(g_max);
#gen_min_2(g_max);

#N:=-1;
#temp2:=phi[1][0]* r12p[1] * Uphi[1][0]*V;
#temp2:=(N+2)*(N+3)*phi[N+2][0]*(r1-r2)^2*r12p[N+2]*r12p[N]*phi[N+2][0]*V;
#Evaluation(temp2);


</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnRGlnaXRzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEjOj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIzE2RidGOS8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">IiM7</Equation></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60%60\343\200\200ff%60%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60Evaluation%60" hyperlink="true" encoding="UTF-8"><Font style="HyperlinkWarning" encoding="UTF-8">Warning, ``\343\200\200ff`` is implicitly declared local to procedure `Evaluation`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXN1YkdGJDYlLUYsNiUtSSNtaUdGJDYlUSVVcGhpRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNictSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GIzYnLUY9NiRGTUZARkJGRUZIRkBGSy1JI21vR0YkNi1RIzo9RidGQC8lJmZlbmNlR0ZKLyUqc2VwYXJhdG9yR0ZKLyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmBvLUYjNigtRlM2LVEqJnVtaW51czA7RidGQEZWRlhGWkZmbkZobkZqbkZcby9GX29RLDAuMjIyMjIyMmVtRicvRmJvRmlvLUYjNiktSSZtZnJhY0dGJDYoRjwtRj02JFEiMkYnRkAvJS5saW5ldGhpY2tuZXNzR0Y/LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdwLyUpYmV2ZWxsZWRHRkotRlM2LVExJkludmlzaWJsZVRpbWVzO0YnRkBGVkZYRlpGZm5GaG5Gam5GXG8vRl9vUSYwLjBlbUYnL0Zib0ZgcS1GXnA2KC1GIzYvLUklbXN1cEdGJDYlLUZTNi1RLyZFeHBvbmVudGlhbEU7RidGQEZWRlhGWkZmbkZobkZqbkZcb0ZfcS9GYm9RLDAuMTExMTExMWVtRictRiM2J0Zlby1GMTYlUSNyMUYnRjRGNy1GUzYtUSgmbWludXM7RidGQEZWRlhGWkZmbkZobkZqbkZcb0Zob0Zqby1GMTYlUSNyMkYnRjRGN0ZALyUxc3VwZXJzY3JpcHRzaGlmdEdGTUZccS1GZ3E2JUZgci1GIzYmLUYxNiVRImxGJ0Y0RjdGY3JGPEZARmlyRlxxLUZncTYlRmZyLUYjNidGZW9GYHBGY3JGX3NGQEZpckZccS1JKG1mZW5jZWRHRiQ2JC1GIzYmRmByLUZTNi1RIitGJ0ZARlZGWEZaRmZuRmhuRmpuRlxvRmhvRmpvRmZyRkBGQEZccS1GZ3M2JC1GIzYoLUYjNiYtRmdzNiQtRiM2KC1GIzYmRmBwRlxxLUZncTYlRl9zRmBwRmlyRkBGW3RGX3NGY3JGPEZARkBGXHEtRmdxNiVGYHJGYHBGaXJGQEZbdC1GIzYoLUZnczYkLUYjNiYtRj02JFEiM0YnRkBGY3ItRiM2KC1GPTYkUSI0RidGQEZccUZfc0ZccS1GZ3M2JC1GIzYmRl9zRlt0RjxGQEZARkBGQEZARlxxRmByRlxxRmZyRkBGW3QtRiM2KEZfc0ZccS1GZ3M2JC1GIzYmLUYjNiZGYHBGXHFGX3NGQEZbdEZkdUZARkBGXHEtRmdxNiVGZnJGYHBGaXJGQEZARkBGQkZFRkhGQC1GIzYrLUZnczYkLUYjNiZGZnZGY3JGPEZARkBGXHFGYnZGXHEtRjE2JVEnJiM5NjA7RicvRjVGSkZARkJGRUZIRkBGY3BGZXBGaHBGanBGQkZFRkhGQEZCRkVGSEZARkJGRUZIRkA=">LCQqMi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCZJI3IxR0YpISIiSSNyMkdGKUYtIiIiKUYsLCZJImxHRilGL0YtRi9GLylGLiwmISIjRi9GMkYtRi8sJkYsRi9GLkYvRi8sKComLCgqJEYyIiIjRjtGMkYvRi1GL0YvRixGO0YvKigsJiIiJEYvKiZGMkYvLCZGMkYvRi9GL0YvISIlRi9GLEYvRi5GL0YvKihGMkYvLCZGMkY7Rj5GL0YvRi5GO0YvRi8sJkYyRjtGLUYvRi1GQ0YtSSNQaUdGJ0YtI0YtRjs=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LCQqMi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCZJI3IxR0YpISIiSSNyMkdGKUYtIiIiKUYsLCZJImxHRilGL0YtRi9GLylGLiwmISIjRi9GMkYtRi8sLiomLCgqJEYyIiIjRjpGMkYvRi1GL0YvRiwiIiZGLyooLCYiIiVGLyomRjJGLywmRjtGL0YyIiInRi9GLUYvRixGPkYuRi9GLyooRjJGLywmRjJGOiIiJEYvRi9GLkY7Ri8qKkZDRi9GLEYvRi5GRCwoRj5GL0YuRi0qJkYyRi8sJkY+Ri9GLkZERi9GL0YvRi0qKEYsRkRGLkYvLCZGLkYtKiZGMkYvLChGOkYvKiZGMkYvLCZGNUYvRi5GL0YvRjpGLkZERi9GL0YvRjoqKEYsRjpGLkY6LCghIidGL0YuRjUqJkYyRi8sKCIiKUYvRi5GLyomRjJGLywmRj5GL0YuRi9GL0Y6Ri9GL0YvRjpGLywmRjJGOkYtRi9GLUZDRi0sJkYsRi9GLkYvRi1JI1BpR0YnRi0jRi9GQQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXN1YkdGJDYlLUYsNiUtSSNtaUdGJDYlUShIMEUwcGhpRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYjNictSSNtbkdGJDYkUSIxRicvRjhRJ25vcm1hbEYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRkAvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GIzYnLUY9NiRGTUZARkJGRUZIRkBGSy1JI21vR0YkNi1RIzo9RidGQC8lJmZlbmNlR0ZKLyUqc2VwYXJhdG9yR0ZKLyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmBvRlBGQkZFRkhGQA==">IiIh</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXN1YkdGJDYlLUkjbWlHRiQ2JVEnJiM5NjY7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1GIzYnLUkjbW5HRiQ2JFEiMEYnRjUvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNEY1LyUvc3Vic2NyaXB0c2hpZnRHRj0tSSNtb0dGJDYtUSM6PUYnRjUvJSZmZW5jZUdGNC8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zmbi1JJm1mcmFjR0YkNigtRiM2Jy1JJW1zdXBHRiQ2JS1GSTYtUS8mRXhwb25lbnRpYWxFO0YnRjVGTEZORlBGUkZURlZGWC9GZW5RJjAuMGVtRicvRmhuUSwwLjExMTExMTFlbUYnLUYjNictRkk2LVEqJnVtaW51czA7RidGNUZMRk5GUEZSRlRGVkZYL0ZlblEsMC4yMjIyMjIyZW1GJy9GaG5GXnAtRi82JVEjcjFGJy9GM1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy1GSTYtUSgmbWludXM7RidGNUZMRk5GUEZSRlRGVkZYRl1wRl9wLUYvNiVRI3IyRidGY3BGZXBGNS8lMXN1cGVyc2NyaXB0c2hpZnRHRj1GPkZBRkRGNS1GIzYnLUYvNiVRJyYjOTYwO0YnRjJGNUY+RkFGREY1LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y0Rj5GQUZERjU=">KiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywmSSNyMUdGKCEiIkkjcjJHRihGLCIiIkkjUGlHRiZGLA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXN1YkdGJDYlLUYsNiUtSSNtaUdGJDYlUScmIzk2NjtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNictSSNtbkdGJDYkUSIxRidGNy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjcvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GIzYnLUY9NiRGSkY3RkBGQ0ZGRjdGSC1JI21vR0YkNi1RIzo9RidGNy8lJmZlbmNlR0Y2LyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjYvJShsYXJnZW9wR0Y2LyUubW92YWJsZWxpbWl0c0dGNi8lJ2FjY2VudEdGNi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRl1vLUYjNiktSSZtZnJhY0dGJDYoRjwtRj02JFEiMkYnRjcvJS5saW5ldGhpY2tuZXNzR0Y/LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxwLyUpYmV2ZWxsZWRHRjYtRlA2LVExJkludmlzaWJsZVRpbWVzO0YnRjdGU0ZVRldGWUZlbkZnbkZpbi9GXG9RJjAuMGVtRicvRl9vRmVwLUZjbzYoLUYjNictSSVtc3VwR0YkNiUtRlA2LVEvJkV4cG9uZW50aWFsRTtGJ0Y3RlNGVUZXRllGZW5GZ25GaW5GZHAvRl9vUSwwLjExMTExMTFlbUYnLUYjNictRlA2LVEqJnVtaW51czA7RidGN0ZTRlVGV0ZZRmVuRmduRmluL0Zcb1EsMC4yMjIyMjIyZW1GJy9GX29GaXEtRjE2JVEjcjFGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GUDYtUSgmbWludXM7RidGN0ZTRlVGV0ZZRmVuRmduRmluRmhxRmpxLUYxNiVRI3IyRidGXnJGYHJGNy8lMXN1cGVyc2NyaXB0c2hpZnRHRkpGQEZDRkZGNy1GIzYnLUYxNiVRJyYjOTYwO0YnRjRGN0ZARkNGRkY3RmhvRmpvRl1wRl9wRkBGQ0ZGRjdGQEZDRkZGNw==">LCQqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCZJI3IxR0YpISIiSSNyMkdGKUYtIiIiSSNQaUdGJ0YtI0YvIiIj</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXN1YkdGJDYlLUYsNiUtSSNtaUdGJDYlUScmIzk2NjtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNictSSNtbkdGJDYkUSIxRidGNy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjcvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GIzYnLUY9NiRRIjJGJ0Y3RkBGQ0ZGRjdGSC1JI21vR0YkNi1RIzo9RidGNy8lJmZlbmNlR0Y2LyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjYvJShsYXJnZW9wR0Y2LyUubW92YWJsZWxpbWl0c0dGNi8lJ2FjY2VudEdGNi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRl5vLUYjNigtRlE2LVEqJnVtaW51czA7RidGN0ZURlZGWEZaRmZuRmhuRmpuL0Zdb1EsMC4yMjIyMjIyZW1GJy9GYG9GZ28tRiM2KS1JJm1mcmFjR0YkNihGPC1GPTYkUSI2RidGNy8lLmxpbmV0aGlja25lc3NHRj8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGNi1GUTYtUTEmSW52aXNpYmxlVGltZXM7RidGN0ZURlZGWEZaRmZuRmhuRmpuL0Zdb1EmMC4wZW1GJy9GYG9GXnEtRlxwNigtRiM2KS1JJW1zdXBHRiQ2JS1GUTYtUS8mRXhwb25lbnRpYWxFO0YnRjdGVEZWRlhGWkZmbkZobkZqbkZdcS9GYG9RLDAuMTExMTExMWVtRictRiM2J0Zjby1GMTYlUSNyMUYnL0Y1USV0cnVlRicvRjhRJ2l0YWxpY0YnLUZRNi1RKCZtaW51cztGJ0Y3RlRGVkZYRlpGZm5GaG5Gam5GZm9GaG8tRjE2JVEjcjJGJ0ZhckZjckY3LyUxc3VwZXJzY3JpcHRzaGlmdEdGSkZqcC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYjNiQtRmVxNiVGXnJGTUZbc0Y3LUZRNi1RIitGJ0Y3RlRGVkZYRlpGZm5GaG5Gam5GZm9GaG8tRiM2Ji1GXnM2JC1GIzYnRmNvLUY9NiRRIjNGJ0Y3RmZzRmhyRjdGN0ZqcEZockY3RmVyLUYjNiZGXnJGanAtRl5zNiQtRiM2JkZfdEZmcy1GIzYmRk1GanBGaHJGN0Y3RjdGN0Y3RjdGQEZDRkZGNy1GIzYpLUZeczYkLUYjNiZGXnJGZnNGaHJGN0Y3RmpwLUYxNiVRJyYjOTYwO0YnRjRGN0ZARkNGRkY3RmFwRmNwRmZwRmhwRkBGQ0ZGRjdGQEZDRkZGN0ZARkNGRkY3">LCQqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCZJI3IxR0YpISIiSSNyMkdGKUYtIiIiLCgqJEYsIiIjRi8qJiwmISIkRi9GLkYvRi9GLkYvRi8qJkYsRi8sJiIiJEYvRi5GMkYvRi1GLywmRixGL0YuRi9GLUkjUGlHRidGLSNGLSIiJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXN1YkdGJDYlLUYsNiUtSSNtaUdGJDYlUScmIzk2NjtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNictSSNtbkdGJDYkUSIxRidGNy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjcvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GIzYnLUY9NiRRIjZGJ0Y3RkBGQ0ZGRjdGSC1JI21vR0YkNi1RIzo9RidGNy8lJmZlbmNlR0Y2LyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjYvJShsYXJnZW9wR0Y2LyUubW92YWJsZWxpbWl0c0dGNi8lJ2FjY2VudEdGNi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRl5vLUYjNiktSSZtZnJhY0dGJDYoRjwtRj02JFEkMjEwRidGNy8lLmxpbmV0aGlja25lc3NHRj8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXAvJSliZXZlbGxlZEdGNi1GUTYtUTEmSW52aXNpYmxlVGltZXM7RidGN0ZURlZGWEZaRmZuRmhuRmpuL0Zdb1EmMC4wZW1GJy9GYG9GZnAtRmRvNigtRiM2KS1JJW1zdXBHRiQ2JS1GUTYtUS8mRXhwb25lbnRpYWxFO0YnRjdGVEZWRlhGWkZmbkZobkZqbkZlcC9GYG9RLDAuMTExMTExMWVtRictRiM2Jy1GUTYtUSomdW1pbnVzMDtGJ0Y3RlRGVkZYRlpGZm5GaG5Gam4vRl1vUSwwLjIyMjIyMjJlbUYnL0Zgb0ZqcS1GMTYlUSNyMUYnL0Y1USV0cnVlRicvRjhRJ2l0YWxpY0YnLUZRNi1RKCZtaW51cztGJ0Y3RlRGVkZYRlpGZm5GaG5Gam5GaXFGW3ItRjE2JVEjcjJGJ0ZfckZhckY3LyUxc3VwZXJzY3JpcHRzaGlmdEdGSkZicC1JKG1mZW5jZWRHRiQ2JC1GIzYsLUY9NiRRJDEwNUYnRjdGY3ItRmRvNigtRiM2Jy1GXXE2JS1GXHM2JC1GIzYmRlxyRmNyRmZyRjdGN0ZNRmlyRkBGQ0ZGRjctRiM2Jy1GXXE2JS1GXHM2JC1GIzYmRlxyLUZRNi1RIitGJ0Y3RlRGVkZYRlpGZm5GaG5Gam5GaXFGW3JGZnJGN0Y3LUY9NiRRIjRGJ0Y3RmlyRkBGQ0ZGRjdGaW9GW3BGXnBGYHBGY3ItRmRvNihGZXMtRiM2Jy1GXXE2JUZhdC1GPTYkUSIzRidGN0ZpckZARkNGRkY3RmlvRltwRl5wRmBwRmV0LUZkbzYoLUYjNiktRj02JFEiN0YnRjdGYnAtRl1xNiVGaXNGaHRGaXJGQEZDRkZGNy1GIzYnLUZdcTYlRmF0LUY9NiRRIjJGJ0Y3RmlyRkBGQ0ZGRjdGaW9GW3BGXnBGYHBGY3ItRmRvNigtRiM2KS1GPTYkUSMzNUYnRjdGYnAtRl1xNiVGaXNGYXZGaXJGQEZDRkZGNy1GIzYnRmN0RkBGQ0ZGRjdGaW9GW3BGXnBGYHBGN0Y3RkBGQ0ZGRjctRiM2Jy1GMTYlUScmIzk2MDtGJ0Y0RjdGQEZDRkZGN0Zpb0ZbcEZecEZgcEZARkNGRkY3RkBGQ0ZGRjc=">LCQqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCZJI3IxR0YpISIiSSNyMkdGKUYtIiIiLCwiJDAiRi8qJiwmRixGL0YuRi0iIicsJkYsRi9GLkYvISIlRi0qJkYzRjRGNSEiJEYtKiZGMyIiJUY1ISIjIiIoKiZGMyIiI0Y1Ri0hI05GL0kjUGlHRidGLSNGLyIkNSM=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUklbXN1YkdGJDYlLUYsNiUtSSNtaUdGJDYlUScmIzk2NjtGJy8lJ2l0YWxpY0dRJmZhbHNlRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUYjNictSSNtbkdGJDYkUSI1RidGNy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y2RjcvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GIzYnLUY9NiRGSkY3RkBGQ0ZGRjdGSC1JI21vR0YkNi1RIzo9RidGNy8lJmZlbmNlR0Y2LyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjYvJShsYXJnZW9wR0Y2LyUubW92YWJsZWxpbWl0c0dGNi8lJ2FjY2VudEdGNi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRl1vLUYjNiktSSZtZnJhY0dGJDYoLUY9NiRRIjFGJ0Y3LUY9NiRRJTE4MDBGJ0Y3LyUubGluZXRoaWNrbmVzc0dGZ28vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3AvJSliZXZlbGxlZEdGNi1GUDYtUTEmSW52aXNpYmxlVGltZXM7RidGN0ZTRlVGV0ZZRmVuRmduRmluL0Zcb1EmMC4wZW1GJy9GX29GaHAtRmNvNigtRiM2KS1JJW1zdXBHRiQ2JS1GUDYtUS8mRXhwb25lbnRpYWxFO0YnRjdGU0ZVRldGWUZlbkZnbkZpbkZncC9GX29RLDAuMTExMTExMWVtRictRiM2Jy1GUDYtUSomdW1pbnVzMDtGJ0Y3RlNGVUZXRllGZW5GZ25GaW4vRlxvUSwwLjIyMjIyMjJlbUYnL0Zfb0Zcci1GMTYlUSNyMUYnL0Y1USV0cnVlRicvRjhRJ2l0YWxpY0YnLUZQNi1RKCZtaW51cztGJ0Y3RlNGVUZXRllGZW5GZ25GaW5GW3JGXXItRjE2JVEjcjJGJ0ZhckZjckY3LyUxc3VwZXJzY3JpcHRzaGlmdEdGSkZkcC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUY9NiRRIzY1RidGNy1GUDYtUSIrRidGN0ZTRlVGV0ZZRmVuRmduRmluRltyRl1yLUYjNiYtRj02JFEjMzJGJ0Y3RmRwRl5yRjdGZXMtRiM2JkZqc0ZkcEZockY3RjdGN0ZARkNGRkY3LUYjNiktRl9xNiUtRl5zNiQtRiM2JkZeckZlc0ZockY3RjctRj02JFEiM0YnRjdGW3NGZHAtRjE2JVEnJiM5NjA7RidGNEY3RkBGQ0ZGRjdGW3BGXXBGYHBGYnBGQEZDRkZGN0ZARkNGRkY3">LCQqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCZJI3IxR0YpISIiSSNyMkdGKUYtIiIiLCgiI2xGL0YsIiNLRi5GMkYvLCZGLEYvRi5GLyEiJEkjUGlHRidGLSNGLyIlKz0=</Equation></Text-field>
</Output>
<Output>
<Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60temp2%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60gen_min_2%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `temp2` is implicitly declared local to procedure `gen_min_2`</Font></Hyperlink></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmZ19tYXhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSM6PUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMUYnRjkvJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">IiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2KS1JJW1zdXBHRiQ2JS1JI21vR0YkNi1RLyZFeHBvbmVudGlhbEU7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRjovJSpzeW1tZXRyaWNHRjovJShsYXJnZW9wR0Y6LyUubW92YWJsZWxpbWl0c0dGOi8lJ2FjY2VudEdGOi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjExMTExMTFlbUYnLUYsNictRjI2LVEqJnVtaW51czA7RidGNUY4RjtGPUY/RkFGQ0ZFL0ZIUSwwLjIyMjIyMjJlbUYnL0ZLRlMtSSNtaUdGJDYlUSNyMUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy1GMjYtUSgmbWludXM7RidGNUY4RjtGPUY/RkFGQ0ZFRlJGVC1GVjYlUSNyMkYnRllGZm5GNS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjI2LVExJkludmlzaWJsZVRpbWVzO0YnRjVGOEY7Rj1GP0ZBRkNGRUZHL0ZLRkktSShtZmVuY2VkR0YkNiQtRiw2KC1GIzYoLUYsNiktSSNtbkdGJDYkUSIzRidGNUZhby1GLzYlRlUtRlY2JVEibEYnRllGZm5GXm8vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOkY1LUYsNistRmZvNiQtRiw2Ji1GLDYmLUZfcDYkUSIyRidGNUZhb0ZkcEY1RmhuLUZfcDYkUSIxRidGNUY1RjVGYW8tRmZvNiQtRiw2JkZlcUZobkZecEY1RjVGYW8tRi82JUZbby1GLDYmRmRwRmhuRl5wRjVGXm9GZ3BGanBGXXFGNS8lLmxpbmV0aGlja25lc3NHRlxyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlyLyUpYmV2ZWxsZWRHRjpGaG4tRiM2KC1GLDYpLUZfcDYkUSI2RidGNUZhby1GLzYlRlUtRiw2JkZkcC1GMjYtUSIrRidGNUY4RjtGPUY/RkFGQ0ZFRlJGVEZncUY1Rl5vRmdwRmpwRl1xRjUtRiw2K0ZhcUZhby1GZm82JC1GLDYmRmVxRmlzRl5wRjVGNUZhby1GLzYlRltvLUYsNiZGZHBGaG5GanFGNUZeb0ZncEZqcEZdcUY1RmVyRmdyRmpyRlxzRmlzLUYjNigtRiw2KUZecEZhby1GLzYlRlUtRiw2JkZkcEZpcy1GX3A2JFEiNEYnRjVGNUZeb0ZncEZqcEZdcUY1LUYsNitGXnRGYW8tRmZvNiQtRiw2JkZlcUZpcy1GX3A2JFEiNUYnRjVGNUY1RmFvLUYvNiVGW28tRiw2JkZkcEZpc0ZqcUY1Rl5vRmdwRmpwRl1xRjVGZXJGZ3JGanJGXHNGNUY1RmdwRmpwRl1xRjUtRiw2Jy1GLDYmLUYsNigtRl9wNiRRIjlGJ0Y1RmFvLUZWNiVRJyYjOTYwO0YnL0ZaRjpGNUZhb0ZVRjVGaXMtRiw2KEZkdkZhb0ZndkZhb0Zbb0Y1RjVGZ3BGanBGXXFGNUZlckZnckZqckZccw==">KigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywmSSNyMUdGKCEiIkkjcjJHRihGLCIiIiwmKiZJI1BpR0YmRi5GK0YuIiIqKiZGMUYuRi1GLkYyRiwsKCoqLCZJImxHRigiIiNGLEYuRiwsJkY3RjghIiRGLkYsKUYrRjdGLilGLSwmRjdGLkY6Ri5GLCIiJCoqRjZGLCwmRjdGOEY+Ri5GLClGKywmRjdGLkY4Ri5GLilGLSwmRjdGLkYsRi5GLCEiJyoqRkBGLCwmRjdGOCIiJkYuRiwpRissJkY3Ri4iIiVGLkYuKUYtLCZGN0YuRi5GLkYsRj5GLg==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">IiIi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiRJInVHNiIsJCo8LUkkZXhwRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiMsJkkjcjFHRiQhIiJJI3IyR0YkRi8iIiMsJiomSSNQaUdGKiIiIkYuRjUiIioqJkY0RjVGMEY1RjZGLywoKiosJkkibEdGJEYxRi9GNUYvLCZGO0YxISIkRjVGLylGLkY7RjUpRjAsJkY7RjVGPUY1Ri8iIiQqKkY6Ri8sJkY7RjFGQUY1Ri8pRi4sJkY7RjVGMUY1RjUpRjAsJkY7RjVGL0Y1Ri8hIicqKkZDRi8sJkY7RjEiIiZGNUYvKUYuLCZGO0Y1IiIlRjVGNSlGMCwmRjtGNUY1RjVGL0ZBRjUpRi5GR0Y1KUYwLCYhIiNGNUY7Ri9GNSwuKiYsKCokRjtGMUYxRjtGNUYvRjVGNUYuRktGNSooLCZGTkY1KiZGO0Y1LCZGS0Y1RjsiIidGNUYvRjVGLkZORjBGNUY1KihGO0Y1RkNGNUYwRktGNSoqRkNGNUYuRjVGMEZBLChGTkY1RjBGLyomRjtGNSwmRk5GNUYwRkFGNUY1RjVGLyooRi5GQUYwRjUsJkYwRi8qJkY7RjUsKEYxRjUqJkY7RjUsJkZURjVGMEY1RjVGMUYwRkFGNUY1RjVGMSooRi5GMUYwRjEsKEZIRjVGMEZUKiZGO0Y1LCgiIilGNUYwRjUqJkY7RjUsJkZORjVGMEY1RjVGMUY1RjVGNUYxRjVGOkYvRkNGLywmRi5GNUYwRjVGL0Y0RjUsJkY1RjVGO0YxRi9GLkYxRjBGMSMiIztGQQ==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJMG51bWJlcn5vZn50ZXJtc0c2IiIjISk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNictSSNtbkdGJDYkUSUyMjA1RidGLy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8tRiM2KS1GTDYkUSU0MDk2RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmpuLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSJsRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZHNigtRkw2JFEiMUYnRi8tRkw2JFEiMkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZkcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZccS8lKWJldmVsbGVkR0Y0Ri9GLy1GTDYkUSI4RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGT0ZSRlVGL0ZocEZqcEZdcUZfcS1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYoLUYjNictRkw2JFEmNTgyNzVGJ0YvRk9GUkZVRi8tRiM2KS1GTDYkUSYzMjc2OEYnRi9GZm4tRl1vNiVGX28tRkw2JFEjMTBGJ0YvRmRxRk9GUkZVRi9GaHBGanBGXXFGX3FGZ3EtRkc2KC1GIzYnLUZMNiRRKDMyODEzNTVGJ0YvRk9GUkZVRi8tRiM2KS1GTDYkUScyNjIxNDRGJ0YvRmZuLUZdbzYlRl9vLUZMNiRRIzEyRidGL0ZkcUZPRlJGVUYvRmhwRmpwRl1xRl9xRmdxLUZHNigtRiM2Jy1GTDYkUSkxMDc2NTc1NUYnRi9GT0ZSRlVGLy1GIzYpLUZMNiRRJzUyNDI4OEYnRi9GZm4tRl1vNiVGX28tRkw2JFEjMTRGJ0YvRmRxRk9GUkZVRi9GaHBGanBGXXFGX3FGXXAtRkc2KC1GIzYnLUZMNiRRLTUxMjIzMDUyMzgwNUYnRi9GT0ZSRlVGLy1GIzYpLUZMNiRRKDEwNDg1NzZGJ0YvRmZuLUZdbzYlRl9vLUZMNiRRIzE2RidGL0ZkcUZPRlJGVUYvRmhwRmpwRl1xRl9xRmdxLUZHNigtRiM2Jy1GTDYkUS4xNTUyMjI0Nzk5MTI1RidGL0ZPRlJGVUYvLUYjNiktRkw2JFEmNjU1MzZGJ0YvRmZuLUZdbzYlRl9vLUZMNiRRIzE3RidGL0ZkcUZPRlJGVUYvRmhwRmpwRl1xRl9xRl1wLUYjNiktRmVvNiVRIk9GJy9GaW9GNEYvLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZpbkZbby1GYG82JC1GIzYnLUZHNihGYnAtRiM2Jy1GXW82JUZfby1GTDYkUSMxOEYnRi9GZHFGT0ZSRlVGL0ZocEZqcEZdcUZfcUZPRlJGVUYvRi9GT0ZSRlVGL0Yv">LDAqJCwmSSJsRzYiIiIiI0YnIiIjRichIikjISUwQSIlJzQlKiRGJCEjNSMhJnYjZSImb0YkKiRGJCEjNyMhKGI4RyQiJ1dARSokRiQhIzkjISliZHc1IicpR0MmKiRGJCEjOyMiLTBRX0lBXiIodyZbNSokRiQhIzwjIS5EIip6Q0FiIiImT2InLUkiT0clKnByb3RlY3RlZEc2IyokRiQhIz1GJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSVtbSsxRzYi</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJMG51bWJlcn5vZn50ZXJtc0c2IiIjQA==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkmbWZyYWNHRiQ2KC1GIzYnLUkjbW5HRiQ2JFEkNzM1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHUSZmYWxzZUYnRjQtRiM2KS1GMTYkUSU4MTkyRidGNC1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y0LyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS1JJW1zdXBHRiQ2JS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbWlHRiQ2JVEibEYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y1USdpdGFsaWNGJy1GRjYtUSIrRidGNEZJRktGTUZPRlFGU0ZVL0ZYUSwwLjIyMjIyMjJlbUYnL0ZlbkZbcC1GLDYoLUYxNiRRIjFGJ0Y0LUYxNiRRIjJGJ0Y0LyUubGluZXRoaWNrbmVzc0dGYXAvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXAvJSliZXZlbGxlZEdGP0Y0RjQtRjE2JFEiOEYnRjQvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjdGOkY9RjRGZXBGZ3BGanBGXHFGZ28tRiw2KC1GIzYnLUYxNiRRJDMxNUYnRjRGN0Y6Rj1GNC1GIzYpLUYxNiRRJTIwNDhGJ0Y0RkUtRmduNiVGaW4tRjE2JFEjMTBGJ0Y0RmFxRjdGOkY9RjRGZXBGZ3BGanBGXHFGZ28tRiw2KC1GIzYnLUYxNiRRJzQ1MzkxNUYnRjRGN0Y6Rj1GNC1GIzYpLUYxNiRRJzI2MjE0NEYnRjRGRS1GZ242JUZpbi1GMTYkUSMxMkYnRjRGYXFGN0Y6Rj1GNEZlcEZncEZqcEZccUZnby1GLDYoLUYjNictRjE2JFEmMTUwMTVGJ0Y0RjdGOkY9RjQtRiM2KUZec0ZFLUZnbjYlRmluLUYxNiRRIzE0RidGNEZhcUY3RjpGPUY0RmVwRmdwRmpwRlxxLUZGNi1RKCZtaW51cztGJ0Y0RklGS0ZNRk9GUUZTRlVGam9GXHAtRiw2KC1GIzYnLUYxNiRRLjEyNjYxNDkwNDkxNjVGJ0Y0RjdGOkY9RjQtRiM2KS1GMTYkUSg0MTk0MzA0RidGNEZFLUZnbjYlRmluLUYxNiRRIzE2RidGNEZhcUY3RjpGPUY0RmVwRmdwRmpwRlxxRmdvLUYsNigtRiM2Jy1GMTYkUS05OTUwMTU4OTY4NzVGJ0Y0RjdGOkY9RjQtRiM2KS1GMTYkUSY2NTUzNkYnRjRGRS1GZ242JUZpbi1GMTYkUSMxN0YnRjRGYXFGN0Y6Rj1GNEZlcEZncEZqcEZccUZnby1GIzYpLUZfbzYlUSJPRicvRmNvRj9GNC1GRjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y0RklGS0ZNRk9GUUZTRlVGV0ZaLUZqbjYkLUYjNictRiw2KEZfcC1GIzYnLUZnbjYlRmluLUYxNiRRIzE4RidGNEZhcUY3RjpGPUY0RmVwRmdwRmpwRlxxRjdGOkY9RjRGNEY3RjpGPUY0RjQ=">LDAqJCwmSSJsRzYiIiIiI0YnIiIjRichIikjIiROKCIlIz4pKiRGJCEjNSMiJDokIiVbPyokRiQhIzcjIic6UlgiJ1dARSokRiQhIzkjIiY6XSJGNyokRiQhIzsjIS5sIlwhXGhFIiIoL1Y+JSokRiQhIzwjIi12byplLCYqKiImT2InLUkiT0clKnByb3RlY3RlZEc2IyokRiQhIz1GJw==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">SSNIMEc2Ig==</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output">NiRJMG51bWJlcn5vZn50ZXJtc0c2IiIjJCk=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNictSSNtbkdGJDYkUSUxMjI1RidGLy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8tRiM2KS1GTDYkUSU4MTkyRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmpuLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSJsRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZHNigtRkw2JFEiMUYnRi8tRkw2JFEiMkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZkcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZccS8lKWJldmVsbGVkR0Y0Ri9GLy1GTDYkUSI4RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGT0ZSRlVGL0ZocEZqcEZdcUZfcS1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYoLUYjNictRkw2JFEkNzM1RidGL0ZPRlJGVUYvLUYjNiktRkw2JFElMTAyNEYnRi9GZm4tRl1vNiVGX28tRkw2JFEjMTBGJ0YvRmRxRk9GUkZVRi9GaHBGanBGXXFGX3FGZ3EtRkc2KC1GIzYnLUZMNiRRJzczNTczNUYnRi9GT0ZSRlVGLy1GIzYpLUZMNiRRJzI2MjE0NEYnRi9GZm4tRl1vNiVGX28tRkw2JFEjMTJGJ0YvRmRxRk9GUkZVRi9GaHBGanBGXXFGX3FGZ3EtRkc2KC1GIzYnLUZMNiRRKDM4MDg4MDVGJ0YvRk9GUkZVRi8tRiM2KUZkc0Zmbi1GXW82JUZfby1GTDYkUSMxNEYnRi9GZHFGT0ZSRlVGL0ZocEZqcEZdcUZfcUZdcC1GRzYoLUYjNictRkw2JFEtODEyMzUwNTk3Njk1RidGL0ZPRlJGVUYvLUYjNiktRkw2JFEoNDE5NDMwNEYnRi9GZm4tRl1vNiVGX28tRkw2JFEjMTZGJ0YvRmRxRk9GUkZVRi9GaHBGanBGXXFGX3FGZ3EtRkc2KC1GIzYnLUZMNiRRLTE2MDQwODYyMzM3NUYnRi9GT0ZSRlVGLy1GIzYpLUZMNiRRJjE2Mzg0RidGL0Zmbi1GXW82JUZfby1GTDYkUSMxN0YnRi9GZHFGT0ZSRlVGL0ZocEZqcEZdcUZfcUZdcC1GIzYpLUZlbzYlUSJPRicvRmlvRjRGLy1GLDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjJGNUY3RjlGO0Y9Rj9GaW5GW28tRmBvNiQtRiM2Jy1GRzYoRmJwLUYjNictRl1vNiVGX28tRkw2JFEjMThGJ0YvRmRxRk9GUkZVRi9GaHBGanBGXXFGX3FGT0ZSRlVGL0YvRk9GUkZVRi9GLw==">LDAqJCwmSSJsRzYiIiIiI0YnIiIjRichIikjISVENyIlIz4pKiRGJCEjNSMhJE4oIiVDNSokRiQhIzcjISdOZHQiJ1dARSokRiQhIzkjISgwKTNRRjcqJEYkISM7IyItJnAoZl1CIikiKC9WPiUqJEYkISM8IyEtdkxpMy87IiYlUTstSSJPRyUqcHJvdGVjdGVkRzYjKiRGJCEjPUYn</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiRJLXN1bW1hdGlvbn5pc0c2IiwwKiQsJkkibEdGJCIiIiNGKSIiI0YpISIpIyElRDciJVs/KiRGJyEjNSMhJmJuKCImb0YkKiRGJyEjNyMhKHZKYyQiJ1dARSokRichIzkjISlOTE49IicpR0MmKiRGJyEjOyMiLXY9Iz1jKHoiKF9yNCMqJEYnISM8IyEtdnlwQCUqZkY0LUkiT0clKnByb3RlY3RlZEc2IyokRichIz0iIiQ=</Equation></Text-field>
</Output>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNictSSNtbkdGJDYkUSUxMjI1RidGLy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri8tRiM2KS1GTDYkUSUyMDQ4RidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRmpuLUklbXN1cEdGJDYlLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtaUdGJDYlUSJsRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RIitGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZHNigtRkw2JFEiMUYnRi8tRkw2JFEiMkYnRi8vJS5saW5ldGhpY2tuZXNzR0ZkcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZccS8lKWJldmVsbGVkR0Y0Ri9GLy1GTDYkUSI4RidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGT0ZSRlVGL0ZocEZqcEZdcUZfcS1GLDYtUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYoLUYjNictRkw2JFEmNzY3NTVGJ0YvRk9GUkZVRi8tRiM2KS1GTDYkUSYzMjc2OEYnRi9GZm4tRl1vNiVGX28tRkw2JFEjMTBGJ0YvRmRxRk9GUkZVRi9GaHBGanBGXXFGX3FGZ3EtRkc2KC1GIzYnLUZMNiRRKDM1NjMxNzVGJ0YvRk9GUkZVRi8tRiM2KS1GTDYkUScyNjIxNDRGJ0YvRmZuLUZdbzYlRl9vLUZMNiRRIzEyRidGL0ZkcUZPRlJGVUYvRmhwRmpwRl1xRl9xRmdxLUZHNigtRiM2Jy1GTDYkUSkxODM1MzMzNUYnRi9GT0ZSRlVGLy1GIzYpLUZMNiRRJzUyNDI4OEYnRi9GZm4tRl1vNiVGX28tRkw2JFEjMTRGJ0YvRmRxRk9GUkZVRi9GaHBGanBGXXFGX3FGXXAtRkc2KC1GIzYnLUZMNiRRLTc5NzU2MTgyMTg3NUYnRi9GT0ZSRlVGLy1GIzYpLUZMNiRRKDIwOTcxNTJGJ0YvRmZuLUZdbzYlRl9vLUZMNiRRIzE2RidGL0ZkcUZPRlJGVUYvRmhwRmpwRl1xRl9xRmdxLUZHNigtRiM2Jy1GTDYkUS01OTk0MjE2OTc4NzVGJ0YvRk9GUkZVRi8tRiM2KUZjckZmbi1GXW82JUZfby1GTDYkUSMxN0YnRi9GZHFGT0ZSRlVGL0ZocEZqcEZdcUZfcUZdcC1GIzYmLUZMNiRRIjNGJ0YvRmZuLUYjNiktRmVvNiVRIk9GJy9GaW9GNEYvLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GP0ZpbkZbby1GYG82JC1GIzYnLUZHNihGYnAtRiM2Jy1GXW82JUZfby1GTDYkUSMxOEYnRi9GZHFGT0ZSRlVGL0ZocEZqcEZdcUZfcUZPRlJGVUYvRi9GT0ZSRlVGL0YvRi8=">LDAqJCwmSSJsRzYiIiIiI0YnIiIjRichIikjISVENyIlWz8qJEYkISM1IyEmYm4oIiZvRiQqJEYkISM3IyEodkpjJCInV0BFKiRGJCEjOSMhKU5MTj0iJylHQyYqJEYkISM7IyItdj0jPWMoeiIoX3I0IyokRiQhIzwjIS12eXBAJSpmRjItSSJPRyUqcHJvdGVjdGVkRzYjKiRGJCEjPSIiJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L12" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"> ## factor integer -411530302755
ifactor(-411530302755);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2MC1JJW1zdXBHRiQ2JS1GIzYpLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZaLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSIzRidGLy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GL0Zfb0Zib0Zlb0YvRltvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/RllGZW4tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEiNUYnRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi9Gam8tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEjMTFGJ0YvRl9vRmJvRmVvRi9GL0Zfb0Zib0Zlb0YvRmpvLUYjNilGTUZWLUZnbjYkLUYjNictRlxvNiRRIzEzRidGL0Zfb0Zib0Zlb0YvRi9GX29GYm9GZW9GL0Zqby1GIzYpRk1GVi1GZ242JC1GIzYnLUZcbzYkUSMyOUYnRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi9Gam8tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEjMzdGJ0YvRl9vRmJvRmVvRi9GL0Zfb0Zib0Zlb0YvRmpvLUYjNilGTUZWLUZnbjYkLUYjNictRlxvNiRRJjE5ODY3RidGL0Zfb0Zib0Zlb0YvRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi8=">LCQqMCktSSFHNiI2IyIiJEYpIiIiLUYmNiMiIiZGKi1GJjYjIiM2RiotRiY2IyIjOEYqLUYmNiMiI0hGKi1GJjYjIiNQRiotRiY2IyImbik+RiohIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L11" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># factor integer -411530302755
ifactor(-411530302755);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2MC1JJW1zdXBHRiQ2JS1GIzYpLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUYsNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZaLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSIzRidGLy8lJ2ZhbWlseUdRMFRpbWVzfk5ld35Sb21hbkYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y0Ri9GL0Zfb0Zib0Zlb0YvRltvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/RllGZW4tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEiNUYnRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi9Gam8tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEjMTFGJ0YvRl9vRmJvRmVvRi9GL0Zfb0Zib0Zlb0YvRmpvLUYjNilGTUZWLUZnbjYkLUYjNictRlxvNiRRIzEzRidGL0Zfb0Zib0Zlb0YvRi9GX29GYm9GZW9GL0Zqby1GIzYpRk1GVi1GZ242JC1GIzYnLUZcbzYkUSMyOUYnRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi9Gam8tRiM2KUZNRlYtRmduNiQtRiM2Jy1GXG82JFEjMzdGJ0YvRl9vRmJvRmVvRi9GL0Zfb0Zib0Zlb0YvRmpvLUYjNilGTUZWLUZnbjYkLUYjNictRlxvNiRRJjE5ODY3RidGL0Zfb0Zib0Zlb0YvRi9GX29GYm9GZW9GL0YvRl9vRmJvRmVvRi8=">LCQqMCktSSFHNiI2IyIiJEYpIiIiLUYmNiMiIiZGKi1GJjYjIiM2RiotRiY2IyIjOEYqLUYmNiMiI0hGKi1GJjYjIiNQRiotRiY2IyImbik+RiohIiI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L10" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"># factor integer 12928523751
ifactor(12928523751);</Text-field>
</Input>
<Output>
<Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUklbXN1cEdGJDYlLUYjNiktSSNtaUdGJDYlUSFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiM0YnRj4vJSdmYW1pbHlHUTBUaW1lc35OZXd+Um9tYW5GJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj5GZ25Gam5GXW9GPkZZLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GOzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZARkNGRUZHRklGS0ZNRk9GUi1GIzYpRjBGOi1GVTYkLUYjNictRlo2JFEjMTFGJ0Y+RmduRmpuRl1vRj5GPkZnbkZqbkZdb0Y+RmJvLUYjNilGMEY6LUZVNiQtRiM2Jy1GWjYkUSMxM0YnRj5GZ25Gam5GXW9GPkY+RmduRmpuRl1vRj5GYm8tRiM2KUYwRjotRlU2JC1GIzYnLUZaNiRRJDEzMUYnRj5GZ25Gam5GXW9GPkY+RmduRmpuRl1vRj5GYm8tRiM2KUYwRjotRlU2JC1GIzYnLUZaNiRRJjI1NTYxRidGPkZnbkZqbkZdb0Y+Rj5GZ25Gam5GXW9GPkY+">KiwpLUkhRzYiNiMiIiRGKCIiIi1GJTYjIiM2RiktRiU2IyIjOEYpLUYlNiMiJEoiRiktRiU2IyImaGIjRik=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L9" drawlabel="true">
<Input>
<Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUnZmFtaWx5R1EwVGltZXN+TmV3flJvbWFuRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2JVEhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/SI_paper_II/Code_paper_II/Prefactor_2pt/pre_25.txt <==
memory used=3040634.9MB, alloc=5171.5MB, time=66934.55
memory used=3041271.0MB, alloc=5171.5MB, time=66950.82
memory used=3042044.6MB, alloc=5171.5MB, time=66967.22
memory used=3042806.7MB, alloc=5171.5MB, time=66984.49
memory used=3043546.6MB, alloc=5171.5MB, time=67001.42
memory used=3044174.5MB, alloc=5171.5MB, time=67016.59
memory used=3044835.1MB, alloc=5171.5MB, time=67033.52
memory used=3045401.5MB, alloc=5171.5MB, time=67049.09
memory used=3046016.6MB, alloc=5171.5MB, time=67065.06
memory used=3046705.4MB, alloc=5171.5MB, time=67081.62
memory used=3047370.2MB, alloc=5171.5MB, time=67098.31
memory used=3048077.1MB, alloc=5171.5MB, time=67114.22
memory used=3048773.3MB, alloc=5171.5MB, time=67131.91
memory used=3049383.3MB, alloc=5171.5MB, time=67147.90
memory used=3050128.2MB, alloc=5171.5MB, time=67164.31
memory used=3050623.7MB, alloc=5171.5MB, time=67179.93
memory used=3051315.1MB, alloc=5171.5MB, time=67196.54
memory used=3051985.2MB, alloc=5171.5MB, time=67212.14
memory used=3052678.7MB, alloc=5171.5MB, time=67229.27
memory used=3053303.6MB, alloc=5171.5MB, time=67244.64
memory used=3053991.6MB, alloc=5171.5MB, time=67261.30
memory used=3054590.5MB, alloc=5171.5MB, time=67276.49
memory used=3055144.3MB, alloc=5171.5MB, time=67292.11
memory used=3055774.2MB, alloc=5171.5MB, time=67308.47
memory used=3056328.7MB, alloc=5171.5MB, time=67324.51
memory used=3057053.9MB, alloc=5171.5MB, time=67340.65
memory used=3057499.3MB, alloc=5171.5MB, time=67357.04
memory used=3057950.3MB, alloc=5171.5MB, time=67372.04
memory used=3058633.3MB, alloc=5171.5MB, time=67388.02
memory used=3059266.9MB, alloc=5171.5MB, time=67403.88
memory used=3059847.1MB, alloc=5171.5MB, time=67419.79
memory used=3060639.7MB, alloc=5171.5MB, time=67435.85
memory used=3061162.6MB, alloc=5171.5MB, time=67452.65
memory used=3061814.3MB, alloc=5171.5MB, time=67469.22
memory used=3062584.2MB, alloc=5171.5MB, time=67486.13
memory used=3062844.0MB, alloc=5171.5MB, time=67499.51
memory used=3063514.0MB, alloc=5171.5MB, time=67515.28
memory used=3064251.7MB, alloc=5171.5MB, time=67532.02
memory used=3064879.7MB, alloc=5171.5MB, time=67548.53
memory used=3065490.5MB, alloc=5171.5MB, time=67564.08
memory used=3066145.6MB, alloc=5171.5MB, time=67581.49
memory used=3066796.9MB, alloc=5171.5MB, time=67597.51
memory used=3067396.7MB, alloc=5171.5MB, time=67613.33
memory used=3068075.9MB, alloc=5171.5MB, time=67629.76
memory used=3068706.5MB, alloc=5171.5MB, time=67645.95
memory used=3069337.3MB, alloc=5171.5MB, time=67661.17
memory used=3070164.7MB, alloc=5171.5MB, time=67678.71
memory used=3070776.9MB, alloc=5171.5MB, time=67694.95
memory used=3071466.6MB, alloc=5171.5MB, time=67711.25
memory used=3072223.9MB, alloc=5171.5MB, time=67727.91
memory used=3072946.9MB, alloc=5171.5MB, time=67743.96
memory used=3073708.6MB, alloc=5171.5MB, time=67761.56
memory used=3074457.0MB, alloc=5171.5MB, time=67778.61
memory used=3075200.9MB, alloc=5171.5MB, time=67796.29
memory used=3075951.0MB, alloc=5171.5MB, time=67812.64
memory used=3076697.4MB, alloc=5171.5MB, time=67829.73
memory used=3077353.2MB, alloc=5171.5MB, time=67845.47
memory used=3078091.3MB, alloc=5171.5MB, time=67862.04
memory used=3078701.3MB, alloc=5171.5MB, time=67878.39
memory used=3079325.9MB, alloc=5171.5MB, time=67895.21
memory used=3079942.1MB, alloc=5171.5MB, time=67910.60
memory used=3080461.2MB, alloc=5171.5MB, time=67926.75
memory used=3081174.3MB, alloc=5171.5MB, time=67942.96
memory used=3081788.6MB, alloc=5171.5MB, time=67958.98
memory used=3082373.7MB, alloc=5171.5MB, time=67975.13
memory used=3083107.7MB, alloc=5171.5MB, time=67992.16
memory used=3083833.1MB, alloc=5171.5MB, time=68008.90
memory used=3084576.7MB, alloc=5171.5MB, time=68026.03
memory used=3085277.0MB, alloc=5171.5MB, time=68042.38
memory used=3085683.9MB, alloc=5171.5MB, time=68057.98
memory used=3086050.6MB, alloc=5171.5MB, time=68073.56
memory used=3086414.7MB, alloc=5171.5MB, time=68089.65
memory used=3086654.1MB, alloc=5171.5MB, time=68104.31
memory used=3086986.8MB, alloc=5171.5MB, time=68118.99
memory used=3087296.4MB, alloc=5171.5MB, time=68132.81
memory used=3087628.4MB, alloc=5171.5MB, time=68149.30
memory used=3087843.1MB, alloc=5171.5MB, time=68164.39
memory used=3088187.0MB, alloc=5171.5MB, time=68179.86
memory used=3088520.4MB, alloc=5171.5MB, time=68194.53
memory used=3088729.0MB, alloc=5171.5MB, time=68209.16
memory used=3088870.7MB, alloc=5171.5MB, time=68223.03
memory used=3089207.3MB, alloc=5171.5MB, time=68238.88
                        [ 2637 Element Column Vector ]
                        [ Data Type: sfloat          ]
                        [ Storage: rectangular       ]
                        [ Order: Fortran_order       ]

memory used=3089362.4MB, alloc=5118.5MB, time=68249.13
memory used=3092348.3MB, alloc=5118.5MB, time=68274.95
memory used=3095269.2MB, alloc=5118.5MB, time=68299.33
En, -0.157666429469150941056669247732724288500681217803341539896844702727147\
    169502

-0.157666429469150941056669247732724288500681217803341539896844702727147169\
    502

                                CF[25] := 2637

Ene[25] := -0.1576664294691509410566692477327242885006812178033415398968447\
    02727147169502

>
> for i from omega_min to omega_max do
>   print(i,CF[i],Ene[i]);
> end do;
25, 2637, -0.157666429469150941056669247732724288500681217803341539896844702\
    727147169502

>
> Coef_VP(WF);
cusp, [0, 0, 1, 0, 1], 0.159154943091850578885343095561960265194600588737174\

    155126165670653816941617, 0.49999999999985939210347106407236270766015289\
    6361642864841425685308548758753

remainder, [-1, 2, 1, 0, 1], -0.05305164736779784275967865819411108339854631\

    19411725484919886111113178700756, -0.16666666563150999450988737746095248\
    6811693830531452060890656166169803289059

remainder, [-1, 0, 3, 0, 1], 0.035367765038879290328263951445842521755482099\

    1836553454187909370491405890314, 0.1111111108200331065285944631174781063\
    26015257591071264921500425996092866041

remainder, [-3, 2, 3, 0, 1], -0.03094670595654011961305447818051250275779501\

    64406008874363385980615253762706, -0.09722194408586993500197212470922725\
    96792787398991845160600702636721737252573

remainder, [-5, 4, 3, 0, 1], 0.002200226338930027398518883410968795557079234\

    67195000754017143471070922826850, 0.006912214902617340574063973677887578\
    46902992328128513414943103304199603192171

remainder, [-3, 0, 5, 0, 1], 0.011494478537149675922819761767730971115851214\

    4785392058766700834107076777308, 0.0361109693291549751613264137053449738\
    712548170870788043884212653999599640386

remainder, [-5, 2, 5, 0, 1], -0.02386558843380267415536395188939991191655497\

    10238841179913939350028114526066, -0.07497595729723202066843345621690589\
    36352163385143660261723402598438084673090

remainder, [-5, 0, 7, 0, 1], 0.007007481196559774769777166910147172676827135\

    15508844305886935415585448099277, 0.022014651447280802320451782843134562\
    0072482706245422097182983984088378061818

remainder, [-2, 4, 1, 0, 1], 0.010610356215187146506572470044666360707429260\

    4845803268703877708302687647404, 0.0333334171376027428384801511156730686\
    264309136534439561661262110236064010232

remainder, [-4, 6, 1, 0, 1], -0.00151352757509718657869053872564134001037764\

    091444033499549128435090992411963, -0.0047548871109308954466034841760526\
    3539973693810173043001874438636335244467841

remainder, [-2, 2, 3, 0, 1], -0.01414720003058209277076575243945743181611306\

    47897025679575576173445576884305, -0.04444473968494200088321792105398300\
    60410721383048171401760178482095716476410

remainder, [-4, 4, 3, 0, 1], 0.015855129029862058683688476118856735028801425\

    8018225888441349249955535204129, 0.0498103568819329090608959803368733627\
    854073666075187644786682840312351346938

remainder, [-2, 0, 5, 0, 1], 0.005658862475677885127565954475396355247411999\

    82505082097587331517662994941509, 0.017777840781264593936883961748477866\
    6337817466069588442428292104668622642271

remainder, [-4, 2, 5, 0, 1], -0.01374822833208384361245901377094476412219547\

    19666151325044875462013557782219, -0.04319133312794965938400581320775810\
    10292890447329909864333878830810993387328

remainder, [-4, 0, 7, 0, 1], 0.003536572914721096113141857687408139530644839\

    79902582605897763145749865853016, 0.011110471487772437885585942059493353\
    0977545716824295755560041147644709580506

remainder, [-3, 6, 1, 0, 1], -0.00151657981195705453919075510929330843316871\

    957089629600509015283769668902167, -0.0047644759958268726105231947457071\
    8714556484977044148327524683364706770117856

remainder, [-3, 4, 3, 0, 1], 0.003031869597361578955835442431349879667269477\

    80304059358921423759336997797264, 0.009524899253713380820556353736673708\
    48119790297123473263036592727459101875744

remainder, [-3, 2, 5, 0, 1], -0.00242331816084207040932085914767363097534214\

    843141516458236196521540489565869, -0.0076130785314121773571394954440112\
    9400979160439628398225816121247390048074770

remainder, [-3, 0, 7, 0, 1], 0.000692561916713120829839128676593974998450588\

    458265956208560204206556430503981, 0.00217574742970200664341799686190400\
    715487604933608280002227271738969543369439

1, [0, 0, 1, 0, 1], 0.499999999999859392103471064072362707660152896361642864\
    841425685308548758753

2, [-1, 2, 1, 0, 1], -0.1666666656315099945098873774609524868116938305314520\
    60890656166169803289059

3, [-2, 4, 1, 0, 1], 0.03333341713760274283848015111567306862643091365344395\
    61661262110236064010232

4, [-4, 6, 1, 0, 1], -0.0047548871109308954466034841760526353997369381017304\
    3001874438636335244467841

5, [-3, 6, 1, 0, 1], -0.0047644759958268726105231947457071871455648497704414\
    8327524683364706770117856

6, [-1, 0, 3, 0, 1], 0.11111111082003310652859446311747810632601525759107126\
    4921500425996092866041

7, [-3, 2, 3, 0, 1], -0.0972219440858699350019721247092272596792787398991845\
    160600702636721737252573

8, [-2, 2, 3, 0, 1], -0.0444447396849420008832179210539830060410721383048171\
    401760178482095716476410

9, [-5, 4, 3, 0, 1], 0.00691221490261734057406397367788757846902992328128513\
    414943103304199603192171

10, [-4, 4, 3, 0, 1], 0.0498103568819329090608959803368733627854073666075187\
    644786682840312351346938

11, [-3, 4, 3, 0, 1], 0.0095248992537133808205563537366737084811979029712347\
    3263036592727459101875744

12, [-3, 0, 5, 0, 1], 0.0361109693291549751613264137053449738712548170870788\
    043884212653999599640386

13, [-2, 0, 5, 0, 1], 0.0177778407812645939368839617484778666337817466069588\
    442428292104668622642271

14, [-5, 2, 5, 0, 1], -0.074975957297232020668433456216905893635216338514366\
    0261723402598438084673090

15, [-4, 2, 5, 0, 1], -0.043191333127949659384005813207758101029289044732990\
    9864333878830810993387328

16, [-3, 2, 5, 0, 1], -0.007613078531412177357139495444011294009791604396283\
    98225816121247390048074770

17, [-5, 0, 7, 0, 1], 0.0220146514472808023204517828431345620072482706245422\
    097182983984088378061818

18, [-4, 0, 7, 0, 1], 0.0111104714877724378855859420594933530977545716824295\
    755560041147644709580506

19, [-3, 0, 7, 0, 1], 0.0021757474297020066434179968619040071548760493360828\
    0002227271738969543369439

> C4(omega);
                             C4_coefficient, 2637

0.1757812499999999505789983994077871388899751471719748152984156143054830537\
    39

> C8(omega);
                             C8_coefficient, 2637

0.5981445312426327062313340965313548133070093795996137813339632743017857712\
    15

> C12(omega);
                             C12_coefficient, 2637

27.269803479689439205787018337728548192806342432519971803306865937988402419\
    0

> C16(omega);
                             C16_coefficient, 2637

5019.6807073781234341669535817899600727901501088604083920344422397873110829\
    7

>
>
>
>
>
>
> 8.29781908382625146456065457292310*o;
                     8.29781908382625146456065457292310 o

>
> quit
memory used=3098254.3MB, alloc=5118.5MB, time=68314.71

C:\Program Files\Maple 18\bin.X86_64_WINDOWS>

==> anc/SI_paper_II/Code_paper_II/Prefactor_CI/CI_pre.mpl <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2016" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="2160" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="standard" ansi="false" elisiondigitsthreshold="10000" showassumed="1" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group hide-input="false" hide-output="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false"><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(LinearAlgebra):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(orthopoly):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(combinat,multinomial):



# based on Messiah 1962
W3j:=proc(j1,j2,j3,m1,m2,m3)
  local t,res,trig_coef,x,sum_temp;

  if m1+m2+m3&lt;&gt;0 then
    res:=0;
    return(res);
  end if;

  if j1&lt;0 or j2&lt;0 or j3&lt;0 then
    res:=0;
    return(res);
  end if;

  if abs(m1)&gt;j1 or abs(m2)&gt;j2 or abs(m3)&gt;j3 then
    res:=0;
    return(res);
  end if;

  if j3&gt;j1+j2 or j3&lt;abs(j1-j2) then
    res:=0;
    return(res);
  end if;

  if m1=0 and m2=0 and m3=0 then
    if type(j1+j2+j3,odd) = true then
      res:= 0;
      return(res);
    end if;  
  end if;

  res:=1;
  res:=res*(-1)^(j1-j2-m3);

  trig_coef:= (j1+j2-j3)!*(j1-j2+j3)!*(-j1+j2+j3)!/(j1+j2+j3+1)!;
  res:=res*sqrt(trig_coef);

  res:=res*sqrt((j1+m1)!*(j1-m1)!*(j2+m2)!*(j2-m2)!*(j3-m3)!*(j3+m3)!);
  sum_temp:=0;
  for t from 0 to 2*j1+2*j2+2*j3 do

    

    if t&lt;0 or j3-j2+t+m1&lt;0 or j3-j1+t-m2&lt;0 or j1+j2-j3-t&lt;0 or j1-t-m1&lt;0 or j2-t+m2&lt;0 then
      next;
    end if;
    x:=t!*(j3-j2+t+m1)!*(j3-j1+t-m2)!*(j1+j2-j3-t)!*(j1-t-m1)!*(j2-t+m2)!;
    sum_temp:=sum_temp+(-1)^t/x;

   # print('p',x,t);
  end do;

  #print('sum',sum_temp);
  res:=res*sum_temp;
  res:=simplify(res);
  return(res);
end proc:


</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int x^n1 lnx^n2 exp(-alpha x) dx</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_ln:=proc(n,xi,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_ln;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local factor,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_int_ln[n,xi,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_ln[n,xi,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if xi&lt;0 or xi&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet zero value is returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if xi=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=Psi(0,n+1)-ln(alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=GAMMA(n+1)/alpha^(n+1)*factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_ln[n,xi,alpha]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int_0^infty \134int_0^s \134int_0^u s^k t^l u^m (lns)^n e^(-alpha*s) dsdtdu   </Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_stu:=proc(k,l,m,n,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_stu, Table_index_exp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if l&lt;=-1 or l+m&lt;=-2 or k + l + m &lt;=-3 or n&lt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   print(`integral does not converge or negative value of ln, zero value returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return(0);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_stu[k,l,m,n,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-ln(alpha) + Psi(0,3+k+l+m) ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* (</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> ( -ln(alpha) + Psi(0,3+k+l+m))^2 + Psi(1,3+k+l+m) );  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet`);    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(k,l,m,alpha, Table_int_stu[k,l,m,alpha]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_stu[k,l,m,n,alpha]:= evalf(%*2*Pi^2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C_vqk:=proc(v,q,k)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local t;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_C;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_C[v,q,k], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_C[v,q,k]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if v&gt;=-1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if q=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_C[v,q,k]:=(v + 2)^(-1) * binomial(v + 2, 2 * k + 1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_C[v,q,k]:=1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for t from 0 to min( q - 1, trunc( (v + 1)/2 ) ) do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_C[v,q,k]:=Table_C[v,q,k] * ( 2 * k + 2 * t - v ) / ( 2 * k + 2 * q - 2 * t + 1 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_C[v,q,k]:= Table_C[v,q,k]*( 2 * q + 1) / ( v + 2 ) * binomial( v + 2, 2 * k + 1); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif v=-2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_C[v,q,k]:=(2*q+1)*doublefactorial(2*q+2*k)*doublefactorial(2*k-1)/( doublefactorial(2*q+2*k+1) * doublefactorial(2*k));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`v less than -2 has not been implemented`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_C[v,q,k]:=evalf(   Table_C[v,q,k]  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_C[v,q,k];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_F:=proc(n1,n2,n3,n4,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local sum,p,q;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_F;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_F[n1,n2,n3,n4,n5], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_F[n1,n2,n3,n4,n5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n2=-1 or n2=-2 or n5&lt;0 or n3=-1 or n3=-2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_F[n1,n2,n3,n4,n5]:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_F[n1,n2,n3,n4,n5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n5=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+ n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n5=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+ n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n5=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+ n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet, zero value returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_F[n1,n2,n3,n4,n5]:=sum; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_int_F[n1,n2,n3,n4,n5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">series_l:=proc(input)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local t,t_max,ff,temp,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  t_max:=20;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  subs(l=t-1/2,input):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  taylor(%,t=infinity, t_max):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  ff:=subs(t=l+1/2,%):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(ff); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=convert(ff,polynom);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int x^n1 lnx^n2 exp(-alpha x) dx</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_ln:=proc(n,xi,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_ln;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local factor,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_int_ln[n,xi,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_ln[n,xi,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if xi&lt;0 or xi&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet zero value is returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if xi=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=Psi(0,n+1)-ln(alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=GAMMA(n+1)/alpha^(n+1)*factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_ln[n,xi,alpha]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int s^n1 t^n2 r&lt;^n3 r&gt;^n4 lns^n5 r12^n12 exp(-alpha*s) sin \134theta dr_&lt; dr_&gt; d\134theta</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res,k;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_F_L;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`enter`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for k from 0 to floor((n12+1)/2) do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2/(2*L+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - 8 * Pi^2 * n12 * ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 8 * Pi^2 * n12 *  ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= res * 2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -Z *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -Z *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*8*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_T:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  +16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  +16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  +16*Pi^2*E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_Ven:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=-16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`2-1`,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - 8 * Pi^2 * n12 * ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 8 * Pi^2 * n12 *  ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= res * 2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # print(`2-2`,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*8*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`2-3`,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if L_p&lt;&gt;L then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res*8*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res*2/(2*L+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># this is due to double counting in int_F_L</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># convention ai aj hij-&gt; aj (hij + hji) -&gt; we implicitly divide 2</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res/2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_N:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= sum + PWE_N_I(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(`zz`,l,PWE_N_I(WF,Table_fc,Mn,l));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*2*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_N_I:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor,xi_i,xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_PWE_N_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Re(Table_PWE_N_I[WF,Table_fc,Mn,l]), numeric ) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_N_I[WF,Table_fc,Mn,l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn	 do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  should be *(4*Pi)^2, ignore Pi^2</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(l,sum*(4)^2 );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_N_I[WF,Table_fc,Mn,l]:=sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_N_I[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_T:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=sum + PWE_T_I(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*2*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># 8 pi^2 integral, 2 r_&lt; r_&gt;, 2 from missing 2 in 1/2l+1</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_T_I:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p_i,q_i,p_j,q_j,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j,symm_factor,n1,n2,n3,n4,n5,n1p,n2p,n3p,n4p,n5p;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_PWE_T_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Re(Table_PWE_T_I[WF,Table_fc,Mn,l]), numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_T_I[WF,Table_fc,Mn,l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`here`); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1p:=lambda_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2p:=mu_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3p:=l + 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4p:=nu_i - l - 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5p:=xi_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1:=lambda_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2:=mu_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3:=l + 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4:=nu_j - l - 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5:=xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  );    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># k_i k_j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`here`);   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   #  print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1p:=lambda_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2p:=mu_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3p:=l + 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4p:=nu_i - l - 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5p:=xi_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1:=lambda_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2:=mu_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3:=l + 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4:=nu_j - l - 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5:=xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  );    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># k_i k_j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from i to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`here`); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if i=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        symmetry_factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        symmetry_factor:=2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1p:=lambda_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2p:=mu_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3p:=l + 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4p:=nu_i - l - 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5p:=xi_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1:=lambda_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2:=mu_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3:=l + 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4:=nu_j - l - 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5:=xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:= sum +  symmetry_factor * WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  );    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># k_i k_j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_T_I[WF,Table_fc,Mn,l]:=sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_T_I[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEN:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= sum + PWE_VEN_I(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*2*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEN_I:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_PWE_VEN_I,Z;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]), numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0; Z:=2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">	      -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) - Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  should be *(4*Pi)^2, ignore Pi^2</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(l,sum*(4)^2 );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_VEN_I[WF,Table_fc,Mn,l]:=sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_VEN_I[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># It comes from &lt; psi  | 1/r12 | psi  &gt;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEE:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,lp,lpp,sum,sum0,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;sum0:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # pwe 1/r12 non-pwe section  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum0:= sum0 + PWE_VEE_I0(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum0:=sum0*32*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum0:=evalf(%); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # pwe 1/r12 pwe section </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for lp from 0 to L do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for lpp from abs(l-lp) to l+lp do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        sum:= sum + PWE_VEE_I(WF,Table_fc,Mn,l,lp,lpp);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  # 8 pi^2 integral; 2 r_&lt; 2_&gt;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=sum+sum0;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># increment</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEE_I0:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,Table_PWE_VEE_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Re(Table_PWE_VEE_I0[WF,Table_fc,Mn,l]),numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_VEE_I0[WF,Table_fc,Mn,l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=0;     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for i from Mn_g+1 to Mn do           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for j from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">             </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_j:=Table_fc[j][3]-1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#       i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for i from 1 to Mn_g do           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for j from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_i:=Table_fc[i][3]-1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#       i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(`cccc`,sum);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_VEE_I0[WF,Table_fc,Mn,l]:= evalf(sum);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_VEE_I0[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEE_I:=proc(WF,Table_fc,Mn,l,lp,lpp)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,Table_PWE_VEE_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]),numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=0;     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for i from Mn_g+1 to Mn do           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for j from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) and (lp&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:=  1/2* nu_j - lp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> 	           sum:= sum +  2*WF[i]*WF[j]*W3j(l,lp,lpp,0,0,0)^2 </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,lp,k_j) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            * int_F(lambda_i + lambda_j, mu_i+mu_j , l + lp+lpp + 2*k_i +2*k_j + 2,  nu_i + nu_j - l - lp-lpp - 2*k_i - 2*k_j  + 1, xi_i + xi_j , 2*alpha); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#       i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]:= evalf(sum);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int_0^infty \134int_0^s \134int_0^u s^k t^l u^m (lns)^n e^(-alpha*s) dsdtdu   </Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_stu:=proc(k,l,m,n,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_stu, Table_index_exp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if l&lt;=-1 or l+m&lt;=-2 or k + l + m &lt;=-3 or n&lt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return(0);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_stu[k,l,m,n,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-ln(alpha) + Psi(0,3+k+l+m) ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* (</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> ( -ln(alpha) + Psi(0,3+k+l+m))^2 + Psi(1,3+k+l+m) );  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet`);    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(k,l,m,alpha, Table_int_stu[k,l,m,alpha]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_stu[k,l,m,n,alpha]:= evalf(%*2*Pi^2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int x^n1 lnx^n2 exp(-alpha x) dx</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_ln:=proc(n,xi,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_ln;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local factor,res,l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_int_ln[n,xi,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_ln[n,xi,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if xi&lt;0 or xi&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet zero value is returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if xi=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=Psi_ex(0,n+1)-ln(alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=(Psi_ex(0,n+1)-ln(alpha))^2+Psi_ex(1,n+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=Gamma_ex(n+1)/alpha^(n+1)*factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_ln[n,xi,alpha]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">energy_VFC:=proc(alpha,fc,Table_fc,Volume,Mn)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local T,Ven,Vee,En,coef,i,j,k,l,hc,tc,venc,veec,power_s, power_t, power_u, tempH, tempT, tempS, tempV, tempVen,tempVee,E, CM,lambda,lambda_p,mu,mu_p,nu,nu_p,WFnorm,xi,xi_p,LL;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global HM, TM, SM, VENM,VEEM,Energy,WF,WFsum,NV;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  LL:=array(1..Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  CM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  HM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  TM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  VENM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  VEEM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  SM:=Matrix(Mn,Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  NV:=Vector(Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  E:= Vector(Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  WF:=Array(Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   print(j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for k from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #     print(j,k);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if k&gt;=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        HM[j,k]:=0; TM[j,k]:=0; VENM[j,k]:=0; VEEM[j,k]:=0; SM[j,k]:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #    s^lambda t^nu u^mu  &lt;-&gt; Table_fc[j][1/2/3]       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #    &lt;f|H|f'&gt;  &lt;-&gt; &lt;fc[j]| H |fc[k]&gt;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda:= Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu:= Table_fc[j][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu:= Table_fc[j][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi:= Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_p:= Table_fc[k][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_p:= Table_fc[k][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_p:= Table_fc[k][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_p:= Table_fc[k][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(`cc`,Table_fc[j], lambda,mu,nu, Table_fc[k],lambda_p,mu_p,nu_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        HM[j,k]:=HM[j,k] </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* lambda_p* xi_p *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2* xi_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* nu_p* alpha *int_stu( lambda + 1 + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* lambda_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* mu_p* nu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* lambda_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* mu_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p - 1 , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* lambda_p* xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* nu_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* xi_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-4* Z  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-3* lambda_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+3* mu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+4* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-3* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu,  xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ nu_p^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-mu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-nu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-xi_p^2 *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2 , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-nu_p *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+mu_p^2*int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+alpha^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ mu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-lambda_p^2   *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-lambda_p *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+lambda_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-alpha^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+xi_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 2*alpha  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          VENM[j,k]:=VENM[j,k] -4* Z  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          VEEM[j,k]:=VEEM[j,k] + 1  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p, xi + xi_p, 2*alpha  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          TM[j,k]:=TM[j,k]  + HM[j,k]-  VENM[j,k]-VEEM[j,k];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          SM[j,k]:=SM[j,k] + int_stu(lambda+lambda_p+2, mu+mu_p,nu+nu_p+1,xi + xi_p, 2*alpha) - int_stu(lambda+lambda_p, mu+mu_p+2,nu+nu_p+1, xi + xi_p,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         HM[j,k]:=HM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         TM[j,k]:=TM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         VENM[j,k]:=VENM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         VEEM[j,k]:=VEEM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         SM[j,k]:=SM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(j,k,HM[j,k],SM[j,k]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      HM[i,j]:=evalf( HM[i,j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      SM[i,j]:=evalf( SM[i,j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`aaa`,TM[3,3],VENM[3,3],VEEM[3,3]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  E:=Eigenvalues(SM);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  Energy:=100.:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  for j from 1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    if Re(E[j])&lt;Energy then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      Energy:=Re(E[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`minimum eigenvalue of overlap matrix`=Energy);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  Energy:=1.:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  for j from 1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    if Re(E[j])&gt;Energy then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      Energy:=Re(E[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`maximum eigenvalue of overlap matrix`=Energy);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  CM,E:=Eigenvectors(HM,SM,output = [`vectors`, `values`]); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Energy:=0.:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if Re(E[j])&lt;Energy then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Energy:=Re(E[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k from 1 to Mn do   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        WF[k]:=CM[k,j];    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Ground state energy`=Energy);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WFnorm:=WFnorm + WF[i]*SM[i,j]*WF[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=sqrt(WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    LL[i]:=WF[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,LL[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Norm of ground state WF before normalization`, WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  T:=0;Ven:=0;Vee:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      T:=T+TM[i,j]*WF[i]*WF[j];   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  T:=T/WFnorm^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Ven:=Ven+VENM[i,j]*WF[i]*WF[j];   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Ven:=Ven/WFnorm^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Vee:=Vee+VEEM[i,j]*WF[i]*WF[j];   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Vee:=Vee/WFnorm^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`summary`,T,Ven,Vee,T+Ven+Vee);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[i]:=WF[i]/WFnorm;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WFnorm:=WFnorm + WF[i]*SM[i,j]*WF[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=sqrt(WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Norm of ground after WF after normalization`, WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,WF[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    LL[i]:=Re(WF[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">  writedata(`D:\134\134VP_test.txt`, LL);

  print('test');</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># cross check energy</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  En:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      En:=En + WF[i]*HM[i,j]*WF[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;

  print('test2');</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Energy;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gen_A:=proc(alpha,omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,m,n;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global fc,Table_fc,Mn,WF;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Basis-A of Schwarz</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   for l from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     for m from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       for n from 0 to omega by 2 do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if l+m+n&gt;omega then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Mn:=Mn+1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          fc[Mn]:=exp(-alpha*s) * s^l * u^m * t^n; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Table_fc[Mn]:=[l,n,m,0,alpha]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          print(Mn, fc[Mn],Table_fc[Mn]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`order of calculation`,omega,`number of trial wavefunction`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gen_B:=proc(omega,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,m,n;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global WF,Mn,fc,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     for m from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       for n from 0 to omega by 2 do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if l+m+n&gt;omega then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Mn:=Mn+1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          fc[Mn]:=exp(-alpha*s) * s^l * (u/s)^m * (t/s)^n; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          WF[Mn]:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(Mn, fc[Mn],Table_fc[Mn]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gen_F:=proc(omega,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,m,n;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global fc,Table_fc,Mn,WF;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Basis-F of Schwarz</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   for l from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     for m from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       for n from 0 to omega by 2 do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if l+m+n&gt;omega then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Mn:=Mn+1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          fc[Mn]:=exp(-alpha*s) * s^l * (u/s)^m * (t/s)^n; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          print(Mn, fc[Mn],Table_fc[Mn]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># exclude divergence terms</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#          if l+m+n=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#            next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#          elif (l=1) and (m=0) and (n=0) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#            next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#          else   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            Mn:=Mn+1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            fc[Mn]:=exp(-alpha*s) * s^l * (u/s)^m * (t/s)^n *ln(s); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            Table_fc[Mn]:=[l-m-n,n,m,1,alpha]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            WF[Mn]:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            print(Mn, fc[Mn],Table_fc[Mn]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #         end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`order of calculation`,omega,`number of trial wavefunction`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C4:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi,xi_n,xi_m,res,res1,res2,res3,res4;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C4_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res+ 1/2^6*WF[i]*WF[j]*int_ln(n+m+5,xi_n+xi_m,alpha*2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*6*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C8:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi_n,xi_m,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C8_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(i,j,Table_fc[i],res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;3 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;3 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res + WF[i]*WF[j]/2^10*int_ln(n+m+9,xi_n+xi_m,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*12*210*Pi^2:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(evalf(res));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C12:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi_n,xi_m,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C12_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(i,j,Table_fc[i],res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;5 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;5 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res + WF[i]*WF[j]/2^14*int_ln(n+m+13,xi_n+xi_m,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*30*62370*Pi^2:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(evalf(res));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C16:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi_n,xi_m,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C16_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(i,j,Table_fc[i],res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;7 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;7 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res + WF[i]*WF[j]/2^18*int_ln(n+m+17,xi_n+xi_m,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*56*91216125*Pi^2:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(evalf(res));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">remainder:=proc(WF)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if (Table_fc[i][1]=0 and Table_fc[i][2]=0 and Table_fc[i][3]=1) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      print(`cusp`,Table_fc[i],WF);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># order by odd power r12 first</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sorting:=proc(g_max)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,k,temp,p;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_fc,Table_fc_2,Mn_g,Mn_p,Mn_flag;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_g:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to g_max by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Mn_g:=Mn_g+1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_flag:=Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to g_max by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        p:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if p=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_flag:= Mn_flag+1;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_p:=Mn-Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`rearranged`,Mn,Mn_g,Mn_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][1]:=Table_fc_2[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][2]:=Table_fc_2[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][3]:=Table_fc_2[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][4]:=Table_fc_2[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE:=proc(L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0,l,part_A_D,f1,f2,f3,f4,f5,i,j,part_A_N,Eref;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Z,WF,Table_fc,Mn_g,Mn;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_D:=0;Z:=2; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># denominator</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`mmm`,Mn_g);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1_p:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2_p:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12_p:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5_p:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha_p:=Table_fc[i][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2:=Table_fc[j][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12:=Table_fc[j][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha:=Table_fc[j][5];    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      part_A_D:=part_A_D + WF[i]*WF[j]*2*8*Pi^2*int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i],WF[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_D:=evalf(part_A_D);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`hh`,part_A_D);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># numerator </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_N:=0; E0:=0;Z:=2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Vee Ven</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1_p:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2_p:=Table_fc[i][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12_p:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5_p:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha_p:=Table_fc[i][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2:=Table_fc[j][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12:=Table_fc[j][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha:=Table_fc[j][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #    print(Table_fc[i],Table_fc[j], evalf( 2*8*Pi^2*int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p-1 , 0 , alpha_p+alpha) ));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      part_A_N:= part_A_N </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      + WF[i]*WF[j]*section1_T(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + WF[i]*WF[j]*section1_Ven(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + WF[i]*WF[j]*2*8*Pi^2*int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p-1 , 0 , alpha_p+alpha) ; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_N:=evalf(part_A_N);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`cccccc`,evalf(part_A_N));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Eref:=-2.903724377034119598;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f1:=PWE_N(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`norm part`,l,f1+part_A_D);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f2:=PWE_T(WF,Table_fc,Mn,l); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f3:=PWE_VEN(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f4:=PWE_VEE(WF,Table_fc,Mn,l); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`ff`,l,f2,f3,f4);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #  print(`ttt`,f2+part_A_N,f3+part_A_N,f4+part_A_N);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #  print(l,evalf(f2+f3+f4+part_A_N)  	);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(l,evalf((f2+f3+f4+part_A_N)/(f1+part_A_D)));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f5[l]:=evalf((f2+f3+f4+part_A_N)/(f1+part_A_D));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if l=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      print(f5[l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      print(`increment`,f5[l]-f5[l-1]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">output:=proc(WF,Mn)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,LL;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  LL:=array(1..Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    LL[j]:=Re(WF[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`llll`,j,LL[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;
  <Font encoding="UTF-8">writedata(`d:\134\134VP_test.txt`,LL);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">  #writedata(`d:\134\134vp_14_75d_wf.txt`,LL);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">input:=proc(Mn)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,LLL;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global WF;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  LLL:=array(1..Mn);
  LLL:=readdata(`<Font encoding="UTF-8">d:\134\134</Font>VP_test.txt`); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"> # LLL:=readdata(`d:\134\134vp_14_75d_wf.txt`); 
</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(j,LLL[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[j]:=LLL[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># order by odd power r12 first</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sorting:=proc(g_max)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,k,temp,p,Table_fc_2,WF_2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_fc,WF,Mn_g,Mn_p,Mn_flag;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># WF_2:=Array(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`ddd`);	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_g:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to g_max by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Mn_g:=Mn_g+1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        WF_2[Mn_g]:=WF[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #       print(`cdaad`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_flag:=Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to g_max by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        p:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if p=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_flag:= Mn_flag+1;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WF_2[Mn_flag]:=WF[i];    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_p:=Mn-Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`cc`,Mn,Mn_g,Mn_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][1]:=Table_fc_2[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][2]:=Table_fc_2[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][3]:=Table_fc_2[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][4]:=Table_fc_2[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[i]:=WF_2[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># order by odd power r12 first</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sorting_min:=proc(g_max)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,k,temp,p,Table_fc_2,WF_2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_fc,WF,Mn_g,Mn_p,Mn_flag;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># WF_2:=Array(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`before`);	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_g:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to g_max by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># not included       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if g_max=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if g_max=3 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=3 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if g_max=5 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;4 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=3 and Table_fc[i][2]&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=5 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	                       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Mn_g:=Mn_g+1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        WF_2[Mn_g]:=WF[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#	      print(`cdaad`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_flag:=Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to g_max by 2 do        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        p:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># modify back </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if g_max=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if g_max=3 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=3 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if g_max=5 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;4 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=3 and Table_fc[i][2]&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=5 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	                       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if p=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_flag:= Mn_flag+1;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WF_2[Mn_flag]:=WF[i];    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_p:=Mn-Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Number of g and non-g functions are`,Mn,Mn_g,Mn_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][1]:=Table_fc_2[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][2]:=Table_fc_2[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][3]:=Table_fc_2[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][4]:=Table_fc_2[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[i]:=WF_2[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`after`);	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C_vqk_asympt:=proc(v,q,k)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_C;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res,L1,L2,t;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_C[v,q,k], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_C[v,q,k];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if v&lt;-1 then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(`not supported`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if type(v, even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      print(`not supported yet!`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      L2:=1/2*(v+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if k&gt;L2 then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    if q=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      res:=binomial(v+2,2*k+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      res:=res/(v+2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for t from 0 to floor( (v+1)/2 )  do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        res:=res* ( 2*k+2*t-v )/(2*k+2*q-2*t+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res*binomial(v+2,2*k+1)*(2*q+1)/(v+2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    res:=evalf(res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_C[v,q,k]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`CC`,v,q,k,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">asympt_int:=proc(n1,n2,n3,n4,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local m,m_max,k,temp,asympt_hyg,v,res,corr,  Table_asympt_int ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_asympt_int[n1,n2,n3,n4,n5,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     res:= Table_asympt_int[n1,n2,n3,n4,n5,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  corr:=0;m_max:=12;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  v:=n1+n2+n3+n4+2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n2&lt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   print(`not supported yet zero value returned`, n2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n5=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n5=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    factor:=Psi(0,v)-ln(alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n5=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    factor:=(Psi(0,v)-ln(alpha))^2+Psi(1,v);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(`not supported yet, zero value will be returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    factor:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  factor:=evalf(factor);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for m from 0 to m_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    temp:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for k from 1 to m do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      temp:=temp*(n2+k)*(n2+n3+n4+k+1)/(n2+n3+k+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    temp:=temp/2^m/m!;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    corr:=corr + temp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  asympt_hyg:=1/2^(n2+n3+n4+2)*corr;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(`cc`,n1,n2,n3,n4,n5,alpha,v);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(n2+1,n3+1 );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(  Beta(n2+1,n3+1) ) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=GAMMA(v)/alpha^v*Beta(n2+1,n3+1)*asympt_hyg*factor;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=expand(%);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_asympt_int[n1,n2,n3,n4,n5,alpha]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_1_asympt:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res,k,k_p,k_max, k_p_max,ff,temp,t_max;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  k_p_max:= (n12_p+1)/2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  k_max:=(n12-1)/2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  t_max:=12;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for k_p from 0 to k_p_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for k from 0 to k_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       temp:= -8 * Pi^2 * n12 * (n12+1) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">* C_vqk_asympt(n12_p,l,k_p) * C_vqk_asympt(n12-2,l,k)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">* asympt_int(n1_p+n1, n2_p+n2, 2*l+2*k+2*k_p+	2, n12_p + n12 - 2*l-2*k-2*k_p, n5_p+n5, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    temp:=temp/(l+1/2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(temp);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    temp:=series_l(temp);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:= res + temp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      print(`dfffff`,k_p,k, C_vqk_asympt(n12_p,l,k_p),   C_vqk_asympt(n12-2,l,k),  asympt_int(n1_p+n1, n2_p+n2, 2*l+2*k+2*k_p+	2, n12_p + n12 - 2*l-2*k-2*k_p, n5_p+n5, alpha_p+alpha)    );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># res:=evalf(expand(%));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=expand(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=series_l(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># subs(l=t-1/2,%):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># taylor(%,t=infinity,10):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># ff:=subs(t=l+1/2,%):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(ff); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># res:=convert(ff,polynom);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_2_asympt:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res,k,k_p,k_max,k_p_max,temp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  k_p_max:= (n12_p+1)/2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  k_max:=(n12-1)/2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  t_max:=12;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for k_p from 0 to k_p_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for k from 0 to k_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       temp:=</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-8 * Pi^2 * n12 * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># unshifted part</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C_vqk_asympt(n12_p,l,k_p) * C_vqk_asympt(n12-2,l,k) *  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1 * asympt_int( n1_p+n1, n2_p+n2, 2*l+2*k+2*k_p+	2, n12_p + n12 - 2*l-2*k-2*k_p, n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 * asympt_int( n1_p+n1, n2_p+n2, 2*l+2*k+2*k_p+	2, n12_p + n12 - 2*l-2*k-2*k_p, n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * asympt_int( n1_p+n1-1, n2_p+n2, 2*l+2*k+2*k_p+	2, n12_p + n12 - 2*l-2*k-2*k_p, n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * asympt_int( n1_p+n1+1, n2_p+n2, 2*l+2*k+2*k_p+	2, n12_p + n12 - 2*l-2*k-2*k_p, n5_p+n5, alpha_p+alpha ) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># shifted part</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 8 * Pi^2 * n12 * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C_vqk_asympt(n12_p,l,k_p) * C_vqk_asympt(n12-2,l+1,k) * (l+1)/(2*l+3) *</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1 * asympt_int( n1_p+n1, n2_p+n2, 2*l+2*k+2*k_p+	3, n12_p + n12 - 2*l-2*k-2*k_p-1, n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- n2 * asympt_int( n1_p+n1, n2_p+n2, 2*l+2*k+2*k_p+	3, n12_p + n12 - 2*l-2*k-2*k_p-1, n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * asympt_int( n1_p+n1-1, n2_p+n2, 2*l+2*k+2*k_p+	3, n12_p + n12 - 2*l-2*k-2*k_p-1, n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * asympt_int( n1_p+n1+1, n2_p+n2, 2*l+2*k+2*k_p+	3, n12_p + n12 - 2*l-2*k-2*k_p-1, n5_p+n5, alpha_p+alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 8 * Pi^2 * n12 * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C_vqk_asympt(n12_p,l,k_p) * C_vqk_asympt(n12-2,l-1,k) * (l)/(2*l-1) *</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1 * asympt_int( n1_p+n1, n2_p+n2, 2*l+2*k+2*k_p+	1, n12_p + n12 - 2*l-2*k-2*k_p+1, n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- n2 * asympt_int( n1_p+n1, n2_p+n2, 2*l+2*k+2*k_p+	1, n12_p + n12 - 2*l-2*k-2*k_p+1, n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * asympt_int( n1_p+n1-1, n2_p+n2, 2*l+2*k+2*k_p+1, n12_p + n12 - 2*l-2*k-2*k_p+1, n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * asympt_int( n1_p+n1+1, n2_p+n2, 2*l+2*k+2*k_p+	1, n12_p + n12 - 2*l-2*k-2*k_p+1, n5_p+n5, alpha_p+alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   temp:=temp/(l+1/2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   print(temp);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   temp:=series_l(temp);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   subs(l=t-1/2,%):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   taylor(%,t=infinity, t_max):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   ff:=subs(t=l+1/2,%):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   print(ff); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   temp:=convert(ff,polynom);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   res:= res + temp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= res * 2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_3_asympt:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local Z,res,k,k_p,t_max,k_max,k_p_max,temp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Z:=2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  k_p_max:= (n12_p+1)/2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  k_max:=(n12+1)/2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  t_max:=12;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for k_p from 0 to k_p_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for k from 0 to k_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       temp:=C_vqk_asympt(n12_p,l,k_p) * C_vqk_asympt(n12,l,k) *  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">(    -2*n1*n5 * asympt_int( n1_p+n1-2 , n2_p+n2 , 2*l+2*k+2*k_p+2,  n12_p + n12 - 2*l-2*k-2*k_p + 2, n5_p+n5-1 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + n1 * asympt_int( n1_p+n1-2 , n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p + 2 , n5_p+n5 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + 2*n1*alpha * asympt_int( n1_p+n1-1 , n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +2 , n5_p+n5 ,  alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   -n1^2 * asympt_int( n1_p+n1-2 , n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +2 , n5_p+n5 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + n5 * asympt_int( n1_p+n1-2 , n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +2 , n5_p+n5-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + n5 * asympt_int( n1_p+n1-2 , n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +2 , n5_p+n5-2, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + 2*n5*alpha * asympt_int( n1_p+n1-1 , n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +2, n5_p+n5-1, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n2^2 * asympt_int( n1_p+n1 , n2_p+n2-2 , 2*l+2*k+2*k_p+2 ,n12_p + n12 - 2*l-2*k-2*k_p + 2, n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + n2 * asympt_int( n1_p+n1 , n2_p+n2-2 , 2*l+2*k+2*k_p+2 ,n12_p + n12 - 2*l-2*k-2*k_p + 2 , n5_p+n5, alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -Z * asympt_int( n1_p+n1 , n2_p+n2 , 2*l+2*k+2*k_p+1 , n12_p + n12 - 2*l-2*k-2*k_p +2 , n5_p+n5, alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -Z *  asympt_int( n1_p+n1 , n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +1 , n5_p+n5, alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n1 *  asympt_int( n1_p+n1-1 , n2_p+n2 , 2*l+2*k+2*k_p+1 , n12_p + n12 - 2*l-2*k-2*k_p +2 , n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + n2 *  asympt_int( n1_p+n1 , n2_p+n2-1 , 2*l+2*k+2*k_p+1 , n12_p + n12 - 2*l-2*k-2*k_p +2 , n5_p+n5, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5 *  asympt_int( n1_p+n1-1 , n2_p+n2 , 2*l+2*k+2*k_p+1, n12_p + n12 - 2*l-2*k-2*k_p +2, n5_p+n5-1, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + alpha *asympt_int( n1_p+n1 , n2_p+n2 , 2*l+2*k+2*k_p+1 , n12_p + n12 - 2*l-2*k-2*k_p +2, n5_p+n5,  alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n1 *  asympt_int( n1_p+n1-1 , n2_p+n2 , 2*l+2*k+2*k_p+2 ,n12_p + n12 - 2*l-2*k-2*k_p + 1 , n5_p+n5, alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n2 *  asympt_int( n1_p+n1 , n2_p+n2-1 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +1 , n5_p+n5, alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5 *  asympt_int( n1_p+n1-1 , n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +1 , n5_p+n5-1, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + alpha *  asympt_int( n1_p+n1 , n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +1 , n5_p+n5, alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5^2 *  asympt_int( n1_p+n1-2 , n2_p+n2 , 2*l+2*k+2*k_p+2 ,n12_p + n12 - 2*l-2*k-2*k_p + 2 , n5_p+n5-2, alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -alpha^2 *  asympt_int( n1_p+n1 , n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +2 , n5_p+n5, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- E0 *  asympt_int( n1_p+n1, n2_p+n2 , 2*l+2*k+2*k_p+2 , n12_p + n12 - 2*l-2*k-2*k_p +2 , n5_p+n5, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       temp:=series_l(temp);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       res:=res+temp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*8*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res/(l+1/2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=expand(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_asympt:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section1_1_asympt(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + section1_2_asympt(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + section1_3_asympt(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># order by given power corresponds to asympic behavior. extended</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sorting_asympt_ex:=proc(g_max)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,k,temp,p;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_fc,Table_fc_2,WF_2,WF,Mn_g,Mn_p,Mn_flag;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_g:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from g_max+2 to g_max+2 by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j  and Table_fc[i][2]=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Mn_g:=Mn_g+1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        WF_2[Mn_g]:=WF[i];                  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_flag:=Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from g_max+2 to g_max+2 by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j and Table_fc[i][2]=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        p:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if p=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_flag:= Mn_flag+1;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WF_2[Mn_flag]:=WF[i]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_p:=Mn-Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`cc`,Mn,Mn_g,Mn_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc_2[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][1]:=Table_fc_2[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][2]:=Table_fc_2[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][3]:=Table_fc_2[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][4]:=Table_fc_2[i][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[i]:=WF_2[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># order by given power corresponds to asympic behavior. extended</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sorting_asympt_min:=proc(g_max)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,k,temp,p;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_fc,Table_fc_2,WF_2,WF,Mn_g,Mn_p,Mn_flag;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_g:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if Table_fc[i][2] + Table_fc[i][3] = g_max + 2 then          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_g:=Mn_g+1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_g][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_g][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_g][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_g][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WF_2[Mn_g]:=WF[i];                  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_flag:=Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if Table_fc[i][2] + Table_fc[i][3] = g_max + 2 then   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      p:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if p=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_flag:= Mn_flag+1;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WF_2[Mn_flag]:=WF[i]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_p:=Mn-Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`cc`,Mn,Mn_g,Mn_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc_2[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][1]:=Table_fc_2[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][2]:=Table_fc_2[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][3]:=Table_fc_2[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][4]:=Table_fc_2[i][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[i]:=WF_2[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">CI_asympt:=proc(Mn_asympt)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global E0,WF,Table_fc,g_max;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local flag, res,i,j,temp,n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`gg`,g_max);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_asympt do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_asympt do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1_p:= Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2_p:= Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12_p:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5_p:= Table_fc[i][4];     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha_p:= Table_fc[i][5];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1:= Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2:= Table_fc[j][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12:=Table_fc[j][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5:= Table_fc[j][4];     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha:= Table_fc[j][5];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      print(`tt`,i,j,n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:= res + WF[i] * WF[j] *  section1_asympt(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=series_l(res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`total contribution`,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">CI_En:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global g_max,Z, Volume, alpha,Mn,Table_fc,WF,E0,Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># real volume element 2*Pi^2 take into int_stu</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Volume:=(s^2-t^2)*u;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Z:=2.00: alpha:=1.0; Mn:=0; g_max:=-1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`aa`,g_max);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  gen_F(omega,alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  E0:=energy_VFC(alpha,fc,Table_fc,Volume,Mn);

  print('hello22');</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  input(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  g_max:=1;
  print('hello');
# control minimal contruction or not;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> sorting_asympt_ex(g_max);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #sorting_asympt_min(g_max);

print('hello2');</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  CI_asympt(Mn_g);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print('hello');</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  output(WF,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  g_max:=1; L:=5;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  input(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  sorting_min(g_max);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  PWE(L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  g_max:=3; L:=5;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  input(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  sorting_min(g_max);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  PWE(L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># g_max:=5; L:=5;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  input(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  sorting_min(g_max);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  PWE(L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">######################## Main code #################################</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># FC calculation for the electronic Hamiltonian of Helium atom`</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># initial wavefunction e^(-alpha*s) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># s:=r1+r2, t:=-r1+r2, u:=r12 coordinate as PRL 93, 030403` </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">##################################################################</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(LinearAlgebra):  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">unassign('WF,fc,Mn');</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Digits:=50: omega:=6;E0:=-2.903;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">CI_En(omega):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60Table_PWE_VEE_I0%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60PWE_VEE_I0%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `Table_PWE_VEE_I0` is implicitly declared local to procedure `PWE_VEE_I0`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60j%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60output%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `j` is implicitly declared local to procedure `output`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60j%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60input%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `j` is implicitly declared local to procedure `input`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60factor%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60asympt_int%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `factor` is implicitly declared local to procedure `asympt_int`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60t_max%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60section1_2_asympt%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `t_max` is implicitly declared local to procedure `section1_2_asympt`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiNkYnRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjFGMg==">IiIn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSp+JiM4Nzg4O35GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkjbW5HRiQ2JFEmMi45MDNGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">JCElLkghIiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjYWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlctSSNtbkdGJDYkUSIxRidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiRJI2FhRzYiISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGUkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZW4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUkY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRl9wRi9GMkZlcEYyRmVwRjJGZXBGMkZpbkZob0ZbcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG9GW3BGLw==">NiUiIiItSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YpJCEjNSEiIjcnIiIhRjFGMUYxJCIjNUYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSVtc3VwR0YkNiUtRjM2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkRGRi9GSlEsMC4xMTExMTExZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkZURjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZnbi1GIzYmLUYsNiRRJDEuMEYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZccTYmLUYjNi4tRiw2JEZhcEYvRjJGZHFGMkZkcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIiMqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiLUkjbG5HRic2I0YtRjE3JyIiIUY2RjZGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiQqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiM3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIiUqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiYqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiU3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIicqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI2RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIigqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiInRi0hIic3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI2RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIikqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiInRi0hIictSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZccUYvRi9GMi1GLDYkRmRwRi9GMkZbckYyRl1yRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIioqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwNydGMCIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi9GZHEvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltyLyUpYmV2ZWxsZWRHRjhGMi1GYnE2Ji1GIzYuLUYjNiVGZm4tRiw2JEZocUYvRi9GMi1GLDYkRmRwRi9GMkZmckYyRmZyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzUqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwLUkjbG5HRic2I0YtRjE3J0YwIiIhRjFGMSRGI0Yw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSIzRidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmRxRi9GMkZdcUYyLUYsNiRGaXFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzYqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIzcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSIzRidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzcqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmRxRi9GMkZdcUYyLUYsNiRGaXFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzgqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJTcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzkqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJS1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzoqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiM3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzsqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzwqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMzcnRjRGM0YzIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz0qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMy1JI2xuR0YnNiNGLUYxNydGNEYzRjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjZGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GaXFGL0YyRmJxRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz4qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIidJInRHRioiIiU3J0Y0RjZGMyIiISQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjRGJ0YvRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjZGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRjhGMi1GX3I2Ji1GIzYuLUYjNiVGZm5GZ3JGL0YyRmJxRjJGanBGMi1GLDYkRlxzRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz8qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIidJInRHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjRGNkYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQ3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GaXFGL0YyRmJxRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0IqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiM3J0Y0RjZGMyIiISQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRjhGMi1GX3I2Ji1GIzYuLUYjNiVGZm5GZ3JGL0YyRmJxRjJGanBGMi1GLDYkRlxzRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0MqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiMtSSNsbkdGJzYjRi1GMTcnRjRGNkYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiU3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjZGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GaXFGL0YyRmJxRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0YqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIidJInRHRioiIiM3J0Y0RjZGMyIiISQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjZGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRjhGMi1GX3I2Ji1GIzYuLUYjNiVGZm5GZ3JGL0YyRmJxRjJGanBGMi1GLDYkRlxzRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0cqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIidJInRHRioiIiMtSSNsbkdGJzYjRi1GMTcnRjRGNkYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiY3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiYtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNkYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0oqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiInRi0hIic3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0sqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiInRi0hIictSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRi9GMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGanBGMkZqcEYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0wqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMTcnRjEiIiFGM0YzJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUYjNigtRmNvNiVRI2xuRicvRmdvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGVEY8Rj5GQEZCRkRGRkZhby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJvRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GMi1GXHE2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGZ3FGMkZkcUYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI00qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMS1JI2xuR0YnNiNGLUYxNydGMSIiIUY2RjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI04qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIzcnRjBGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyRmpwRjItRiw2JEZkcEYvRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI08qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMEYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjJGanBGMi1GLDYkRmRwRi9GMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiU3J0YyRjQiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjJGanBGMi1GLDYkRmRwRi9GMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjJGNCIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JEZhcEYvRjJGanBGMi1GLDYkUSIxRidGL0YyRmpwRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1IqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjE3JyIiIUY0RjFGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JEZhcEYvRjJGZ3FGMi1GLDYkUSIxRidGL0YyRmlxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1MqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjEtSSNsbkdGJzYjRi1GMTcnIiIhRjdGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZnFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1QqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIzcnRjJGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZHJGL0YyRmJzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI1UqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMkY1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZnFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1YqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiVJInVHRipGMUkidEdGKiIiJTcnRjJGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZHJGL0YyRmJzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI1cqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiVJInVHRipGMUkidEdGKiIiJS1JI2xuR0YnNiNGLUYxNydGMkY1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI1gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIzcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1oqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNDcnRjJGNEY0IiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1sqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNC1JI2xuR0YnNiNGLUYxNydGMkY0RjRGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1wqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQ3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI10qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GaXFGL0YyRmJxRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI14qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiVJInVHRioiIiRJInRHRioiIiM3J0YyRjZGNCIiISQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRjhGMi1GX3I2Ji1GIzYuLUYjNiVGZm5GZ3JGL0YyRmJxRjJGanBGMi1GLDYkRlxzRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI18qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiVJInVHRioiIiRJInRHRioiIiMtSSNsbkdGJzYjRi1GMTcnRjJGNkY0RjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI2AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiU3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI2EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI2IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiVJInVHRioiIiY3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI2MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiVJInVHRioiIiYtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2QqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiM3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2UqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiMtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRl9xRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2YqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjNyciIiFGM0Y1RjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRlxyRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2cqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUYzRjhGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjJGanBGMi1GLDYkRmRwRi9GMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI2gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInRHRioiIiU3J0YyRjQiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjJGanBGMi1GLDYkRmRwRi9GMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI2kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInRHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjJGNCIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZqcEYyRl1xRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2oqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxNydGMSIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZncUYyRmdxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2sqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxLUkjbG5HRic2I0YtRjE3J0YxIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiZGZW9GXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3EvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbi1GLDYkRmRxRi9GL0YyRl1xRjJGY3JGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI2wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjNydGMEY0RjEiIiEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvRlxyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuLUYsNiRGYHJGL0YvRjJGXXFGMkZec0YyRl5zRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI20qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3J0YwRjRGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZfcUYyRmdwRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI24qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjNyciIiFGNUYzRjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZcckYyRmdwRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI28qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUY4RjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvRmpwRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GanBGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI3AqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiNJInRHRipGNDcnRjJGNEY0IiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvRmpwRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlyLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GanBGL0YyRmpwRjJGanBGMi1GLDYkRmZyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI3EqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiNJInRHRipGNC1JI2xuR0YnNiNGLUYxNydGMkY0RjRGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI3IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJDcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI3MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJC1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI3QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiU3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI3UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI3YqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQ3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI3cqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI3gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIzcnRjFGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI3kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMUYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI3oqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjODBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiIyEpKiotSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIjSSJ1R0YqRjEtSSNsbkdGJzYjRi1GMTcnRjIiIiFGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjODFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRk82JS1GY282JVEidEYnRmZvRmhvLUYsNiRRIjJGJ0YvRl9wRi9GMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRGYXBGL0YyRmpwRjItRiw2JFEiMUYnRi9GMkZicUYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiIyIpKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkkidUdGKkYxSSJ0R0YqIiIjNyciIiFGNEYxRjYkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjODJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRk82JS1GY282JVEidEYnRmZvRmhvLUYsNiRRIjJGJ0YvRl9wRl5vLUYjNigtRmNvNiVRI2xuRicvRmdvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGVEY8Rj5GQEZCRkRGRkZhby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJvRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GMi1GZ3E2Ji1GIzYuLUYsNiRGYXBGL0YyRmpwRjItRiw2JFEiMUYnRi9GMkZhckYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiIyMpKiotSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkkidUdGKkYxSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUY0RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjODNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiIyQpKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtRjFJInVHRioiIiM3J0YxIiIhRjNGNSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjODRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiIyUpKiotSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtRjFJInVHRioiIiMtSSNsbkdGJzYjRi1GMTcnRjEiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjODVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIzRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZfcUYyRmdwRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiIyYpKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkkidUdGKiIiJDcnIiIhRjVGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjODZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIzRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZcckYyRmdwRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiIycpKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkkidUdGKiIiJC1JI2xuR0YnNiNGLUYxNyciIiFGOEYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjODdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIygpKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIlNydGMiIiIUY0RjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjODhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIykpKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIlLUkjbG5HRic2I0YtRjE3J0YyIiIhRjdGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjODlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRk82JS1GY282JVEidEYnRmZvRmhvRmRwRl9wRi9GMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuRmRwRjJGZHBGMi1GLDYkRmFwRi9GMkZhcUYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiIyopKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIjSSJ0R0YqRjI3J0YyRjIiIiFGNSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjOTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRk82JS1GY282JVEidEYnRmZvRmhvRmRwRl9wRl5vLUYjNigtRmNvNiVRI2xuRicvRmdvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGVEY8Rj5GQEZCRkRGRkZhby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJvRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GMi1GZnE2Ji1GIzYuRmRwRjJGZHBGMi1GLDYkRmFwRi9GMi1GLDYkUSIxRidGL0YyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiIyEqKiotSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIjSSJ0R0YqRjItSSNsbkdGJzYjRi1GMTcnRjJGMiIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjOTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiIyIqKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIkSSJ1R0YqRjE3J0YyIiIhRjFGNSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjOTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiIyMqKiotSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIkSSJ1R0YqRjEtSSNsbkdGJzYjRi1GMTcnRjIiIiFGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjOTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRk82JS1GY282JVEidUYnRmZvRmhvRmRwRl9wRi9GMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuRmRwRjItRiw2JEZhcEYvRjJGZHBGMkZhcUYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiIyQqKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIjSSJ1R0YqRjI3J0YyIiIhRjJGNSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjOTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRk82JS1GY282JVEidUYnRmZvRmhvRmRwRl9wRl5vLUYjNigtRmNvNiVRI2xuRicvRmdvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGVEY8Rj5GQEZCRkRGRkZhby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJvRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GMi1GZnE2Ji1GIzYuRmRwRjItRiw2JEZhcEYvRjJGZHBGMi1GLDYkUSIxRidGL0YyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiIyUqKiotSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIjSSJ1R0YqRjItSSNsbkdGJzYjRi1GMTcnRjIiIiFGMkYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjOTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIyYqKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiImNydGMiIiIUY0RjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjOTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIycqKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiImLUkjbG5HRic2I0YtRjE3J0YyIiIhRjdGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjOTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiIygqKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIlSSJ1R0YqRjE3J0YyIiIhRjFGNSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjOThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiIykqKiotSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiIlSSJ1R0YqRjEtSSNsbkdGJzYjRi1GMTcnRjIiIiFGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjOTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNkYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIyoqKiYtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiInNydGMiIiIUY0RjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEkMTAwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RlRGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmduLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zeby1GTzYlRmJvLUYsNiRRIjZGJ0YvRl9wRl5vLUYjNigtRmNvNiVRI2xuRicvRmdvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGVEY8Rj5GQEZCRkRGRkZhby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJvRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GMi1GYXE2Ji1GIzYuRmRwRjItRiw2JEZhcEYvRjJGaXFGMi1GLDYkUSIxRidGL0YyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiJCsiKigtSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YqJCEjNSEiIiIiIkYtIiInLUkjbG5HRic2I0YtRjE3J0YyIiIhRjdGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVE1b3JkZXJ+b2Z+Y2FsY3VsYXRpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNkYnRjlGNS1GLDYlUT1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uRidGL0YyRjUtRlE2JFEkMTAwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiZJNW9yZGVyfm9mfmNhbGN1bGF0aW9uRzYiIiInST1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uR0YkIiQrIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkYWFhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRVDIuNzI1ODkwNzM5MzQ4NDg5NTIzMjk3MTQ1MTMzMjk5MTI3NDU2NDE5OTc0MTIxOTk5OUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUVQzLjM4Mzg2NDM2NjA4Nzc4MDA5Nzg4NjExMTE5OTk1NzUzNzUzMjEwNzU1NDA4MjQ4MjVGJ0Y5RjlGNS1GUTYkUVUwLjIyOTExNTgxNjQ1Mzg2MDExMDc5NDM3MjExMjQ5NzEyNDkzNzA2OTc4MjMwNzY2ODA3RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiZJJGFhYUc2IiQiUyoqKj43dSo+a1hGIipITF45KEhCJipbWyRSMiplcyMhI1wkIVNEWyMzYXY1S3ZgZCoqPjZoKXk0IXkoM21WJ1FRJEYnJCJTMm93SSN5cHEkXDcoXDdAUCV6NSwnUVg7ZTZIIyEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVE0R3JvdW5kfnN0YXRlfmVuZXJneUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkjbW5HRiQ2JFFUMi45MDM3MjQzNjEyNTUyOTMxMjMxNjQ3MDI3NDEzNDE1MzI3NjU4Mzc4MTkxNTYxNTIyRidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">L0k0R3JvdW5kfnN0YXRlfmVuZXJneUc2IiQhU0E6YyI+eSRld0s6TVRGcWtKNyRIYjdPQ1AhSCEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFVMC43MjA4MzI5NDU5MDgzNjcxNDA2Mzc4NDI3ODc5NDYxNTY4ODk4Mjk2NTc3NTQwMzkxNUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiJeJCQiUzpSU3ZkJ0gpKilvOll6eVV5alNyTzNmJUgkM3MhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFXMC4wMDY4NTg0NDA1MDg3NDY5OTY4NjYwMzgyNDQwMzI3NDAzNjkxNzA4MzM1NTkyODYwNjYwRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiNeJCQhU2cxJ0dmTiQzPHAudUtTQ1FnJ28qcHUzMFdlbyEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFWMC4wNDUxMjc3MzM5ODUxNzAwNTE0MDIzMDU1MzU4NzE4OTQxNzMxMzMxNjQzODIyMjk0NjBGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiReJCQiU2clSEFRa0o4dFQqPShlYDBCU14rPCYpUnRGXiUhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFXMC4wMDczOTg5MjAyNDY2MzI4MzcxMjQ2MjQyMjEzNDE5NzcyMTQxODU5NDc4MjE5NDcxMDY0RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiVeJCQiU2s1Wj4jeSVmPTlzKD5NQFVpQ3IkR2pZLSMqKVIoISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFWMC4wMjc0MTgxMjMxODUyNzM2NjcxNDA5MzUyMTI3MjA4OTc1ODc0MTkzNDY2ODIxNzc3MDRGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiZeJCQiUy94PCNvWSQ+dWUoKjNzN18kNDluT0YmPUIiPXUjISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFXMC4wMDY4MDA2MjYwOTY5OTAyOTA2NTY1NDU3MzAxNTQzNjg3NTk5MzY4ODk3OTM4OTI1MTU1RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIideJCQiU2JeIypReiopbyQqZihvVjpJZGFjMUghKnA0RTEhbyEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFZMC4wMDAwNTEyNjYyNTk3MTE0ODE0NTAxOTIyODM5NTg1ODIzNTQ1NTY5NzMwNTU3MTU4NTUwNTRGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiheJCQhU2FdJmVyYkkocGJhQmVlUkcjPl05WzYoZmlFXiEjYSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFYMC4wMDA2ODcyNjE1ODc0Mjc2NzEyNDA1NjQxMDU0MjU1NjE3MjAzNDU3MzI1OTgzNTM0NDI4N0YnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIileJCQiUyhHV2AkKWZLZE0/PGNEYTVrMENyd1UoZWhzbyEjYCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFWMC4wNzIyODE4OTAwODgyMjk0MDg5NDc5NjYwNjM5MDM2NDQ1NjMyODU0ODQ4MzU4NTU1MTFGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIipeJCQiUzZiJmUkW1smR2pYay5SMW16JSozJUgjKTMhKj1HcyEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDE0Njg4NDk5MDAwMTgzOTY1MTY3Mjk0OTgxMTE4ODUwOTU5MzQ2ODAxOTkyNjkxMjcyRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzVeJCQiU3M3cCMqPiFvTWY0Jik9NilcSG5eJ1I9KyEqXClvOSEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA4MDg0MTM3MTI5NTE1MjkzNDY4ODcxODYwNDI2NTM1MDMwMzk3MTU4ODA4NzE2NDg5N0YnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzZeJCQiUygqWzsoMyllclJJXWBFLyc9KClvTUg6JkhyOCUzKSEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDExMzgzOTYxNzY2MDc0MTA4NzUwODQ3NjE4MjIwNzU3ODkwNjU1MzU2MjA1NjA1Njg3RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzdeJCQiUyhvMGM/Y2BsISp5dj8jPXclM3YzVDJtPCdSUTYhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDEwODYxNTA0MTE4OTIwMDAwNDQwMDQ4NTY1NjQ1ODU5MTkxNjc2OTk4NjI2ODg2ODY4RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzheJCQhU29vKW9pKSpwbiI+ZmVrbCZbK1crKyMqPVRdaDMiISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA1NDk0Nzk5OTIyNjcyMDA0Nzk2NTI3NzczODQ5NDcyMDE3MzIxMjE3MzQ4NjYyNTYzOUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzleJCQiU1JjaSdbdEBAdCxzJVxReEZsei8/bkEqKnolXCYhI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDIyMzIwNjYzMDk0NTQ4MDA0OTExNzc5ODczNTIzMDQ1NDU0NTM1MDUxODY3MjYyNjQzRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzpeJCQhU1ZFRW49ME5YWFhJX3QpejwiXCtbWDRqMUtBISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwNzgwMTY5NzgyMzczMjA3ODEyMDk0NzEzNTk3Mzk5ODQyMDQwMDA5Mzg5NzgxNDA5MDdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzteJCQhUzI0OXkqUTQrL1UpKlIoZjhaNDd5P3RCeXAseSEjYCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTA5NTM4ODQ3NjA5OTY4MzA5NTgyNDI1OTA2NTk1MDM5OTgyNjM5OTkxOTk5OTkxNjdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzxeJCQhU24iKioqKj4qKlJFKSpSXWYxZlUjZTQkbyo0dyUpUSY0IiEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI5MzU1MTQ4NDg5MzAzMDQ4NTEzNjMyNDEzMjUzMzUwNDM0NzAyODUwNTc0MjI2OTk4RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIz1eJCQhUykqcEF1MCZHcU0vTmBLVEtPXltJSSpbW15OSCEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA1MjQyNzg5ODA0ODU2MDQ1MTIwNTczNzAzOTkzMTA0NzEwMTUwNjU1NDYxMjUyMjE4MkYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz5eJCQhUyM9QURoYWxdLHIvSipScXQwN1hnJlshKSp5VV8hI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA4NjkyMDAwMTAzMjg0MTg1MDM5MzY2NTY3MDgxNTk3MjQwMDYyODQ4NjY2MzA1NDM1OEYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz9eJCQhU2VWMGptW0cxU3NmIjNubE9SXT0lRy4sKyNwKSEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDUyMzcwNzcxMDIzMTY5ODI0OTc3ODczNjU0NTQ0MjMwMDA3MjU2MjUxMjQ3MDg1NzY4RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0BeJCQhU29kM1o3RGNzK0lVYWFPKHkoXCMpcEotcjJQXyEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE1NDcwNDMzMTYwOTM2MDg1MzMyMzM1NjE1MjEyNjM5MDkyMzY5MDA4OTEzODQzMzQwRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0FeJCQhU1NMJVEiKjMhcEI0UkVAOmNMS2AzTzQ7TC9aOiEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE1MzYzMDk3MDA3Njg5NjA4NzAwODY1NTg2NTI0ODI2MjM5NDE2ODE3NjAxOTc2Mjk1RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0JeJCQhUyZIdz5nPG9UUmkjW18nZWwzcTMnKm8ycTRqYCIhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDExODM1Nzg2NzcwNzkzMTI2Mzk4MTQzNzcyMTg3NjU1MTI0NjE2NDY0OTMwOTE0NzkwRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0NeJCQhUyF6OTQkXFk7WTdidz1zUDkpUkVKenFueU49IiEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDM3MDQ1MzMzODQ2MjcxOTA2NDg1MzM0NDQzNjgwODY5NTg5NDk1MDY1MDU2ODg5Nzc1RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0ReJCQiU3YoKilvMGxdXCplcDNvVldMJlsxPkZZUUxYcSQhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA2MTY4MjE4NDQ2Nzk4OTc2ODgyOTY0MzQzMTU2MzE1MzIwMzQ5MDg0NzQ4Mjk4NjQ4OUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0VeJCQiUypbJylIW1ozXC5LOmo6VlYnSClvKCopelklPSNvaCEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDEwMDU0Mjc5NDAxOTgyOTkzODgyMTQ1MjI4MTQzMDg5NDAzNzkzMjQ1MTI2NTk0NDcxRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0ZeJCQiU3JXZkVeQyR6LiUqM1YiR185IylRKkgpPlN6VTA1ISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA1ODYzNjE4NzY3Mjg1NzQxODI4ODY0NzA1NjA1MTczNDY3OTQ4ODA3MzMyMjA4NTgwOEYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0deJCQiUzNlM0FMMilbell0XmcwWicpRz11JkduKD1PJ2UhI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDE0NzMwNjc2NTE4NzAyMjg1MjgxMjc3NDMxMDQwMzU2NTAzMzY1ODk5NzY2MDc0ODYxRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0heJCQiU2hbMm0oKiplTy5sTlM1Vng3RyZHLSg9bG5JWiIhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA2NzY3MjE4MDQ4NzczNDA4NDM2OTA1NDI1OTA2ODgzNzM0ODUxMzg3MzA3MTM0NzQzNEYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0leJCQiU011TXJJKFFeW3QkKW8hZlUwcFYzTXhbIT1zdychI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAyODI1NjUzMjE2OTEzODE0MDA4NDg3ODkxMDgyNzUxMTYzMTI2NTk1MzQyMjAxNzU2OEYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0peJCQhU292LEFNJmZFSjteRjMiKnlbM1MiUSJwQGBjI0chI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwNDk5OTcxNDg0OTMwNDQxMDQ0OTM2ODg0NjYzODkxMzQ3NDAwNzU2OTU0MTA4MDU2OTVGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0teJCQhUyZwMDNUJnB2K3VNIipRbSUpbyRcL1QvJFxbcioqXCEjYCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuOTkyNjE3MjUxMTk1MTU5NjczNDk1OTY4MDM1MzM4MDYxMTcxNDk5OTIwNTE2MTE5NzRGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0xeJCQhU3U+aF4/KipccjYxUWAub2ZcdCdmXj5ec2gjKiohI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTM4NzA3Mzk3NjY1ODYwOTI5MDM4MzA2MzEwNDkxOTgyNzU5MTE2MDkzMzQwOTEwNDlGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI01eJCQhU1w1NE0kNDsiZkYpPlw1aklRIUg0J2VtKFIyKFEiISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMjAwNzM2MjA2MTQzOTg2ODM1MzUwMTYwNDMxMDEwMDk4MjQwMjM2MTA5NjkwMjkyMzNGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI05eJCQiU0wjSCFwNGhCUyMpNDU1VmcsTk5vKVI5MWl0KyMhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMTgxNDk1ODA3NTEyNjcxMzYwMzMzNjMyNjc1MTkxNjc5MzMwMDUzMDExMDQ4MzMwNjZGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI09eJCQiU21JJFs1LGArTHo7PnZFakwuT3JFXjJlXCI9ISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDM3NTY2NzYwMzc1NTEyNDQxOTU1MzczMjQyMjM2MTAwMDYzNzMwMjQ2MTUwODExOTczRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1BeJCQhU3Q+IjM6WS10ais1T0FDdGAmPlc3YlBnbmNQISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDEzNzczNTc1NjkwOTMzODg3NTM2MzU1OTE4ODE2NDkzNTAzNDMxMTEzMDEyMzU3NjI0RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1FeJCQiU0N3TjdJNkpNXSRcOyk9Zk5PdilRJDRwdk54OCEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVDEuMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMEYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1JeJCQiUysrKysrKysrKysrKysrKysrKysrKysrKzUhI1wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMzUyOTI1MDQzNjE4Nzg2MDg4Mzc0NzE2MTcxNTUwNjkzMjAwMzM5NjI0NDkxNTUzNDJGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1NeJCQiU1VgOlxDJ1IuPyRwXTo8O1pQKTMneT1PL0RITiEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNTMxODA1NDc2NTE0ODk1NDc5OTY1Nzk4NzA3OTg5NjEyNjM0MTE0OTE1NjI3NTY3NTVGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1ReJCQhU2Judmk6XDZNRWgqKXpxKXpsKnphKlted2EhPWAhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjQwNTEwMjY4Njk3NjEzOTIzNDIyODYxNDc5MTk2MTg2MjAzMTM1ODM4NDc4NDI1MjdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1VeJCQhU0ZEJXklUWU4Lmk9Jz56OSdHVUJSaChwby1eUyMhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDIzMTM3MDkxMDUyMDYwOTI2NzI3MjYyMjA5MTMwMzc4NDIxMDI5OTg4OTc1MjgzNjE1RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1ZeJCQiUzpPR3YqKSkqSDVVeS44NEFFRm4jNDFfNTRQSiMhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA5MTExNDU0MzkzMzgyMjA0NjU0MjQxOTU2NDU1MTQzODI5NzYyNzU0MTA4MzIwOTEzOUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1deJCQhU1IiNEszVHZpKEhROWJrJj5DYVk/I1EkUmE5NiohI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNTU3NjMzNTk5NTc4MzYyMzc0Njg1MjUxNzk2MzMzMjU3MDkwMzk3MDU4Nzk5NDQxMTZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1heJCQhUztUJSp6ZXFSITRkS0wnel5fb3VCT3kmKmZMd2IhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjYyNzcyNDc2MDk2MTYxMDMyNzMzNjYyMzkyMDE1MTQxMzgxNjk1NzY4ODQ5MjAyOTdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1leJCQhUyhIP1wpb2RwIlFUXiwjUmlPdEs1Oyc0d0N4aSMhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMTUwMTgzMDg0NDM3OTA2NDQwNDM0ODczMzAwMjM0Mzc4OTM3MTI3MDE0MjQ0Njc2ODNGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1peJCQiUyRvbldVLEZyJCp5VkIrTChbVlNrIXpWJTMkPV0iISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTE3NjY2NDQ5MzM3MTk1NzA0OTk1NDI2OTQzOTQ0NjMwNTE1MTYzMTgzOTQxMTQ4OTZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1teJCQhUycqWzYlUj1qXl5JWSVSJXBVJipccSY+UCRca208IiEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMjM5OTE4ODk4NDQxOTQyODQxNjAxNTQ2NDI1MDQ1ODkzNTMyMzUwMDM0OTU1NTM4ODVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1xeJCQiUyYpUWImXC5dQmAkKmUvRGthLDslRyU+VykqKT0qUiMhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDIzNDQ4NDYyMjEzMTIwODYyNzg1MzIxODE2MDAyNTI0MTcyODAwNjI3MjE4NDM1NjMyRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI11eJCQiU0tjVj1zaStHPENEKzs9SyZ5aTM3OEFZW00jISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDIxMTk3MzM2NzEzNzI4NDc4OTU1NTEwOTg4NTA1NzA2NTU5Mzk2MDEyMDcxNDg4NTMxRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI15eJCQhU0omKVtyPywnUmZscTAmKSk0XmIqeSVHUHJPdD5AISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDExMjcwNDE3OTg4MjQ2OTc0ODU4MTIyNjY0NTM4ODYzNjY4NDY4MjM4NTk4MjQ5NTY0RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI19eJCQiU2smXCMpZlEjbyVvTycpUVhtQSJlWyhwQykpelRxNyIhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDQyNDg0NTM4MTU3NzQ0NTg0NzE4NjM5NDAyOTcxODA1NjI4NDQ2MzYxMzc2NDA4ODA3RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2BeJCQhUzIpM2tQaGpXR2MhPShIU1InPVplV3g6UVhbVSEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDU4Nzc3NjA5NzIyODEzODcyOTU5NzI0NTA2MzA4Nzg5ODA3NTQwMTAxNzAzOTYyNDYwRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2FeJCQiU2dDJ1JxLCxhMikqeTNqXUMoZkgoUSJHczR3eGUhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAyNDg2NDU1MTU5MTI2NTIxNDAyNTk2MTUzNDA1MDYwNjM5MDYzODgzMTQ2OTAxOTQ2NUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2JeJCQhU2wlPiFwOSQpUTFSMTEwTTonZi05X0UiZl5YJ1sjISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwMjYyNjkxNDYxNzU1NTk2ODkyMjUwMjM4Mzc2ODI2NzAwMTY2NTAxMTEwNDQ2MzAxMzZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2NeJCQhU08salc1Nl1tLHFFb1BRLUQjKm9mYjxZInBpIyEjYCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMzk0NDk3NzI4NTgzNDIzODI0Mzg4MTI0MjI3MzMyMTM5MjUyNzY2MDA5NjA5NjU2NzRGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2ReJCQiU3VjJzQnNGd3XyNSQExGVTcpUUNRVSRlR3hcJVIhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMzg2NTY1OTEyNTE1MDg4MzA4MDA0Mjc1MzQ0OTM5NTAzMjY0ODU0ODcxNjM2MDc4NTZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2VeJCQhU2N5Z2pyWyZbRS4mUlxNdlUrMyQpMzpEImZjJ1EhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMzEyNjg5ODYyMDQ2NTY3NTM2MDU5NTU3NjcwNTEzMzAwNDgyMTQ5NjMyNTUxMDU3MzFGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2ZeJCQhU0pkNWJLJ1xAWytMXnF3YmZnYG5sL2kpKm83JCEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDkwMTMzMzE3NjI3NzQ2MTY5OTg4MjM5ODg2NjAyNTc1MjQ5MzI4MTI2MDkxMDcyNzU2RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2deJCQhU2NGMiI0RSJHJFxfZC1tKSlSIykpKnBodUZ3SkwsKiEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDAzMDQ5NjMxOTIzMDQ5MzkyMTkyNjg2NjA3MDUxMTUyMTg1MjU5MzI2NDYyMzAxMjUwOEYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2heJCQiUzNELEJZRSRmXz1fNjAybW8jPiNSXEkjPmpcSSEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAxMjgzMzQ3MTExODk2NTI4NjA1MTcxNjQ2ODA2NTM1MjkxMzQ1MzU0ODMwNjUyMDE1OUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2leJCQhU2YsXzEkW05YOEhObCFva3JeZ0dsKj02WkxHIiEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNjk5OTc2NTA4MzgxMTA1NjUyMDkxMTQzMDY5MjUxOTExNjk0NzQ5NzI2NDE0NjUxNTRGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2peJCQhU2FeWVRFKFxacDY+RHBJOSI0X2M1IlEzbCgqKnAhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuNjY0NTU4NjY5MjE2MDYwOTcwMjU0NDA4NTYyMjcyMDc2MjE2MDIzNTMwMjkyMTgyMTFGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2teJCQiUzYjPSNISU4tO2kyc0FjM1dEcTQxOyNwJ2VYbSEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuNDAwMzA4NDQ1NzA5OTIxODE2MDY0NDYzNTc4NzM1MDA0OTA5MTc2MTA4MjA0NzMxNDdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2xeJCQiU1pKWj8zaDw0XCtOKHlOWWtnIj0jKjRkVzMuUyEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjI4MjE5NDM3Njg0NDY1NDU3Njg5NjIyMzQ1NjI3NzI4OTUwNDE0MTY4NzYxODAxNDJGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI21eJCQhU1UsPXdvVFRdKkd4aVhCaSpvZGFZJW9QJT4jRyMhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuNDM5NDcyMTU0OTU3MjI1NjA2MTQ3MjQ0OTIzNDc2MTE0NjYxMTIyOTgxNDEzMDc2MDdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI25eJCQiUzJ3SVQiKUg3aFk2d00jXENaaGdEcyZcOnMlUiUhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMzA2OTI1MjcyNTc2NjMxMzIzNzI3MTYzMTkzNzgyNzI3NTcxNzA5NjUyMDIzODkwODVGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI29eJCQhUyYzKlEtXyc0PGRGRnkkPmpyc0I4andERkRwSSEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDIyOTc2MTk5NTY0NDQxNDg5NTc5MTQzNjM0MTE3NTY2NjQyNjgzNjk4MTQyMTc5Nzg4RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI3BeJCQiUyl5ekA5KXAkb1VtYzxUalYieiYqW1RXYyo+d0gjISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA0MTcxODU5Nzk5MDg5NTE4MzY3MzI1MTIxNDIyNDQ3OTkyNjE2MzMxNDYyNzI4NTY5N0YnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI3FeJCQhUyhwJkdGWUpqaCMqeldBOTdEdE89JiozKnpmPTwlISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTI2NTk1MjE5NDM3MjQyNjQwNDc4NzU3NDk2ODQzNTEyODQ5NjE5NTY4MjE1NDk4NDFGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI3JeJCQhU1QpXDojbyY+J1xHXlZvXGQoeS9rVXNWPl9mRSIhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDg5NDA1NjYyNTA4NTAwMTk1MTE1MTQ3MzYzMTg0MDQ3MTI4NTU4MDQ4MTgxNjQ5OTI0RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI3NeJCQiU0MqXDs9WyFlJkdyLyU9anQ5Ol4+KyYzRG0wJSopISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDIwMzczNDI0MjQ4OTEyNDkxNDUwMjgzODU3MzY3Nzc3MzIyMzAxNzk3MTI4MDYxOTI5RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3ReJCQhU0g+MUdyeixCS3h4T2RRR105XDcqW1VVdC4jISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA0NjM0ODMxODM3MDE2MzM2ODAyMDY3NTE5OTU3ODU1NDI3MjI0MjU5NzU3Nzg3MjEzOUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI3VeJCQiU1JAKHlkKGZVQUZhJnkmKj52MS1vTDtxJD0kW2olISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMTIyMTQ0ODEwNDgyMzE0MDcwOTQzNTE0MDI3NTA4MjcyNjM0MDQzNTQ1MzcxMTgyMjVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3ZeJCQiU0QjPXJgYVZTanMjM3YtOU4lNDI5Qls1WzlBIiEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTEyMzA0MzA1NDk5NjY5MDE4NzU2MzA2Mzg2ODAyMTA0MDA3NjA4NjQwMTk0MjAzMDBGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI3deJCQhUysuVT5TJzN3Ky9AIW9RMWp2PSFwJypcMFZJNyIhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMTQ1OTM0NDI5MzU1MTE0ODE1Njc0MTkyNDU0OTIwOTY0NDE1OTg5NDQ0NDQ5NjI2NDZGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3heJCQiU1lFJ1xXVyopZlRrNCNcWCM+dWMiWzZiJEhXJGY5ISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDYyOTY5MDU3ODI1MDE2MTMzODI0ODk2NjY5NzI3MzkxODM4NjQ0MTQxMDc4MjkxOTM4RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3leJCQhU1E+SHk1OVcnUT1SRihwbSpbI1E4O10jeTBwSCchI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjM0OTQ0NzQ4MDU2MTE1MzgwMzc5MzE4MDc3OTk3OTE4MzU1MzA2MzUyMDQzMjY1MjVGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI3peJCQhU0RsSy9fakliJD16KnoyPSR6LlE6aDBbWiVcQiEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDM3OTU1OTQxNzE4Njg1NzQ3NTQzMTY2NDUyMzQ4NDMwMjA5NjAwOTgxMzY3MTc3MjMyRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyEpXiQkIlNLczxuOCk0ZzQtVltCWG1KYVpkbz08JWYmeiQhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDQzOTk2NjM3NDA1NTcyOTU3MDg3NDc1NDI5MTI5NjM3Mzk2OTQ5MDIxMTg2NDg5MjMxRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyIpXiQkIlNKIypbJz1AIVxwUlAnSCJIYVooM2RIZDB1aicqUiUhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA4OTU2OTI4MjQwNDcyNDk0MDUzMzU4NTE2MTk5MTcwMTE3NDg1NTY0NzQxMzc1OTI4NkYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyMpXiQkIVMnR2ZQVFpjJls8LDwqPjsmZUwwJVxzL0NHcCYqKSEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDc4MDkwMTg0NzkwNTU5OTQ4MzQyNjkwMTUwODg3NTg5Mzg0MTg5OTE0NTA3MTcyNjU5RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyQpXiQkIlNmRTwyWCIqKj0lUSplKCkzOiFwVSRbKmYweiU9ITR5ISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE2NDI5MTgzNDcwODk2MDA5NTcxNjQwODc1MDI5NDIzNTI1ODA4OTg4NDc2MzQ5MjIwRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyUpXiQkIVM/I1xqWikpKjNlX0IlSF0oM2tyJjRnKjNaJD1IayIhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDIwODU3NjE5NzIxMDQ1OTAyMTEzNDc5NjM3MTExNjI2NjAwNTM2NDgzODY3MTY3Nzg3RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyYpXiQkIVMoeW5yJ1FbTzBnRTs2UCd6TTYtZi9AKD53JjMjISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA0MzczODQwOTM5ODAxNjYzMDAyMzc4NTExNDkxNDY2ODg1OTM5NTM0MTQ4MTgyMDgwMUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIycpXiQkIlMsMyM9W1RgUmYpb1kiXDYmeUIrajshKVI0JVFQJSEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDU1MjgxNTIxNzY2ODkxNDIzMTc5MjczMTc1ODk5MTg3NTIzNDgxMTczNTUxNjc1Nzc4RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIygpXiQkIlN5ZG5eTjwiW0J2PSoqZTx0I3pKVSIqb3dAOkdiISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI1ODI5NDAxMDA5MTc1MDM0NTA5OTEzMzY1OTE4MjU1MTE2MDAyNzkwNzA4NDQyNzA1RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIykpXiQkIVMwRlczMnotZzZiIz1mTzgqNFgudiI0NVNIZSMhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA3NzQzMDk2NzkwODc2OTAyNjk5MjcwMjg2MjcxNzUwMjA2OTQ1ODY0Njg2NzU2NzQyMkYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIyopXiQkIlNBdWNub2tlJXA/XTxGJ0dxIypwLXAoM3onNFZ4ISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAxNDE1NzQzMDQ2OTk1NTE4MTMzMDYxMDkxNzcyMTU1OTI2NDU3NzgzMzMwODk1MzYzM0YnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyEqXiQkIVNMTyYqM0wkeWRrI2Y6czw0aEk4PWIqcC9WZFQiISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDE0NzEyNTk5MzE5NDc4NDQwMzA4NjIwNjkxMjQ2MDM2MTk5ODgxNTA1MTIyOTAxOTM2RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyIqXiQkIlNPPiFINzA6KSkqPk9nQyJwPyczLld5JT4kKmY3WiIhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA1ODI3MzQ3MzYxMjY3NTMzMzY0MTk3MDU0MDgyMDI5MDE2NzY0Mjg5MjQwNTI3MjU5NUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyMqXiQkIVMmZnNfUyMqR2tuLEg/M2FxPmtMYG43T1p0I2UhI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwNTUyMzYwNDM1MzYxNTczMjkwNDc4ODU4ODI0ODYzODY1NTg5NzkyMDg3NTM2NTc1MzlGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIyQqXiQkIVNSdmxgKDMjeiplbFEnWyMpZSl5L0h0Ok9OL09fJiEjYCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRWDAuMDAwMTU4MTY5OTA2MDYzNjQyNTI3NTA5ODA5NjgwMTczNjM0MzQxMzUxMDY4MjMwMjkwNzRGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyUqXiQkIlN1IUhJI281TlRWanQsbzQpNHZfVU8xMSpwImUiISNgJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA0OTkzNjcyMDM5NTAzODU4MDQ3MjYzMzE1NjA4OTQ0ODMxNTAzNDU4NzAxMjg4OTEyOEYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIyYqXiQkIlNHIiopRywoZU1dSlslKjNjSmpzL2VRXVI/biQqXCEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAxMjYzMjc4OTg3NjE1Nzc0NTM1ODYxMjA5MjM1ODYxOTU1MTE5NDA1NTIwNTYyNTEzNUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIycqXiQkIVNOXmkwXzAlPl4mPidlQjQ3J2VgdWRoKCkqeUtFIiEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRWDAuMDAwNTU3NTg4MjM0MTk4Mjc1NjY0MzA0NDgzNDQ4MDk1MDc4ODYzOTI5NTg5MjAxMTQwMjVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIygqXiQkIlNEUzY/KmVIUicpeV00W01bL1ZtdiMpPk0jKWVkJiEjYCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWTAuMDAwMDk3MzM0MDc1MDgxODA3ODcxNzUwMDY1NjI4NjUxNDY0Njg0NjI4NjYwNDQ0MzIyNzI2RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIykqXiQkIVNFRktXL21HWW9rOWxHYzFdPCh5IT0zdlNMKCohI2EkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRWTAuMDAwMDQ4NzgyMjI5Nzc5MjI1MjIxODc1ODM0ODY5NzYzODcwMTI2NzI1Mzk1MTE3Mjk3MDYzRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyoqXiQkIlNqcUg8XlJEbjdxUXdwWyRlKD1BRCN6KEhBeVshI2EkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEkMTAwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGUy1GLDYkUVowLjAwMDAwNzM0Nzc5NjI1OTU3MDY2OTEyOTA2NjUyODczNjQ3NTE2NTA1MzI4Mjc2NzEwMTM1ODZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiJCsiXiQkIVMnZTg1bkZHYF07dmt0R2wxSCJwMWRmaXpadCEjYiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVFNTm9ybX5vZn5ncm91bmR+c3RhdGV+V0Z+YmVmb3Jlfm5vcm1hbGl6YXRpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSNtbkdGJDYkUVUwLjU1MDM1NzYzNDM2Mjk1MjI2MDY1Mzg1NTE4NTY4MjgwNjA3MTYzNTIyNjgzNjU2NDI4RidGOS1GNjYtUSIrRidGOUY7L0Y/Rj1GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVuLUYjNiYtRlM2JFEjMC5GJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGWUZARkJGREZGRkhGSi9GTkZMLUZTNiRRIklGJ0Y5RjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiRJTU5vcm1+b2Z+Z3JvdW5kfnN0YXRlfldGfmJlZm9yZX5ub3JtYWxpemF0aW9uRzYiXiQkIlNHa2wkb0FOOzIxR28mPWJRbGdBJkhPTXdOXSYhI10kIiIhRio=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEoc3VtbWFyeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Ji1JI21uR0YkNiRRVDIuOTAzNzI0Mjk5MjEzNzUyNjU4NDY5NjkxNTU5NDA4Nzk5MDI4NDIyNTgyNDQ4NjA2N0YnRjktRjY2LVEiK0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GIzYmLUZTNiRRIzAuRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7RllGQEZCRkRGRkZIRkovRk5GTC1GUzYkUSJJRidGOUY5RjlGNS1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZZRkBGQkZERkZGSEZaRmZuLUZTNiRRVDYuNzUzMjY3MTQ5OTc0MzE4MDcwMzA4NjQwNTYyOTE2OTI5NDk5NTM0NDUyMTg5NDc2OUYnRjlGVkZnbkY5RjUtRiM2Ji1GUzYkUVUwLjk0NTgxODQ4OTUwNTI3MjI4ODY3NDI0NjI2MjE2NjU5NzcwNTI3NDA0OTg0NjQ3NTc2RidGOUZWRmduRjlGNS1GIzYnRmVvLUZTNiRRVDIuOTAzNzI0MzYxMjU1MjkzMTIzMTY0NzAyNzQxMzQxNTMyNzY1ODM3ODE5ODk0Mzk0NEYnRjlGVkZnbkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NidJKHN1bW1hcnlHNiJeJCQiU25nW0NlQSVHISp6MyVmOnBwJWVFdjgjKkhDUCFIISNcJCIiIUYqXiQkIVNwWio9X1dgKlxIcCJIY1MnMy4yPVYoKlxyRWBuRihGKV4kJCJTd3ZrJSlcU0YweGZtQEVZVW4pR3NfXSpbPWUlKiEjXUYpXiQkIVNXUiUqKT55JGV3SzpNVEZxa0o3JEhiN09DUCFIRihGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVFMTm9ybX5vZn5ncm91bmR+YWZ0ZXJ+V0Z+YWZ0ZXJ+bm9ybWFsaXphdGlvbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Ji1JI21uR0YkNiRRVDEuMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwMDAwNjA3NEYnRjktRjY2LVEiK0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GIzYmLUZTNiRRIzAuRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7RllGQEZCRkRGRkZIRkovRk5GTC1GUzYkUSJJRidGOUY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiRJTE5vcm1+b2Z+Z3JvdW5kfmFmdGVyfldGfmFmdGVyfm5vcm1hbGl6YXRpb25HNiJeJCQiU3VnKysrKysrKysrKysrKysrKysrKysrKzUhI1wkIiIhRio=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFUMS4zMDk3NTM2OTYzMjY0NjczNzQyMjQ1MzY1MzE3MjE1MDE4MTY0MzU4NDc1OTUzODcxRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiJeJCQiU3JRJmZaZVY7PV1APGBPWEF1dFlFanBgKDQ4ISNcJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFWMC4wMTI0NjE3ODg2MjcxMDkyNjM0ODY3Mjg0MDMzNDY4NjUxODkwMDgyNTA3ODIxNjA0MzZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiNeJCQhU08vOyN5XSMzISo9bG9NLiVHbltqIzRyaSl5aEMiISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFWMC4wODE5OTcxMDcyNzYyNjQzMjA3OTEyODUxODU0NDMxNzU3NTU5NDM4MTgxNjY4MTk5MjVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiReJCQiU0QqPm87PVElZnZ2SlcmPSZHIno/VkV3czUoKj4pISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFWMC4wMTM0NDM4NDA0ODYwMDkwNzUzNzk0NDIwOTYwNzM4OTM3NTg0NTkxNDg0NDMyNzU1MjFGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiVeJCQiU0BiRlYlWyJmJWVQKlEyJzRVJXpgMjRnW1NRVzghI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFWMC4wNDk4MTg3Mzg3MTM0Mzc4MjEyMzY3NDM3MTA2OTMzNzY4MzkyNDQzMjg3NzA3MjMwOThGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiZeJCQiUyk0QjJ4R1ZDUm9QJHA1UHVPNyN5VjgoUSg9KVwhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFWMC4wMTIzNTY3Mzk4MjIyMTA1NTkxODY2MTU4OTk4MTg0MDI3MTUzNTgyMjIxMTcxODk2NjBGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIideJCQiU2cnKj08QEFlYHItJT0pKiplaCc9ZjBAQSlSbk43ISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFZMC4wMDAwOTMxNTA4MTA1MTAzNzQ3MDEwNzI2NTY2MzM0NDcyNjk0NDIzOTMxMDcxMTYxMzQzNjFGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiheJCQhU2hWODtyNSRSVSVwc1dMbWxzNXF1Ll41MzokKiEjYSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFXMC4wMDEyNDg3NTQ1MjcwODcwNzc2NDAwNTcwNzM3OTAxNzk4MTA2OTc1NTQ4MTE5OTQ0NjgyRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIileJCQiUyNvVyo+IltiKHA1KXosenRxMFN3MigzRlh2WzchI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFVMC4xMzEzMzYyMTc3MTU3NzEwMzU5MzM4ODE2MDcxNTA1MjA3OTgyNTkwNTg2NTQzMDY1MkYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIipeJCQiU18xVmxlIWYjKXo/MDoyOylRJGYucmRyPGlMSiIhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDI2Njg5MDA3NDQzNjUyNzc1MDI2MzA4ODcwNzMzMzU1MjA3MDU2MjMyODUyMDI0OTMwRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzVeJCQiU0lcLV9HQmNxP2JMdHEpM2otdkZsVnUrKm9FISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDE0Njg4ODc5Nzg0Mjc0ODM5OTkzNzY0MTE3Njk4ODU3MDk2MzkxNzI4Nzc5ODAxNzM5RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzZeJCQiU1I8ISl6KEc8Uic0ZCkpcDxUdyQqKlJbRiV5eikpbzkhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDIwNjg0NjYyMjE4MzI1MDQ2MTQyMzUxMDU4MzE3OTA1MDU1MDU2NTE2NTAyMDE3NjY5RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzdeJCQiU3B3LC1sXmNdMDB6SmU1TlVoL0QkPUFtJW8/ISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE5NzM1MzU2NTA0MTI1NDc1OTQ4MzY1NzEyMzg1NjcxODg3NDQzNjAxMjEwNzY3MDA2RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzheJCQhUzFxdzU3Z1Z1KT1uJlE3ZE9bZlpEVF1jYHQ+ISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA5OTg0MDUzMjQwMjc1ODg1OTU2ODc3OTgzNTEyNTA1MDMzNDU1NjU5ODgzNDY4MjMwMkYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzleJCQiUy1Cb00pKWZjWExdXTdOKXoobyZmKWVGU0swJSkqKiEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDQwNTU2NjUyMDc2NTgwMjE5MzkyNDU2MzgzMjc3OTU0NjA2Mjc5OTA1NzU2OTIzNDY2RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzpeJCQhU21NI3B2MCp6aWdhekYkUWNDUj4tZXc/bGMwJSEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAxNDE3NTY4NzQ3NDEzMjQ2NjIwOTk0MTI1OTg2NDc1NjAzOTMwNjIyNDg4MTM5MTUzN0YnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzteJCQhU1A6UiIpW0ExJFJndmspZjclKjRpWUtUWihvdlQiISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTk5MDMyMTIxNjA3MTgyMzQxOTEzOTk2MzQyNDg1NDY2ODg4MDk3MDI4NzczMDIyMjVGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzxeJCQhU0RBSXhHcTQpKW9ZJltVaipSIj5NIz0yOzdLISo+ISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDUzMzM4MzE0MzE4NjE5NTY2NDc2NzAyMjE2NzAzNjk3NTQwMzM4NzM5NTg4NTc0Mzk0RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIz1eJCQhUyVSdSYpZVIoUS5hKHAubkAtblptJj4nPVZKUUwmISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA5NTI2MTUwNzc0NTMxNjUxNDcwODgzMzI2Njg5MTUzMzM0NTgxNTIwODA1OTE3MzYwOUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz5eJCQhUzRPPGYhM18iZU1MOipvRUwpM1peO2B1MjpFJiohI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE1NzkzMzY3MDA0NjEyMDM1MjAyMDE2NzAwOTU1NzA2OTUxOTY0NzYwMDEzODgzOTcyRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIz9eJCQhU3NSKVEsZ1onPiZwcWI0cTs/P04/aC9xTyR6OiEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDk1MTU3NzA3OTIxNjY3NzQ5MTczMTk1MDQ1MDc5NDIwOTI0MDQ1NzE2NDk2MDcxMDc1RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0BeJCQhU3Y1MidcO2QvQzRVel0vJj50Ilx4bUB6cWReKiEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI4MTA5NzgyMDY3MTUyMzEzNTE2NTE1MTI1NjYyMDM1MDQ2NzI0NjgyNDQ5MTIyODIzRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0FeJCQhU0JHN1xDb0NuL04/bUReXjtOSl9yMSN5NCJHISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI3OTE0NzUyMjQxOTE3NDU1MjAzNDQ1NzE3ODM0NTU2OTk1NzA3NDMxODAyMzUzMTAxRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0JeJCQhUyxKTi09VjJkKnBiTXlyWE0/YnUiPkNfWiJ6IyEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDIxNTA1NjI4Mzk4MzI5MDk0NDEyNDMxNjA4OTY1OTE2MTU2NzczNDYzNDE0MjM5NzUzRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0NeJCQhU2AoUlVUak14Y2giZicqMztWN1c0SCQpUkdjXUAhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDY3MzExMzgzNjA0NTAzNzcxODg0MzM5NzY3ODIzODM0MDAxOTg1NjQ5NTkwOTk2NzY4RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0ReJCQiU29uKjRmXGMpPitNUSN5d1JWKT14LlhnJFE2dCchI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDExMjA3NjU0OTE2ODU5MjY3NTM5OTUzODA1MDQ1MjcxMDA5NTIzMTk5MTEyNTMwODE0RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0VeJCQiUzkzYDciKj5CJjQ1RlhdIVEmKlJ2RWZvIlxsMjciISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDE4MjY4NjI4OTMxODQxNzE1MzMxMzkyNzc1NDgxODQ5ODYwMzA0ODMxMzExNzI3OTg1RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0ZeJCQiUyYpenM2OCRbSWcpXD1bdkZSSmByVD0kKkcnbyM9ISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDEwNjU0MTk3MjAwNDY3NjA4NzkzOTk5MjM0MDQ2NzUxODQ0NTMyMjExMDExNzI1MDkzRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0deJCQiUyQ0RDwsNkFgVz12WVNCKipSejN3WStzPmExIiEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDI2NzY1NjQ0MDA4NDY5NjUzMTcyMDA4MjUxMTc4NTA5MzcwODM2MDA1NzQ2NDQ4MjkzRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0heJCQiUyRIW2t1MGckM1A0Jnk2RDM/PGAncCUzU2tsbiMhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDEyMjk2MDM3Mzg3NzczNDQ1Mjc1NjM4MjIyMTIxNTA3MjQ0MTUyNzg4NDU3NTYxMTg3RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0leJCQiUyg9aHZYKXlfVEMyOjdBI1FjRlhNeChRUGdINyEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA1MTM0MjEyODEwODgzNTEzMzU5NDIzNTQ4MjkxMTY5NzI0NDc3MTYwMDA4NzIyOTU2NUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0peJCQhU2wmSHMzKzt4V3NwNkhbTlVmTF4kKTMiR0BNXiEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwOTA4NDQ4MzUwMTUxNzQ0NTMzNzQwODQzODI2OTM1NTQ4ODM5OTIyNDY3Mzc3MzE1MjdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0teJCQhU0Y6dFBuQyMqUilbYiRwI1ElM3VMWHVeLE5bJTMqISNgJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuODAzNTg1ODY3MTEzNzE3NzQyNTY4MjgxNTc2MDM4MzkxODk3MzIyMDM1Mzk5MTU1OEYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0xeJCQhU2U6KlJOP0soKj1SUWdkIkdvRHU8UDZuZWUuPSEjXCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjUyMDMxMzg2NTExODIxNDUyMzU0MjI1MzA0NzM2OTQxODAyNTQzNzUyMTg2MjgxMTBGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI01eJCQhUzUiRyc9X1BhLT0lcHQvYEFhQlhAPV4nUUo/RCEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMzY0NzM3NzUxNjE5MTY3MDQ0ODQ5NTY2NzEzNjU3OTUzODYxNDY0OTU2NDA3MzIwNzlGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI05eJCQiU3o/dFNjXFloUSZ6bDhuY1xbL24iPjt2UFpPISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMzI5Nzc3OTQxMDcwNTQ3MDY3NDE1MjY1MDcyNDI3NzIzMzkyMzk2Nzk5MTQyODg1NjhGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI09eJCQiU28mKUc5KnonUiNSQnhVc11FOnUxWjAyVHp4SCQhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDY4MjU4ODE1Nzc3MTIwMjEwNjM2NTQ4NDI0NDkxMjg1MjE4NTczNzk2MzIyMTEyMzQ4RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1BeJCQhU1tCNkFqenQmPV9HIlxDJVtsajUtN3hkIillI28hI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDI1MDI2NTkxNDk0MjMyNjkzMDIyMDQ5NzY2NDQyOTMyNzM5MTA0MzM1Mjg3MDU4MDE4RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1FeJCQiUz0hZXFHTlY1UkYkSFdtKFw/LSRwS1VcImZFXSMhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVDEuODE3MDAwMzI0MDg0NzQ4OTA4NDk3MjkzMzU3ODY0NTAwNjQwNjY0ODcyNTc0NTc4MUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1JeJCQiUyJ5WGRzW21TMV1reU4kSChcMypbWjNDLis8PSEjXCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuNjQxMjY0OTE4NjMyOTU4NDY3MjkxNjAzNjg2NDA2NjU5MzA2MjU4NDM2NDc3MjQyMjhGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1NeJCQiU0dVc1pPJWVpSWZtUydvLjtIbiVlSGo9XEVUJyEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuOTY2MjkwNzIzMTc3NjA5NDExNTkxNTEyMTMwMTQzOTY4MDcxNTYzNzU4OTY3NTk4MjdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1ReJCQhU0YpZm4qZVBjciFvUjlJQF4iZjYlNHc8QjJIbSohI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDM3MDA3MjM2MTY5Mjc0NTM5NjQwNzY0MDE4MDQzODAyNDUwNTAzNzUzNDMwMTU5NjlGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1VeJCQhU3BmLFZgUF1dQyFRLz1Td1MnUlhGcGhCMnFWISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDQyMDQwMTAxOTM5OTczMDQ3OTQzNjQwMzUwMDEyOTUyOTA1MzY1OTI0OTkxNzg0MjM2RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1ZeJCQiU09VeSIqXCNmTzBIJkgsXS5rVnovdCpSPjVTPyUhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE2NTU1NTE1NTg1NjU4ODc1MTI3MjUzOTUyODc0Nzg0MDQ2ODE5OTE4NzM5MTUxNDcxRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1deJCQhU3I5OlIoPSo+by8leXVHJlJERl4oKWVjZTpiYjshI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuMDEzMjIwNDMxMTU0NDI5NTM3MDk4MTk0ODY4ODM0MzY0MjkyNjMyNTA5MDQ0MDA1MUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1heJCQhU14rVyE0RGojSGtWJClvWz4pNFAmSFc6Si9BODUhI1wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDc3NDU3Njc0MjI3Mjc2NTMyMTY1NTE5OTI5NTA2Njg2MTk0NzI1OTA2ODA0ODc2NzFGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1leJCQhU3J3WyFvIWZzJT4nbzEmSCo+YjtLbEZGVW5kdVohI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMjcyODgyNzEzMDk1NzIzMjEyNjMyNzIwOTAyNDEyNDEyNjg2NTQxMTU1NzI2MDc3NzNGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1peJCQiU3R4Z3NiNmEnbzdDVC00c0tFQEJkNDhGKUdGISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjEzNzk5OTc2NTc5NTg2Mjg0Mzc2MTc4NTc5MTQ1MjYzMjYwNTQ0ODAwNzc1MDUxMzdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1teJCQhU1BeXXgrW2FnS0VYInomeWhQJUcnZXpsKCoqejgjISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuNDM1OTMyNzE2MjIzMDY2MTAzMTUwMzE4MTY1MDU0OTI0MTYwNDk2MjgzNjg1NTgzNzVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1xeJCQiU3YkZSZvJEcnXGdUI1wwbCI9LjouaDFCaXJLZlYhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDQyNjA1ODYzNDQwNTI5NTk2MzEwNTkxMzAzMDI0NjUwNDAzMDM4NDYwNTkwMTExMjQ3RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI11eJCQiU1o3NiFmZyVRSVNdWS0uOGY1amZIMFdqZWdVISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDM4NTE1NTY3Njc4NTc4MTkyNjU5NzI4NzM5NjUyNTY0MTI1NTg1MDM1NTY4NjgyNTMzRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI15eJCQhU0xEb29iLiZlRFRjXydSKEcoZkU+eSZ5d2M6JlEhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDIwNDc4MzUzMTM3MjE1MzM3MTMyMDQwOTI3NDU4Mjk5NzU1MTkyMDI3OTY4ODI1OTY1RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI19eJCQiU2xmIylvei0jPmIoKkhldSM0L0tyTDpzOGAkeS8jISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDc3MTk0NDE5NjAxMjEyNzkxNzc5ODkzNzA3OTc0NTQyODc2OTM4NzE5MjI3MjQxNzk0RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2BeJCQhUyV6VHNBPihRcChHYXV6cSQqKXo8ejc3Zz5XPnghI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMTA2Nzk4OTM1OTE1Mjc5Njk1NjI3NjAyNjQwMjQwNzA1NzM1ODcxMjA2ODQ4MDk5MjdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2FeJCQiU0YqNFtvP3JldDAyQ1NFZ0ZjcHpfImYkKil6MSIhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA0NTE3ODg5ODI5OTU1MDg1MzA2MjczNTgxNzM2MTE5MDc1ODc4ODgwODUwNTMyMjUxNkYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2JeJCQhUztESzAmMykpeWUyPmh0ImV0aUkmM2IqSCkqKXleJSEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwNDc3MzEwNDcxMTQ0MjE1OTc2Njg3NDIxNTM4Mzc2NTI0NDg4NjI5OTIwNjgzNTM1NThGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2NeJCQhU2VOTm8/KkgnKVtDbFBROlUob3dmQFc2WjV0WiEjYCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuNzE2ODAyNTAwNjg2Nzc4NDAxODQ0NjQ3NDc4OTQ5OTkzMjAxNjA4NjU1NTg5ODk1NTRGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2ReJCQiU2EmKikqZWInMzs/JCoqXCp5dWtXPVN5bm8rRCFvciEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNzAyMzkwMzg4MzIwMDMyMTQ5NjgwMjk0MDIzNDM3ODAyMjQ0MzIyNjk2Nzg1NTUzNTdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2VeJCQhU2RgYnkncEFWQy15VkJTSCFvXEAuPyQpUSFSLSghI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNTY4MTU3NTgwNjc2NjI4NjQwNjE0NzEzODA1OTE1OTc1NDA0MzE3MjA4ODIxMzQ0ODZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2ZeJCQhUydbTUApM3NKL2EoZiJmIVFyOTFrR21uIWVkIm8mISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTYzNzcyMjY3MzQwNDQ4NDAyNTQ2NTgyMjg4NzMyODU3NjcwNTQ2OTc5NDUyNTQ5MTRGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2deJCQhUzlcRFh6cGFxdyZHdClHI2VZRFNbL01uQXhqIiEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA1NTQxMTgyMTkyNTE5OTQxNjU4OTExNTczMTYwMDYyMTI3Mzk0ODkzNDE0NDY1NDc3M0YnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2heJCQiU3RabFdUJCpbUkZAMWdKZDYqZTslKj5EPiM9VGIhI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAyMzMxODQyMTE4MjI5MjE4OTk3MDI4NTM0OTI1OTQ3OTgzNjU4NTAxOTc1MDg3NjEyMUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2leJCQhU0BoKDN2Pl1lTyl6JWYjXGBHcSoqPSNIIz1AJT1MIyEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuMjcxODU3NTQyNTgwMTc5OTMwMzg2ODgzNDU0NDg3NTM5MDgzNjE2NDE0ODc3NjYzMkYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2peJCQhU0tteFtUO08zUnZbYU0pb1FJKnosZVV2Jj1GIiEjXCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVDEuMjA3NTAzMzE3MzM4OTEyMjMwODA0NDg5NzE1NDc5NjM3MTgyMDE3MDI4ODA5MTI1MUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2teJCQiU143NClHcSwjPVAnemFyKlsvM0I3KlF0Si52PyIhI1wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuNzI3MzYwNTc1NTg4NzkwMDUzNjM5OTYyNjE3MjczMTQ5NzUxOTE2MTYzMjYxMjE5MDFGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2xeJCQiUyw+N0VqaCI+dlxKRjxFJypSTzAheilldjBPRighI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDE0Njc0NzkyMjM1MTEyODk0NjMwNDc2NjAwMDQyMTk1MTY3MzA2NDg0Mjg5MTAzNDdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI21eJCQhU1ouIipHJVsxdDsmPlUrZ3cvaiUqRzZOQXp1WVQhI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuNzk4NTIxMDQ3OTgzNTAxOTE3OTU4MjE4NjU4MTIwNjk5NTEyNTk2OTY4NjY5NTc1MjdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI25eJCQiU0Z2JnAnb3BmNyYqcD8iZSc9I2V6Ij5dJCl6L0AmKXohI10kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNTU3NjgzMzE5NzQxNTM5MDExODgxOTA4MTYxMTIxNjcyNDc5NTE3NDIyNjczNjExMTVGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI29eJCQhUzo2T25BdV56Q25ANjszPik9LFI6dT5Mb2QmISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDQxNzQ3NzYyMDU0ODI2MDUzMjc4ODQ5MDEwMTM4MjQ3ODMxODQwODgzNTU5MzgxMTk5RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI3BeJCQiUyo+IlFmTikzJT0keUNRLCxcKXlLMEVbMGl4dVQhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA3NTgwMjcwNjA2OTgxNzkwMzQyODEwMjcwODgxODMzMjM3OTgwMDIwOTMzNDg0MDc2N0YnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI3FeJCQhU24yJVtMNC0hKXpCTD0pM0Y1R00heiIpcGdxLWUoISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjMwMDIzNTU0NzQ1MDQ5NzgyMDg0Nzk5NTM2OTU3MjQyODExOTI3MDUxNjc5OTg5ODZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI3JeJCQhUycpKikqejswRj4iR0NkcGAqeiUzI3lcXXVhTi1JIyEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMTYyNDUwMTE3NzUyOTU2NTM5NTg5MzU4NzUwNTg3OTA3MzMzMDkxODAzMDI2OTQ5OTBGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3NeJCQiUyEqXHAtLj00THQhemVdKGUkKmVSbCZIdjwsWGkiISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDM3MDE4NTE4NDYyOTkwMDc5MDgwMjYwNjIxMTIzMTMxODA5NzcyNDMyMjQ3MTUyNDc3RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3ReJCQhU3hDOlpBVnMoND04QjZpZy0zeisqSFk9Jj1xJCEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA4NDIxNDkwOTQ5OTM2OTk2MTAxOTA1NDQ3MjQyODAyMzU4MTU0OTUyMjI3MDExMjIxNEYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI3VeJCQiUzlBNnFBX1w6ZUIhR0NaYSE+NScqcCQqXDRcQCUpISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMjIxOTM3MTYwMjMxNjM0OTAyNTQxMTA4ODQ3NDU3MDQ2NjUyNjM1MTQ5NjQxOTkyOTBGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3ZeJCQiUyFIKj5rXF5qX20vZHUlKTM2YS1cakotO1A+QSEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjA0MDU2OTU5NDg5MDExMjU2MjgzNjE0MzEwNzQ4MjkxOTAyODgxNjA4NjMyMDYzNjVGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI3deJCQhU2xqP2ozOylHIT5IWzJKOU9HYzcsKltmcDAvIyEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMjY1MTYyOTA1NDMzMzY2NTE0NzM3MjI5MzE2Mjc0ODAxNjMyMDYxMjk3MDM1NDczNzBGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3heJCQiU3F0YS4oSGg/aixbRjskSHN0OWxPTGEhSDtsIyEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTE0NDE0Nzk4NDc1MzY1NjA5Mzg0ODM3Njc0NzkyNjAwMDAxMDY0MzI3MTQ2MzM1MDRGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI3leJCQhUy9OajlGVjEsK2cjenV3JFtRNGNPdiUpejlXNiEjXSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDI2ODk0NjgzMzU5OTcxMzI3Mjg1NTMxNTU0NTAzODgxNDgyOTE1NjkzMDMwOTEwMTlGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI3peJCQhUz41NC4kcDpIWyIpUV1hOmAmR0Y4KCpmTG8lKm9VISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDY4OTY1OTU4NDAzNzkzODQ0NzcxNzYxMTQ1OTEwNjY5ODEyMzkxNzcyNjkxNTU2MDAyRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyEpXiQkIlMtZ2IicHM8UjcpcDEiZjloPHhXUXouJWVmJypvISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDc5OTQxOTA0NDI0NTY1MjQ5NDMxMjU0NDQ3ODQ4MjQ4ODU4OTE3MTIxNzg0NTIxNTE4RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyIpXiQkIlM9Ol8leUByIiplKVsjW3lXYTdWXF9jQ1chPiUqeiEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE2Mjc0NzQxNTE1NzQyMzYxNDk5OTA5MTIzNDE3OTY1OTIwMDE5MDA0MTMyOTYyNDc1RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyMpXiQkIVN2QydIOC8hPisjZid6VEIiNCoqXGhCdTo6dXVpIiEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMTQxODg5ODkxMDcyMjg1MzU2MjA1NDQzMTYxNzM1Njk1MTEyMTI0MjczOTAzMTg0ODNGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyQpXiQkIlMkWz0uUkZDQDYmcE48O1ZhP2NgR3M1KikqKT05ISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI5ODUxODMxNjkxMDY1ODQ5MzI4NjM4NzgxNTQ4MDczOTk1ODg5MDM4MjkzMjIzMDYwRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyUpXiQkIVNnSUEkSFEhKillKlIyWzp5USdHJFxlMSJwSj0mKUghI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDM3ODk4MzAxNzkyNzc2ODU0MjY0Mjc1MDQ1OTY5MzU5OTk0NDkxOTUwNTM1ODI0MjI2RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyYpXiQkIVNFVSNlYF0+XCUqKmYkcGYvdlVFYW94I3osJCkqeSQhI14kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA3OTQ3MjcwNDA1MTE0NzY0NDE2NjQ5NTM0ODc0Mzg3ODI3NDQyMjMyMTU2NTQ2NzU1N0YnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIycpXiQkIlNkdllsOktBV0Z5UXVbYFxtVGtaNjAvRlp6ISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVTAuMTAwNDQ2NTQyOTY2MzM5ODE3MDE5MzczODgyOTQ5NjU4OTI5NjY0OTMzMTE2MzEzMDdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIygpXiQkIlMyOGo2TFxtSCplJ1xIKVFQPnEiKVJqJ0hhWS81ISNdJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDQ2OTMyMDMwMDA0NTg1OTc4MjE5ODkwMjM4ODAwNDU4OTUwNjYwMzUyMjMxNTYyNTE0RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIykpXiQkIVM5RGNKQU5nMSYqZS8hKVEtKik+I3lmZS8rLktwJSEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDE0MDY5MjA5Mzc4NDQyOTExNDUwMTA2Mjk3MTg4OTMzMzAxMjc5NjA3MDkwOTM4MzE5RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyopXiQkIlM+JFE0NDInejdJTCopPShIMSxYNkhXeSQ0I3BTIiEjXiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAyNTcyNDA1NTc1MjExNTg2MzUyMjY1MzgxMzE4MTg1ODk5NTI0Nzc5MjcxMzcyOTIwMUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyEqXiQkIVMsI0hQciN6Wl8qKmU9PThRbEFOJ2U2X2QwQ2QjISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVjAuMDI2NzMyNzk3NzMxNjIxMzgyMjg1MjYyMjc0ODUxMzQ4OTI2MDc3NDYzMDc2Njc5NTg4RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyIqXiQkIlMpZXptMmp1MkUqWzgmW0ZpX0cjUUA7dCh6S24jISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDEwNTg4MjkyMDQzOTc3NTE0NTAxNzI4ODYzMzUyMDg5MDgxNjM3MzY3NDc3MTQ0NDExRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyMqXiQkIVM2Vzl4dU9QOzMqM19MJylHPF05dihSLyNIKWU1ISNeJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAxMDAzNjM5MDkwMDYzNTcxNjY5OTQzODE1Njk3MTEwNDA3MzU1NzA5ODI1ODkyMzEyOUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyQqXiQkIVNISiMqZSMpNGROMi82KHA6USUqcDtkais0Uk8rIiEjXyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRWDAuMDAwMjg3Mzk0NzcwNTc4MDkyNzY0MDAxNTE2MjI4NDYyMTQ3NzM3NDU0MjAyMTE3NzE4NThGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyUqXiQkIlNlPXg2LVVYUHg5aSVHaV4sU3cjNHkweCVSKEchI2AkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDA5MDczNTAzNzE0MTUxNDU5MTI1ODY4ODU2NTQyNjU4NTM3Mzg2NDIzNjgxODk2NjkwM0YnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIyYqXiQkIlMucCcqPW9Ca1FQJmVFYWMpb2U3Zjk6OVBddCEqISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAyMjk1Mzc4MzI5OTA3MzE1ODM0NDk4NzY5NDY1NzUyNTI0NjMyNzU3OTUxMDI0ODI1N0YnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIycqXiQkIVNkI1stXnp2S1lfX2RZcCgpXE1lSjIqSCR5YEgjISNfJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRVzAuMDAxMDEzMTM4MDAyMjQ0MTA5NzU2NTIxNzk4NzAzMTY0MzczMTI0NzAwNzM0MDczMTE4M0YnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIygqXiQkIlMkPUoyTTJxQ0pQa0pxKXpAbHY0VEMtIVFKLCIhI18kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwMTc2ODU2MDQ1OTY4MTM0MTg2MDk4Mzk2NTExMTA5NjY0NzgyNDM5NzQwMzA3NjY0NDFGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIykqXiQkIVNUa3dJUyhSQ3lrJzQ2XidSKTQnPU0ib2YvY288ISNgJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRWTAuMDAwMDg4NjM3MzI3MzE4NDI4OTE3MzQ1MjE3MzQzNjIyNTEzMDg4ODk3Njc5MTg3NTM1ODg2RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyoqXiQkIlMnKWVgKD16dyopKTM4RGlWdEBYdCIqRyU9dEtQJykpISNhJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEkMTAwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGUy1GLDYkUVkwLjAwMDAxMzM1MDk0ODE4NDk0ODYxMTYyMTI2OTc4OTU2NDA3NDUwMDg5MzMzODcxMzI0OTc1MUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiJCsiXiQkIVNeKFxLclFMKjNddVNjKnlwN2k2J1tcPVs0TjghI2EkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEldGVzdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSV0ZXN0RzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmdGVzdDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZ0ZXN0Mkc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoaGVsbG8yMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SShoZWxsbzIyRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVDEuMzA5NzUzNjk2MzI2NDY3Mzc0MjI0NTM2NTMxNzIxNTAxODE2NDM1ODQ3NTk1Mzg3MUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiIkIlNyUSZmWmVWOz1dQDxgT1hBdXRZRWpwYCg0OCEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFWMC4wMTI0NjE3ODg2MjcxMDkyNjM0ODY3Mjg0MDMzNDY4NjUxODkwMDgyNTA3ODIxNjA0MzZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiMkIVNPLzsjeV0jMyEqPWxvTS4lR25baiM0cmkpeWhDIiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVjAuMDgxOTk3MTA3Mjc2MjY0MzIwNzkxMjg1MTg1NDQzMTc1NzU1OTQzODE4MTY2ODE5OTI1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiQkIlNEKj5vOz1RJWZ2dkpXJj0mRyJ6P1ZFd3M1KCo+KSEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVjAuMDEzNDQzODQwNDg2MDA5MDc1Mzc5NDQyMDk2MDczODkzNzU4NDU5MTQ4NDQzMjc1NTIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiUkIlNAYkZWJVsiZiVlUCpRMic0VSV6YDI0Z1tTUVc4ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVjAuMDQ5ODE4NzM4NzEzNDM3ODIxMjM2NzQzNzEwNjkzMzc2ODM5MjQ0MzI4NzcwNzIzMDk4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiYkIlMpNEIyeEdWQ1JvUCRwNVB1TzcjeVY4KFEoPSlcISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVTAuMDEyMzU2NzM5ODIyMjEwNTU5MTg2NjE1ODk5ODE4NDAyNzE1MzU4MjIyMTE3MTg5NjZGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIickIlJtKj08QEFlYHItJT0pKiplaCc9ZjBAQSlSbk43ISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFZMC4wMDAwOTMxNTA4MTA1MTAzNzQ3MDEwNzI2NTY2MzM0NDcyNjk0NDIzOTMxMDcxMTYxMzQzNjFGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIigkIVNoVjg7cjUkUlUlcHNXTG1sczVxdS5eNTM6JCohI2E=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVzAuMDAxMjQ4NzU0NTI3MDg3MDc3NjQwMDU3MDczNzkwMTc5ODEwNjk3NTU0ODExOTk0NDY4MkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIikkIlMjb1cqPiJbYihwNSl6LHp0cTBTdzIoM0ZYdls3ISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVTAuMTMxMzM2MjE3NzE1NzcxMDM1OTMzODgxNjA3MTUwNTIwNzk4MjU5MDU4NjU0MzA2NTJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiokIlNfMVZsZSFmIyl6PzA6MjspUSRmLnJkcjxpTEoiISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjAyNjY4OTAwNzQ0MzY1Mjc3NTAyNjMwODg3MDczMzM1NTIwNzA1NjIzMjg1MjAyNDkzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzUkIlIkXC1fR0JjcT9iTHRxKTNqLXZGbFZ1KypvRSEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxNDY4ODg3OTc4NDI3NDgzOTk5Mzc2NDExNzY5ODg1NzA5NjM5MTcyODc3OTgwMTczOUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzYkIlNSPCEpeihHPFInNGQpKXA8VHckKipSW0YleXopKW85ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyMDY4NDY2MjIxODMyNTA0NjE0MjM1MTA1ODMxNzkwNTA1NTA1NjUxNjUwMjAxNzY2OUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzckIlNwdywtbF5jXTAwekplNU5VaC9EJD1BbSVvPyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE5NzM1MzU2NTA0MTI1NDc1OTQ4MzY1NzEyMzg1NjcxODg3NDQzNjAxMjEwNzY3MDA2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzgkIVMxcXc1N2dWdSk9biZRN2RPW2ZaRFRdY2B0PiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVcwLjAwOTk4NDA1MzI0MDI3NTg4NTk1Njg3Nzk4MzUxMjUwNTAzMzQ1NTY1OTg4MzQ2ODIzMDJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzkkIlMtQm9NKSlmY1hMXV03Til6KG8mZillRlNLMCUpKiohI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDQwNTU2NjUyMDc2NTgwMjE5MzkyNDU2MzgzMjc3OTU0NjA2Mjc5OTA1NzU2OTIzNDY2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzokIVNtTSNwdjAqemlnYXpGJFFjQ1I+LWV3P2xjMCUhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAxNDE3NTY4NzQ3NDEzMjQ2NjIwOTk0MTI1OTg2NDc1NjAzOTMwNjIyNDg4MTM5MTUzN0YnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzskIVNQOlIiKVtBMSRSZ3ZrKWY3JSo0aVlLVFoob3ZUIiEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTk5MDMyMTIxNjA3MTgyMzQxOTEzOTk2MzQyNDg1NDY2ODg4MDk3MDI4NzczMDIyMjVGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzwkIVNEQUl4R3E0KSlvWSZbVWoqUiI+TSM9Mjs3SyEqPiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDUzMzM4MzE0MzE4NjE5NTY2NDc2NzAyMjE2NzAzNjk3NTQwMzM4NzM5NTg4NTc0Mzk0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz0kIVMlUnUmKWVSKFEuYShwLm5ALW5abSY+Jz1WSlFMJiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA5NTI2MTUwNzc0NTMxNjUxNDcwODgzMzI2Njg5MTUzMzM0NTgxNTIwODA1OTE3MzYwOUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIz4kIVM0TzxmITNfImVNTDoqb0VMKTNaXjtgdTI6RSYqISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE1NzkzMzY3MDA0NjEyMDM1MjAyMDE2NzAwOTU1NzA2OTUxOTY0NzYwMDEzODgzOTcyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz8kIVNzUilRLGdaJz4mcHFiNHE7Pz9OP2gvcU8kejohI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDk1MTU3NzA3OTIxNjY3NzQ5MTczMTk1MDQ1MDc5NDIwOTI0MDQ1NzE2NDk2MDcxMDc1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0AkIVN2NTInXDtkL0M0VXpdLyY+dCJceG1AenFkXiohI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI4MTA5NzgyMDY3MTUyMzEzNTE2NTE1MTI1NjYyMDM1MDQ2NzI0NjgyNDQ5MTIyODIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0EkIVNCRzdcQ29Dbi9OP21EXl47TkpfcjEjeTQiRyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI3OTE0NzUyMjQxOTE3NDU1MjAzNDQ1NzE3ODM0NTU2OTk1NzA3NDMxODAyMzUzMTAxRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0IkIVMsSk4tPVYyZCpwYk15clhNP2J1Ij5DX1oieiMhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDIxNTA1NjI4Mzk4MzI5MDk0NDEyNDMxNjA4OTY1OTE2MTU2NzczNDYzNDE0MjM5NzUzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0MkIVNgKFJVVGpNeGNoImYnKjM7VjdXNEgkKVJHY11AISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA2NzMxMTM4MzYwNDUwMzc3MTg4NDMzOTc2NzgyMzgzNDAwMTk4NTY0OTU5MDk5Njc2OEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0QkIlNvbio0ZlxjKT4rTVEjeXdSVik9eC5YZyRRNnQnISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxMTIwNzY1NDkxNjg1OTI2NzUzOTk1MzgwNTA0NTI3MTAwOTUyMzE5OTExMjUzMDgxNEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0UkIlM5M2A3Iio+QiY0NUZYXSFRJipSdkVmbyJcbDI3IiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxODI2ODYyODkzMTg0MTcxNTMzMTM5Mjc3NTQ4MTg0OTg2MDMwNDgzMTMxMTcyNzk4NUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0YkIlMmKXpzNjgkW0lnKVw9W3ZGUkpgclQ9JCpHJ28jPSEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxMDY1NDE5NzIwMDQ2NzYwODc5Mzk5OTIzNDA0Njc1MTg0NDUzMjIxMTAxMTcyNTA5M0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0ckIlMkNEQ8LDZBYFc9dllTQioqUnozd1krcz5hMSIhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyNjc2NTY0NDAwODQ2OTY1MzE3MjAwODI1MTE3ODUwOTM3MDgzNjAwNTc0NjQ0ODI5M0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0gkIlMkSFtrdTBnJDNQNCZ5NkQzPzxgJ3AlM1NrbG4jISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxMjI5NjAzNzM4Nzc3MzQ0NTI3NTYzODIyMjEyMTUwNzI0NDE1Mjc4ODQ1NzU2MTE4N0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0kkIlMoPWh2WCl5X1RDMjo3QSNRY0ZYTXgoUVBnSDchI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA1MTM0MjEyODEwODgzNTEzMzU5NDIzNTQ4MjkxMTY5NzI0NDc3MTYwMDA4NzIyOTU2NUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0okIVNsJkhzMys7eFdzcDZIW05VZkxeJCkzIkdATV4hI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwOTA4NDQ4MzUwMTUxNzQ0NTMzNzQwODQzODI2OTM1NTQ4ODM5OTIyNDY3Mzc3MzE1MjdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0skIVNGOnRQbkMjKlIpW2IkcCNRJTN1TFh1XixOWyUzKiEjYA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuODAzNTg1ODY3MTEzNzE3NzQyNTY4MjgxNTc2MDM4MzkxODk3MzIyMDM1Mzk5MTU1OEYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0wkIVNlOipSTj9LKCo9UlFnZCJHb0R1PFA2bmVlLj0hI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDAuMjUyMDMxMzg2NTExODIxNDUyMzU0MjI1MzA0NzM2OTQxODAyNTQzNzUyMTg2MjgxMUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI00kIVI2Ryc9X1BhLT0lcHQvYEFhQlhAPV4nUUo/RCEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjM2NDczNzc1MTYxOTE2NzA0NDg0OTU2NjcxMzY1Nzk1Mzg2MTQ2NDk1NjQwNzMyMDc5RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI04kIlN6P3RTY1xZaFEmemw4bmNcWy9uIj47dlBaTyEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjMyOTc3Nzk0MTA3MDU0NzA2NzQxNTI2NTA3MjQyNzcyMzM5MjM5Njc5OTE0Mjg4NTY4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI08kIlNvJilHOSp6J1IjUkJ4VXNdRTp1MVowMlR6eEgkISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDY4MjU4ODE1Nzc3MTIwMjEwNjM2NTQ4NDI0NDkxMjg1MjE4NTczNzk2MzIyMTEyMzQ4RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1AkIVNbQjZBanp0Jj1fRyJcQyVbbGo1LTd4ZCIpZSNvISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyNTAyNjU5MTQ5NDIzMjY5MzAyMjA0OTc2NjQ0MjkzMjczOTEwNDMzNTI4NzA1ODAxOEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1EkIlM9IWVxR05WNVJGJEhXbShcPy0kcEtVXCJmRV0jISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVQxLjgxNzAwMDMyNDA4NDc0ODkwODQ5NzI5MzM1Nzg2NDUwMDY0MDY2NDg3MjU3NDU3ODFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1IkIlMieVhkc1ttUzFda3lOJEgoXDMqW1ozQy4rPD0hI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjY0MTI2NDkxODYzMjk1ODQ2NzI5MTYwMzY4NjQwNjY1OTMwNjI1ODQzNjQ3NzI0MjI4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1MkIlNHVXNaTyVlaUlmbVMnby47SG4lZUhqPVxFVCchI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuOTY2MjkwNzIzMTc3NjA5NDExNTkxNTEyMTMwMTQzOTY4MDcxNTYzNzU4OTY3NTk4MjdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1QkIVNGKWZuKmVQY3Ihb1I5SUBeImY2JTR3PEIySG0qISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDM3MDA3MjM2MTY5Mjc0NTM5NjQwNzY0MDE4MDQzODAyNDUwNTAzNzUzNDMwMTU5NjlGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1UkIVNwZixWYFBdXUMhUS89U3dTJ1JYRnBoQjJxViEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA0MjA0MDEwMTkzOTk3MzA0Nzk0MzY0MDM1MDAxMjk1MjkwNTM2NTkyNDk5MTc4NDIzNkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1YkIlNPVXkiKlwjZk8wSCZILF0ua1Z6L3QqUj41Uz8lISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE2NTU1NTE1NTg1NjU4ODc1MTI3MjUzOTUyODc0Nzg0MDQ2ODE5OTE4NzM5MTUxNDcxRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1ckIVNyOTpSKD0qPm8vJXl1RyZSREZeKCllY2U6YmI7ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuMDEzMjIwNDMxMTU0NDI5NTM3MDk4MTk0ODY4ODM0MzY0MjkyNjMyNTA5MDQ0MDA1MUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1gkIVNeK1chNERqI0hrViQpb1s+KTRQJkhXOkovQTg1ISNc</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDc3NDU3Njc0MjI3Mjc2NTMyMTY1NTE5OTI5NTA2Njg2MTk0NzI1OTA2ODA0ODc2NzFGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1kkIVNyd1shbyFmcyU+J28xJkgqPmI7S2xGRlVuZHVaISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjI3Mjg4MjcxMzA5NTcyMzIxMjYzMjcyMDkwMjQxMjQxMjY4NjU0MTE1NTcyNjA3NzczRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1okIlN0eGdzYjZhJ283Q1QtNHNLRUBCZDQ4RilHRiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjEzNzk5OTc2NTc5NTg2Mjg0Mzc2MTc4NTc5MTQ1MjYzMjYwNTQ0ODAwNzc1MDUxMzdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1skIVNQXl14K1thZ0tFWCJ6JnloUCVHJ2V6bCgqKno4IyEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjQzNTkzMjcxNjIyMzA2NjEwMzE1MDMxODE2NTA1NDkyNDE2MDQ5NjI4MzY4NTU4Mzc1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1wkIlN2JGUmbyRHJ1xnVCNcMGwiPS46LmgxQmlyS2ZWISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA0MjYwNTg2MzQ0MDUyOTU5NjMxMDU5MTMwMzAyNDY1MDQwMzAzODQ2MDU5MDExMTI0N0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI10kIlNaNzYhZmclUUlTXVktLjhmNWpmSDBXamVnVSEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDM4NTE1NTY3Njc4NTc4MTkyNjU5NzI4NzM5NjUyNTY0MTI1NTg1MDM1NTY4NjgyNTMzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI14kIVNMRG9vYi4mZURUY18nUihHKGZFPnkmeXdjOiZRISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyMDQ3ODM1MzEzNzIxNTMzNzEzMjA0MDkyNzQ1ODI5OTc1NTE5MjAyNzk2ODgyNTk2NUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI18kIlNsZiMpb3otIz5iKCpIZXUjNC9Lckw6czhgJHkvIyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDc3MTk0NDE5NjAxMjEyNzkxNzc5ODkzNzA3OTc0NTQyODc2OTM4NzE5MjI3MjQxNzk0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2AkIVMlelRzQT4oUXAoR2F1enEkKil6PHo3N2c+Vz54ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjEwNjc5ODkzNTkxNTI3OTY5NTYyNzYwMjY0MDI0MDcwNTczNTg3MTIwNjg0ODA5OTI3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2EkIlNGKjRbbz9yZXQwMkNTRWdGY3B6XyJmJCopejEiISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA0NTE3ODg5ODI5OTU1MDg1MzA2MjczNTgxNzM2MTE5MDc1ODc4ODgwODUwNTMyMjUxNkYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2IkIVM7REswJjMpKXllMj5odCJldGlJJjNiKkgpKil5XiUhI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwNDc3MzEwNDcxMTQ0MjE1OTc2Njg3NDIxNTM4Mzc2NTI0NDg4NjI5OTIwNjgzNTM1NThGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2MkIVNlTk5vPypIJylbQ2xQUTpVKG93ZkBXNlo1dFohI2A=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjcxNjgwMjUwMDY4Njc3ODQwMTg0NDY0NzQ3ODk0OTk5MzIwMTYwODY1NTU4OTg5NTU0RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2QkIlNhJiopKmViJzM7PyQqKlwqeXVrVz1TeW5vK0Qhb3IhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNzAyMzkwMzg4MzIwMDMyMTQ5NjgwMjk0MDIzNDM3ODAyMjQ0MzIyNjk2Nzg1NTUzNTdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2UkIVNkYGJ5J3BBVkMteVZCU0ghb1xALj8kKVEhUi0oISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNTY4MTU3NTgwNjc2NjI4NjQwNjE0NzEzODA1OTE1OTc1NDA0MzE3MjA4ODIxMzQ0ODZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2YkIVMnW01AKTNzSi9hKGYiZiFRcjkxa0dtbiFlZCJvJiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTYzNzcyMjY3MzQwNDQ4NDAyNTQ2NTgyMjg4NzMyODU3NjcwNTQ2OTc5NDUyNTQ5MTRGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2ckIVM5XERYenBhcXcmR3QpRyNlWURTWy9NbkF4aiIhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVcwLjAwNTU0MTE4MjE5MjUxOTk0MTY1ODkxMTU3MzE2MDA2MjEyNzM5NDg5MzQxNDQ2NTQ3NzNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2gkIlN0WmxXVCQqW1JGQDFnSmQ2KmU7JSo+RD4jPVRiISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAyMzMxODQyMTE4MjI5MjE4OTk3MDI4NTM0OTI1OTQ3OTgzNjU4NTAxOTc1MDg3NjEyMUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2kkIVNAaCgzdj5dZU8peiVmI1xgR3EqKj0jSCM9QCU9TCMhI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuMjcxODU3NTQyNTgwMTc5OTMwMzg2ODgzNDU0NDg3NTM5MDgzNjE2NDE0ODc3NjYzMkYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2okIVNLbXhbVDtPM1J2W2FNKW9RSSp6LGVVdiY9RiIhI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVQxLjIwNzUwMzMxNzMzODkxMjIzMDgwNDQ4OTcxNTQ3OTYzNzE4MjAxNzAyODgwOTEyNTFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2skIlNeNzQpR3EsIz1QJ3phcipbLzNCNypRdEoudj8iISNc</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjcyNzM2MDU3NTU4ODc5MDA1MzYzOTk2MjYxNzI3MzE0OTc1MTkxNjE2MzI2MTIxOTAxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2wkIlMsPjdFamgiPnZcSkY8RScqUk8wIXopZXYwT0YoISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDE0Njc0NzkyMjM1MTEyODk0NjMwNDc2NjAwMDQyMTk1MTY3MzA2NDg0Mjg5MTAzNDdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI20kIVNaLiIqRyVbMXQ7Jj5VK2d3L2olKkc2TkF6dVlUISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjc5ODUyMTA0Nzk4MzUwMTkxNzk1ODIxODY1ODEyMDY5OTUxMjU5Njk2ODY2OTU3NTI3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI24kIlNGdiZwJ29wZjcmKnA/ImUnPSNleiI+XSQpei9AJil6ISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNTU3NjgzMzE5NzQxNTM5MDExODgxOTA4MTYxMTIxNjcyNDc5NTE3NDIyNjczNjExMTVGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI28kIVM6Nk9uQXVeekNuQDY7Mz4pPSxSOnU+TG9kJiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA0MTc0Nzc2MjA1NDgyNjA1MzI3ODg0OTAxMDEzODI0NzgzMTg0MDg4MzU1OTM4MTE5OUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3AkIlMqPiJRZk4pMyU9JHlDUSwsXCl5SzBFWzBpeHVUISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA3NTgwMjcwNjA2OTgxNzkwMzQyODEwMjcwODgxODMzMjM3OTgwMDIwOTMzNDg0MDc2N0YnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI3EkIVNuMiVbTDQtISl6Qkw9KTNGNUdNIXoiKXBncS1lKCEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjMwMDIzNTU0NzQ1MDQ5NzgyMDg0Nzk5NTM2OTU3MjQyODExOTI3MDUxNjc5OTg5ODZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3IkIVMnKSopKno7MEY+IkdDZHBgKnolMyN5XF11YU4tSSMhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVQwLjE2MjQ1MDExNzc1Mjk1NjUzOTU4OTM1ODc1MDU4NzkwNzMzMzA5MTgwMzAyNjk0OTlGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI3MkIlIqXHAtLj00THQhemVdKGUkKmVSbCZIdjwsWGkiISNc</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDM3MDE4NTE4NDYyOTkwMDc5MDgwMjYwNjIxMTIzMTMxODA5NzcyNDMyMjQ3MTUyNDc3RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI3QkIVN4QzpaQVZzKDQ9OEI2aWctM3orKkhZPSY9cSQhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVcwLjAwODQyMTQ5MDk0OTkzNjk5NjEwMTkwNTQ0NzI0MjgwMjM1ODE1NDk1MjIyNzAxMTIyMTRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI3UkIlM5QTZxQV9cOmVCIUdDWmEhPjUnKnAkKlw0XEAlKSEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVQwLjIyMTkzNzE2MDIzMTYzNDkwMjU0MTEwODg0NzQ1NzA0NjY1MjYzNTE0OTY0MTk5MjlGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI3YkIlJIKj5rXF5qX20vZHUlKTM2YS1cakotO1A+QSEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjA0MDU2OTU5NDg5MDExMjU2MjgzNjE0MzEwNzQ4MjkxOTAyODgxNjA4NjMyMDYzNjVGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3ckIVNsaj9qMzspRyE+SFsySjlPR2M3LCpbZnAwLyMhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVQwLjI2NTE2MjkwNTQzMzM2NjUxNDczNzIyOTMxNjI3NDgwMTYzMjA2MTI5NzAzNTQ3MzdGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI3gkIlJQWk5xSGg/aixbRjskSHN0OWxPTGEhSDtsIyEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTE0NDE0Nzk4NDc1MzY1NjA5Mzg0ODM3Njc0NzkyNjAwMDAxMDY0MzI3MTQ2MzM1MDRGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3kkIVMvTmo5RlYxLCtnI3p1dyRbUTRjT3YlKXo5VzYhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDI2ODk0NjgzMzU5OTcxMzI3Mjg1NTMxNTU0NTAzODgxNDgyOTE1NjkzMDMwOTEwMTlGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI3okIVM+NTQuJHA6SFsiKVFdYTpgJkdGOCgqZkxvJSpvVSEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA2ODk2NTk1ODQwMzc5Mzg0NDc3MTc2MTE0NTkxMDY2OTgxMjM5MTc3MjY5MTU1NjAwMkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyEpJCJTLWdiInBzPFI3KXAxImY5aDx4V1F6LiVlZicqbyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA3OTk0MTkwNDQyNDU2NTI0OTQzMTI1NDQ0Nzg0ODI0ODg1ODkxNzEyMTc4NDUyMTUxOEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyIpJCJTPTpfJXlAciIqZSlbI1t5V2E3VlxfY0NXIT4lKnohI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE2Mjc0NzQxNTE1NzQyMzYxNDk5OTA5MTIzNDE3OTY1OTIwMDE5MDA0MTMyOTYyNDc1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyMpJCFTdkMnSDgvIT4rI2YnelRCIjQqKlxoQnU6OnV1aSIhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjE0MTg4OTg5MTA3MjI4NTM1NjIwNTQ0MzE2MTczNTY5NTExMjEyNDI3MzkwMzE4NDgzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIyQpJCJTJFs9LlJGQ0A2JnBOPDtWYT9jYEdzNSopKik9OSEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMDI5ODUxODMxNjkxMDY1ODQ5MzI4NjM4NzgxNTQ4MDczOTk1ODg5MDM4MjkzMjIzMDZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyUpJCFSMUJLSFEhKillKlIyWzp5USdHJFxlMSJwSj0mKUghI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDM3ODk4MzAxNzkyNzc2ODU0MjY0Mjc1MDQ1OTY5MzU5OTk0NDkxOTUwNTM1ODI0MjI2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyYpJCFTRVUjZWBdPlwlKipmJHBmL3ZVRWFveCN6LCQpKnkkISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVcwLjAwNzk0NzI3MDQwNTExNDc2NDQxNjY0OTUzNDg3NDM4NzgyNzQ0MjIzMjE1NjU0Njc1NTdGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIycpJCJTZHZZbDpLQVdGeVF1W2BcbVRrWjYwL0ZaeiEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjEwMDQ0NjU0Mjk2NjMzOTgxNzAxOTM3Mzg4Mjk0OTY1ODkyOTY2NDkzMzExNjMxMzA3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIygpJCJTMjhqNkxcbUgqZSdcSClRUD5xIilSaidIYVkvNSEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDQ2OTMyMDMwMDA0NTg1OTc4MjE5ODkwMjM4ODAwNDU4OTUwNjYwMzUyMjMxNTYyNTE0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIykpJCFTOURjSkFOZzEmKmUvISlRLSopPiN5ZmUvKy5LcCUhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxNDA2OTIwOTM3ODQ0MjkxMTQ1MDEwNjI5NzE4ODkzMzMwMTI3OTYwNzA5MDkzODMxOUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyopJCJTPiRRNDQyJ3o3SUwqKT0oSDEsWDZIV3kkNCNwUyIhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAyNTcyNDA1NTc1MjExNTg2MzUyMjY1MzgxMzE4MTg1ODk5NTI0Nzc5MjcxMzcyOTIwMUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIyEqJCFTLCNIUHIjelpfKiplPT04UWxBTidlNl9kMENkIyEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyNjczMjc5NzczMTYyMTM4MjI4NTI2MjI3NDg1MTM0ODkyNjA3NzQ2MzA3NjY3OTU4OEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyIqJCJTKWV6bTJqdTJFKls4JltGaV9HI1FAO3QoektuIyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDEwNTg4MjkyMDQzOTc3NTE0NTAxNzI4ODYzMzUyMDg5MDgxNjM3MzY3NDc3MTQ0NDExRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyMqJCFTNlc5eHVPUDszKjNfTCcpRzxdOXYoUi8jSCllNSEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAxMDAzNjM5MDkwMDYzNTcxNjY5OTQzODE1Njk3MTEwNDA3MzU1NzA5ODI1ODkyMzEyOUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIyQqJCFTSEojKmUjKTRkTjIvNihwOlElKnA7ZGorNFJPKyIhI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVgwLjAwMDI4NzM5NDc3MDU3ODA5Mjc2NDAwMTUxNjIyODQ2MjE0NzczNzQ1NDIwMjExNzcxODU4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIyUqJCJTZT14Ni1VWFB4OWklR2leLFN3IzR5MHglUihHISNg</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVcwLjAwOTA3MzUwMzcxNDE1MTQ1OTEyNTg2ODg1NjU0MjY1ODUzNzM4NjQyMzY4MTg5NjY5MDNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIyYqJCJTLnAnKj1vQmtRUCZlRWFjKW9lN2Y5OjlQXXQhKiEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAyMjk1Mzc4MzI5OTA3MzE1ODM0NDk4NzY5NDY1NzUyNTI0NjMyNzU3OTUxMDI0ODI1N0YnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIycqJCFTZCNbLV56dktZX19kWXAoKVxNZUoyKkgkeWBIIyEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVcwLjAwMTAxMzEzODAwMjI0NDEwOTc1NjUyMTc5ODcwMzE2NDM3MzEyNDcwMDczNDA3MzExODNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIygqJCJTJD1KMk0ycUNKUGtKcSl6QGx2NFRDLSFRSiwiISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwMTc2ODU2MDQ1OTY4MTM0MTg2MDk4Mzk2NTExMTA5NjY0NzgyNDM5NzQwMzA3NjY0NDFGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIykqJCFTVGt3SVMoUkN5ayc0Nl4nUik0Jz1NIm9mL2NvPCEjYA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVkwLjAwMDA4ODYzNzMyNzMxODQyODkxNzM0NTIxNzM0MzYyMjUxMzA4ODg5NzY3OTE4NzUzNTg4NkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIyoqJCJTJyllYCg9encqKSkzOERpVnRAWHQiKkclPXRLUCcpKSEjYQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEkMTAwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGUy1GLDYkUVkwLjAwMDAxMzM1MDk0ODE4NDk0ODYxMTYyMTI2OTc4OTU2NDA3NDUwMDg5MzMzODcxMzI0OTc1MUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiJCsiJCFTXihcS3JRTCozXXVTYyp5cDdpNidbXD1bNE44ISNh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmaGVsbG9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZoZWxsb0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEkMTAwRidGOUY1LUZRNiRRIjhGJ0Y5RjUtRlE2JFEjOTJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiZJI2NjRzYiIiQrIiIiKSIjIyo=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictSSNtaUdGJDYlUSZ0YWJsZUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZXNiYtRiM2LC1GIzYoRistRjM2LVEiPUYnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZgby1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNkZeb0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGaG8tRiw2JFEiM0YnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRjItRiM2KC1GLDYkUSIyRidGL0Zbby1GLDYkUSIwRidGL0ZdcEZgcEYvRjItRiM2KEZqb0Zbb0Zqb0ZdcEZgcEYvRjItRiM2KC1GLDYkUSI0RidGL0Zbb0ZncEZdcEZgcEYvRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYv">NiQiIiImSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictSSNtaUdGJDYlUSZ0YWJsZUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZXNiYtRiM2LC1GIzYoLUYsNiRRIjFGJ0YvLUYzNi1RIj1GJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGY28tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGYW9GPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRltwLUYsNiRRIjNGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YyLUYjNihGK0Zeby1GLDYkUSIwRidGL0ZgcEZjcEYvRjItRiM2KEZdcEZeb0ZdcEZgcEZjcEYvRjItRiM2KC1GLDYkUSI0RidGL0Zeb0Zbb0ZgcEZjcEYvRmBwRmNwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZgcEZjcEYvRi9GYHBGY3BGL0ZgcEZjcEYv">NiQiIiMmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictSSNtaUdGJDYlUSZ0YWJsZUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZXNiYtRiM2LC1GIzYoLUYsNiRRIjFGJ0YvLUYzNi1RIj1GJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGY28tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGYW9GPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRltwLUYsNiRRIjJGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YyLUYjNihGXXBGXm8tRiw2JFEiMEYnRi9GYHBGY3BGL0YyLUYjNihGK0Zeb0YrRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmdwRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiIiQmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictSSNtaUdGJDYlUSZ0YWJsZUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZXNiYtRiM2LC1GIzYoLUYsNiRRIjFGJ0YvLUYzNi1RIj1GJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGY28tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGYW9GPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRltwLUYsNiRRIjJGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YyLUYjNihGXXBGXm8tRiw2JFEiMEYnRi9GYHBGY3BGL0YyLUYjNigtRiw2JFEiM0YnRi9GXm9GXHFGYHBGY3BGL0YyLUYjNihGK0Zeb0Zbb0ZgcEZjcEYvRmBwRmNwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZgcEZjcEYvRi9GYHBGY3BGL0ZgcEZjcEYv">NiQiIiUmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictSSNtaUdGJDYlUSZ0YWJsZUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZXNiYtRiM2LC1GIzYoLUYsNiRRIjFGJ0YvLUYzNi1RIj1GJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGY28tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGYW9GPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRltwRltvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YyLUYjNigtRiw2JFEiMkYnRi9GXm8tRiw2JFEiMEYnRi9GXXBGYHBGL0YyLUYjNigtRiw2JFEiM0YnRi9GXm9GXHFGXXBGYHBGL0YyLUYjNigtRiw2JFEiNEYnRi9GXm9GZ3BGXXBGYHBGL0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLw==">NiQiIiYmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictSSNtaUdGJDYlUSZ0YWJsZUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZXNiYtRiM2LC1GIzYoLUYsNiRRIjFGJ0YvLUYzNi1RIj1GJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGY28tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGYW9GPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRltwRltvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YyLUYjNigtRiw2JFEiMkYnRi9GXm8tRiw2JFEiMEYnRi9GXXBGYHBGL0YyLUYjNigtRiw2JFEiM0YnRi9GXm9GXHFGXXBGYHBGL0YyLUYjNigtRiw2JFEiNEYnRi9GXm9GW29GXXBGYHBGL0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLw==">NiQiIicmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictSSNtaUdGJDYlUSZ0YWJsZUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZXNiYtRiM2LC1GIzYoLUYsNiRRIjFGJ0YvLUYzNi1RIj1GJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGY28tRiw2JFEiMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YyLUYjNigtRiw2JFEiMkYnRi9GXm9GZW9GaG9GW3BGL0YyLUYjNigtRiw2JFEiM0YnRi9GXm9GZHBGaG9GW3BGL0YyLUYjNigtRiw2JFEiNEYnRi9GXm9GZW9GaG9GW3BGL0Zob0ZbcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG9GW3BGL0YvRmhvRltwRi9GaG9GW3BGLw==">NiQiIigmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictSSNtaUdGJDYlUSZ0YWJsZUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZXNiYtRiM2LC1GIzYoLUYsNiRRIjFGJ0YvLUYzNi1RIj1GJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGY28tRiw2JFEiMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YyLUYjNigtRiw2JFEiMkYnRi9GXm9GZW9GaG9GW3BGL0YyLUYjNigtRiw2JFEiM0YnRi9GXm9GZHBGaG9GW3BGL0YyLUYjNigtRiw2JFEiNEYnRi9GXm9GW29GaG9GW3BGL0Zob0ZbcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG9GW3BGL0YvRmhvRltwRi9GaG9GW3BGLw==">NiQiIikmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictSSNtaUdGJDYlUSZ0YWJsZUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZXNiYtRiM2LC1GIzYoLUYsNiRRIjFGJ0YvLUYzNi1RIj1GJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGY28tRiw2JFEiMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YyLUYjNigtRiw2JFEiMkYnRi9GXm9GZW9GaG9GW3BGL0YyLUYjNigtRiw2JFEiM0YnRi9GXm9GZW9GaG9GW3BGL0YyLUYjNigtRiw2JFEiNEYnRi9GXm9GZW9GaG9GW3BGL0Zob0ZbcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG9GW3BGL0YvRmhvRltwRi9GaG9GW3BGLw==">NiQiIiomSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIzUmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRlxxRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiIzYmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiIzcmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoRl1wRl5vRl9xRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiIzgmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoRl1wRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiIzkmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRl9xRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiIzomSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiIzsmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcEZbb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmdwRl1wRmBwRi9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8=">NiQiIzwmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcEZbb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRl1wRmBwRi9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8=">NiQiIz0mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoRl1wRl5vRltvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiIz4mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoRl1wRl5vRltvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiIz8mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmBwRmNwRi9GMi1GIzYoRmpwRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0AmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmBwRmNwRi9GMi1GIzYoRmpwRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0EmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmdwRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0ImSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0MmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoRl1wRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0QmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoRl1wRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0UmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoRmpwRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0YmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoRmpwRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0cmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRlxxRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0gmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRlxxRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0kmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoRl1wRl5vRmpwRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0omSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoRl1wRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0smSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoRl9xRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI0wmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoRl9xRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI00mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmpwRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI04mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI08mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmpwRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI1AmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI1EmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl9wRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRl9wRmVvRmhvRi9GZW9GaG9GL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRi9GL0Zlb0Zob0YvRmVvRmhvRi8=">NiQiI1ImSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl9wRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmVvRmhvRi9GZW9GaG9GL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRi9GL0Zlb0Zob0YvRmVvRmhvRi8=">NiQiI1MmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcEZbb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmRwRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRlxxRl1wRmBwRi9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8=">NiQiI1QmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcEZbb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmRwRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRl1wRmBwRi9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8=">NiQiI1UmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoRl1wRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoRmpwRl5vRl9xRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI1YmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoRl1wRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoRmpwRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI1cmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmVvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiI1gmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiI1kmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI1omSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI1smSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmBwRmNwRi9GMi1GIzYoRl1wRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI1wmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmBwRmNwRi9GMi1GIzYoRl1wRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI10mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcEZbb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmRwRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmdwRl1wRmBwRi9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8=">NiQiI14mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcEZbb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmRwRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRl1wRmBwRi9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8=">NiQiI18mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoRl1wRl5vRmdwRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI2AmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoRl1wRl5vRmdwRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI2EmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRlxxRmBwRmNwRi9GMi1GIzYoRl1wRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI2ImSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmdwRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRlxxRmBwRmNwRi9GMi1GIzYoRl1wRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI2MmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoRl1wRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoRl9xRl5vRmpwRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI2QmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoRl1wRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoRl9xRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI2UmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjVGJ0YvRmBwRmNwRi9GMi1GIzYoRl1wRl5vRmpwRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI2YmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSI0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjVGJ0YvRmBwRmNwRi9GMi1GIzYoRl1wRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI2cmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRmVvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl9wRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRl9wRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiI2gmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRmVvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl9wRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiI2kmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRl9wRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmVvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiI2omSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRl9wRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiI2smSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoRmdwRl5vRl9xRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI2wmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoRmdwRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI20mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRl9wRmVvRmhvRi9GZW9GaG9GL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRi9GL0Zlb0Zob0YvRmVvRmhvRi8=">NiQiI24mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmVvRmhvRi9GZW9GaG9GL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRi9GL0Zlb0Zob0YvRmVvRmhvRi8=">NiQiI28mSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcEZbb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmRwRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vLUYsNiRRIjBGJ0YvRl1wRmBwRi9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8=">NiQiI3AmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcEZbb0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmRwRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRl1wRmBwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRl1wRmBwRi9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8=">NiQiI3EmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl9wRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmVvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiI3ImSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl9wRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiI3MmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI3QmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRl1wRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI3UmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoRl9xRl5vRmdwRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI3YmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2RmFvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZbcC1GLDYkUSIyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRl1wRl5vLUYsNiRRIjBGJ0YvRmBwRmNwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjRGJ0YvRmBwRmNwRi9GMi1GIzYoRl9xRl5vRltvRmBwRmNwRi9GYHBGY3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRmNwRi9GL0ZgcEZjcEYvRmBwRmNwRi8=">NiQiI3cmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoRmVvRl5vRmJwRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmJwRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiI3gmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoRmVvRl5vRmJwRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiI3kmSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRlxwRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmRwRmVvRmhvRi9GZW9GaG9GL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRi9GL0Zlb0Zob0YvRmVvRmhvRi8=">NiQiI3omSStUYWJsZV9mY18yRzYiNiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRlxwRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmVvRmhvRi9GZW9GaG9GL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRi9GL0Zlb0Zob0YvRmVvRmhvRi8=">NiQiIyEpJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRmVvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRl9wRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyIpJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRmVvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyMpJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRl9wRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmVvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyQpJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vRl9wRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyUpJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRlxwRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRl9wRmVvRmhvRi9GZW9GaG9GL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRi9GL0Zlb0Zob0YvRmVvRmhvRi8=">NiQiIyYpJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvRltvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRlxwRmVvRmhvRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmVvRmhvRi9GZW9GaG9GL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVvRmhvRi9GL0Zlb0Zob0YvRmVvRmhvRi8=">NiQiIycpJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmJwRmhvRltwRi9GMi1GIzYoRmVvRl5vRmJwRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIygpJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmJwRmhvRltwRi9GMi1GIzYoRmVvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIykpJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjODlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRmVvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmRwRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyopJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRmVvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyEqJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoRmVvRl5vRltvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmJwRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyIqJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoRmVvRl5vRltvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyMqJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRmVvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRl9wRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyQqJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoRmVvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmVvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyUqJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjVGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmJwRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmJwRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyYqJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjVGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmJwRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIycqJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmhvRltwRi9GMi1GIzYoRmVvRl5vRmJwRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIygqJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjRGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRltvRmhvRltwRi9GMi1GIzYoRmVvRl5vRltvRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIykqJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjOTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUkjbWlHRiQ2JVEmdGFibGVGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GVzYmLUYjNiwtRiM2KC1GLDYkUSIxRidGLy1GMzYtUSI9RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjI3Nzc3NzhlbUYnL0ZKRmNvLUYsNiRRIjZGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GMi1GIzYoLUYsNiRRIjJGJ0YvRl5vLUYsNiRRIjBGJ0YvRmhvRltwRi9GMi1GIzYoLUYsNiRRIjNGJ0YvRl5vRmJwRmhvRltwRi9GMi1GIzYoLUYsNiRRIjRGJ0YvRl5vRmJwRmhvRltwRi9GaG9GW3BGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhvRltwRi9GL0Zob0ZbcEYvRmhvRltwRi8=">NiQiIyoqJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEkMTAwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Jy1JI21pR0YkNiVRJnRhYmxlRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRlc2Ji1GIzYsLUYjNigtRiw2JFEiMUYnRi8tRjM2LVEiPUYnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yNzc3Nzc4ZW1GJy9GSkZjby1GLDYkUSI2RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRjItRiM2KC1GLDYkUSIyRidGL0Zeby1GLDYkUSIwRidGL0Zob0ZbcEYvRjItRiM2KC1GLDYkUSIzRidGL0Zeb0ZicEZob0ZbcEYvRjItRiM2KC1GLDYkUSI0RidGL0Zeb0Zbb0Zob0ZbcEYvRmhvRltwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zob0ZbcEYvRi9GaG9GW3BGL0Zob0ZbcEYv">NiQiJCsiJkkrVGFibGVfZmNfMkc2IjYjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEnaGVsbG8yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">SSdoZWxsbzJHNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZ2dGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiRJI2dnRzYiIiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">NiRJM3RvdGFsfmNvbnRyaWJ1dGlvbkc2Iiw+KiQsJkkibEdGJCIiIiNGKSIiI0YpISInJCFTck88elttbCpmYU08XSpIYihwbjdHemByKFw9ISMpKiokRichIigkIVNtI1t1NXlJVmMiemYtXHN0WSYpPU0tPGx0R0AhIygqKiRGJyEiKSQiU0lUKjMnUXRaYFNaPFIleUlfVjs+LD89KCoqW2AhI14qJEYnISIqJCJTU3ktVyEzLTttXSU+OFBvIip6I3pDN3NGKkhUUyEjJyoqJEYnISM1JCJTXXpfJypIdUJaXmE+KlxSdTFJcidvMDRQJVs+IiEjXCokRichIzYkIlNgbWs1dnYnb1t2dW52YSM9OT8wK3hyRyNcKUghIyUqKiRGJyEjNyQiUyQ+ITQhW1wiUkNfZSEpKTQqWzk0bS5iXnElPjFCKkZDKiRGJyEjOCQhUyFlJXo6OlNdcEk4YHhjUyUpKnp5VVwsLDxKaiIhIyMqKiRGJyEjOSQiU1J5I3onPSlbTE9GeCZSJzRIN21GN1dKNXpxeSYhI1sqJEYnISM6JCJTU18td0kpKUhCMURULipvMz9OKjNuVjZqI3pbIyEjISoqJEYnISM7JCJTL0V1SFwpM1FMOU4jeSM0WE09LTJjYi8lZnVJISNaKiRGJyEjPCQiUy8leillSigqZnUrJSopcCdHZDFDbikpKilSL09FZEghIykpKiRGJyEjPSQiUyVcLm1gQE53Vjg8T1A4VGVWJSk+Y29lKiplZyIhI1kqJEYnISM+JCFTQD1KKW9cIlJQOSVIPTg+bSU0NlJPLnpTZEdEISMnKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmaGVsbG9GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZoZWxsb0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group hide-output="false" labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSNgYEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y4USdub3JtYWxGJ0YrRjpGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSNgYEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0Y4USdub3JtYWxGJ0YrRjpGPQ==</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/SI_paper_II/Code_paper_II/Ritz_PWE_Expansion_Ref_Wf/CI_PWE.mpl <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2016" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="2160" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="standard" ansi="false" elisiondigitsthreshold="10000" showassumed="1" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group hide-input="false" hide-output="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false"><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(LinearAlgebra):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(orthopoly):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(combinat,multinomial):



# based on Messiah 1962
W3j:=proc(j1,j2,j3,m1,m2,m3)
  local t,res,trig_coef,x,sum_temp;

  if m1+m2+m3&lt;&gt;0 then
    res:=0;
    return(res);
  end if;

  if j1&lt;0 or j2&lt;0 or j3&lt;0 then
    res:=0;
    return(res);
  end if;

  if abs(m1)&gt;j1 or abs(m2)&gt;j2 or abs(m3)&gt;j3 then
    res:=0;
    return(res);
  end if;

  if j3&gt;j1+j2 or j3&lt;abs(j1-j2) then
    res:=0;
    return(res);
  end if;

  if m1=0 and m2=0 and m3=0 then
    if type(j1+j2+j3,odd) = true then
      res:= 0;
      return(res);
    end if;  
  end if;

  res:=1;
  res:=res*(-1)^(j1-j2-m3);

  trig_coef:= (j1+j2-j3)!*(j1-j2+j3)!*(-j1+j2+j3)!/(j1+j2+j3+1)!;
  res:=res*sqrt(trig_coef);

  res:=res*sqrt((j1+m1)!*(j1-m1)!*(j2+m2)!*(j2-m2)!*(j3-m3)!*(j3+m3)!);
  sum_temp:=0;
  for t from 0 to 2*j1+2*j2+2*j3 do

    

    if t&lt;0 or j3-j2+t+m1&lt;0 or j3-j1+t-m2&lt;0 or j1+j2-j3-t&lt;0 or j1-t-m1&lt;0 or j2-t+m2&lt;0 then
      next;
    end if;
    x:=t!*(j3-j2+t+m1)!*(j3-j1+t-m2)!*(j1+j2-j3-t)!*(j1-t-m1)!*(j2-t+m2)!;
    sum_temp:=sum_temp+(-1)^t/x;

   # print('p',x,t);
  end do;

  #print('sum',sum_temp);
  res:=res*sum_temp;
  res:=simplify(res);
  return(res);
end proc:

</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int x^n1 lnx^n2 exp(-alpha x) dx</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_ln:=proc(n,xi,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_ln;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local factor,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_int_ln[n,xi,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_ln[n,xi,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if xi&lt;0 or xi&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet zero value is returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if xi=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=Psi(0,n+1)-ln(alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=GAMMA(n+1)/alpha^(n+1)*factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_ln[n,xi,alpha]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int_0^infty \134int_0^s \134int_0^u s^k t^l u^m (lns)^n e^(-alpha*s) dsdtdu   </Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_stu:=proc(k,l,m,n,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_stu, Table_index_exp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if l&lt;=-1 or l+m&lt;=-2 or k + l + m &lt;=-3 or n&lt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   print(`integral does not converge or negative value of ln, zero value returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return(0);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_stu[k,l,m,n,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-ln(alpha) + Psi(0,3+k+l+m) ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* (</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> ( -ln(alpha) + Psi(0,3+k+l+m))^2 + Psi(1,3+k+l+m) );  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet`);    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(k,l,m,alpha, Table_int_stu[k,l,m,alpha]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_stu[k,l,m,n,alpha]:= evalf(%*2*Pi^2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C_vqk:=proc(v,q,k)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local t;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_C;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_C[v,q,k], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_C[v,q,k]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if v&gt;=-1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if q=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_C[v,q,k]:=(v + 2)^(-1) * binomial(v + 2, 2 * k + 1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_C[v,q,k]:=1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for t from 0 to min( q - 1, trunc( (v + 1)/2 ) ) do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_C[v,q,k]:=Table_C[v,q,k] * ( 2 * k + 2 * t - v ) / ( 2 * k + 2 * q - 2 * t + 1 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_C[v,q,k]:= Table_C[v,q,k]*( 2 * q + 1) / ( v + 2 ) * binomial( v + 2, 2 * k + 1); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif v=-2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_C[v,q,k]:=(2*q+1)*doublefactorial(2*q+2*k)*doublefactorial(2*k-1)/( doublefactorial(2*q+2*k+1) * doublefactorial(2*k));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`v less than -2 has not been implemented`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_C[v,q,k]:=evalf(   Table_C[v,q,k]  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_C[v,q,k];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_F:=proc(n1,n2,n3,n4,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local sum,p,q;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_F;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_F[n1,n2,n3,n4,n5], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_F[n1,n2,n3,n4,n5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n2=-1 or n2=-2 or n5&lt;0 or n3=-1 or n3=-2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_F[n1,n2,n3,n4,n5]:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_F[n1,n2,n3,n4,n5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n5=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n5=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n5=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet, zero value returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_F[n1,n2,n3,n4,n5]:=sum; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_int_F[n1,n2,n3,n4,n5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int x^n1 lnx^n2 exp(-alpha x) dx</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_ln:=proc(n,xi,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_ln;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local factor,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_int_ln[n,xi,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_ln[n,xi,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if xi&lt;0 or xi&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet zero value is returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if xi=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=Psi(0,n+1)-ln(alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=GAMMA(n+1)/alpha^(n+1)*factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_ln[n,xi,alpha]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int s^n1 t^n2 r&lt;^n3 r&gt;^n4 lns^n5 r12^n12 exp(-alpha*s) sin \134theta dr_&lt; dr_&gt; d\134theta</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res,k;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_F_L;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for k from 0 to floor((n12+1)/2) do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2/(2*L+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - 8 * Pi^2 * n12 * ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 8 * Pi^2 * n12 *  ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= res * 2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -Z *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -Z *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*8*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_T:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  +16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  +16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  +16*Pi^2*E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_Ven:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=-16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`2-1`,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - 8 * Pi^2 * n12 * ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 8 * Pi^2 * n12 *  ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= res * 2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # print(`2-2`,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*8*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`2-3`,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if L_p&lt;&gt;L then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res*8*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res*2/(2*L+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># this is due to double counting in int_F_L</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># convention ai aj hij-&gt; aj (hij + hji) -&gt; we implicitly divide 2</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res/2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_N:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= sum + PWE_N_I(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(`zz`,l,PWE_N_I(WF,Table_fc,Mn,l));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*2*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_N_I:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor,xi_i,xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_PWE_N_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Re(Table_PWE_N_I[WF,Table_fc,Mn,l]), numeric ) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_N_I[WF,Table_fc,Mn,l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn	 do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  should be *(4*Pi)^2, ignore Pi^2</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(l,sum*(4)^2 );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_N_I[WF,Table_fc,Mn,l]:=sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_N_I[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_T:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=sum + PWE_T_I(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*2*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># 8 pi^2 integral, 2 r_&lt; r_&gt;, 2 from missing 2 in 1/2l+1</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_T_I:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p_i,q_i,p_j,q_j,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j,symm_factor,n1,n2,n3,n4,n5,n1p,n2p,n3p,n4p,n5p;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_PWE_T_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Re(Table_PWE_T_I[WF,Table_fc,Mn,l]), numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_T_I[WF,Table_fc,Mn,l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`here`); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1p:=lambda_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2p:=mu_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3p:=l + 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4p:=nu_i - l - 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5p:=xi_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1:=lambda_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2:=mu_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3:=l + 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4:=nu_j - l - 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5:=xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  );    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># k_i k_j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`here`);   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   #  print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1p:=lambda_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2p:=mu_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3p:=l + 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4p:=nu_i - l - 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5p:=xi_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1:=lambda_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2:=mu_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3:=l + 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4:=nu_j - l - 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5:=xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  );    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># k_i k_j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from i to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`here`); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if i=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        symmetry_factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        symmetry_factor:=2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1p:=lambda_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2p:=mu_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3p:=l + 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4p:=nu_i - l - 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5p:=xi_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1:=lambda_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2:=mu_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3:=l + 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4:=nu_j - l - 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5:=xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:= sum +  symmetry_factor * WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  );    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># k_i k_j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_T_I[WF,Table_fc,Mn,l]:=sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_T_I[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEN:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= sum + PWE_VEN_I(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*2*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEN_I:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_PWE_VEN_I,Z;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]), numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0; Z:=2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">	      -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) - Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  should be *(4*Pi)^2, ignore Pi^2</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(l,sum*(4)^2 );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_VEN_I[WF,Table_fc,Mn,l]:=sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_VEN_I[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># It comes from &lt; psi  | 1/r12 | psi  &gt;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEE:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,lp,lpp,sum,sum0,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;sum0:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # pwe 1/r12 non-pwe section  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum0:= sum0 + PWE_VEE_I0(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum0:=sum0*32*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum0:=evalf(%); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # pwe 1/r12 pwe section </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for lp from 0 to L do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for lpp from abs(l-lp) to l+lp do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        sum:= sum + PWE_VEE_I(WF,Table_fc,Mn,l,lp,lpp);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  # 8 pi^2 integral; 2 r_&lt; 2_&gt;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=sum+sum0;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># increment</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEE_I0:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,Table_PWE_VEE_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Re(Table_PWE_VEE_I0[WF,Table_fc,Mn,l]),numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_VEE_I0[WF,Table_fc,Mn,l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=0;     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for i from Mn_g+1 to Mn do           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for j from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">             </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_j:=Table_fc[j][3]-1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#       i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for i from 1 to Mn_g do           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for j from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_i:=Table_fc[i][3]-1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#       i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(`cccc`,sum);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_VEE_I0[WF,Table_fc,Mn,l]:= evalf(sum);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_VEE_I0[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEE_I:=proc(WF,Table_fc,Mn,l,lp,lpp)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,Table_PWE_VEE_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]),numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=0;     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for i from Mn_g+1 to Mn do           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for j from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) and (lp&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:=  1/2* nu_j - lp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> 	           sum:= sum +  2*WF[i]*WF[j]*W3j(l,lp,lpp,0,0,0)^2 </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,lp,k_j) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            * int_F(lambda_i + lambda_j, mu_i+mu_j , l + lp+lpp + 2*k_i +2*k_j + 2,  nu_i + nu_j - l - lp-lpp - 2*k_i - 2*k_j  + 1, xi_i + xi_j , 2*alpha); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#       i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]:= evalf(sum);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int_0^infty \134int_0^s \134int_0^u s^k t^l u^m (lns)^n e^(-alpha*s) dsdtdu   </Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_stu:=proc(k,l,m,n,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_stu, Table_index_exp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if l&lt;=-1 or l+m&lt;=-2 or k + l + m &lt;=-3 or n&lt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return(0);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_stu[k,l,m,n,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-ln(alpha) + Psi(0,3+k+l+m) ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* (</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> ( -ln(alpha) + Psi(0,3+k+l+m))^2 + Psi(1,3+k+l+m) );  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet`);    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(k,l,m,alpha, Table_int_stu[k,l,m,alpha]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_stu[k,l,m,n,alpha]:= evalf(%*2*Pi^2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int x^n1 lnx^n2 exp(-alpha x) dx</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_ln:=proc(n,xi,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_ln;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local factor,res,l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_int_ln[n,xi,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_ln[n,xi,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if xi&lt;0 or xi&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet zero value is returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if xi=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=Psi_ex(0,n+1)-ln(alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=(Psi_ex(0,n+1)-ln(alpha))^2+Psi_ex(1,n+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=Gamma_ex(n+1)/alpha^(n+1)*factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_ln[n,xi,alpha]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">energy_VFC:=proc(alpha,fc,Table_fc,Volume,Mn)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local T,Ven,Vee,En,coef,i,j,k,l,hc,tc,venc,veec,power_s, power_t, power_u, tempH, tempT, tempS, tempV, tempVen,tempVee,E, CM,lambda,lambda_p,mu,mu_p,nu,nu_p,WFnorm,xi,xi_p,LL;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global HM, TM, SM, VENM,VEEM,Energy,WF,WFsum,NV;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  LL:=array(1..Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  CM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  HM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  TM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  VENM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  VEEM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  SM:=Matrix(Mn,Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  NV:=Vector(Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  E:= Vector(Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  WF:=Array(Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   print(j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for k from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #     print(j,k);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if k&gt;=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        HM[j,k]:=0; TM[j,k]:=0; VENM[j,k]:=0; VEEM[j,k]:=0; SM[j,k]:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #    s^lambda t^nu u^mu  &lt;-&gt; Table_fc[j][1/2/3]       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #    &lt;f|H|f'&gt;  &lt;-&gt; &lt;fc[j]| H |fc[k]&gt;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda:= Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu:= Table_fc[j][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu:= Table_fc[j][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi:= Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_p:= Table_fc[k][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_p:= Table_fc[k][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_p:= Table_fc[k][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_p:= Table_fc[k][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(`cc`,Table_fc[j], lambda,mu,nu, Table_fc[k],lambda_p,mu_p,nu_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        HM[j,k]:=HM[j,k] </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* lambda_p* xi_p *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2* xi_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* nu_p* alpha *int_stu( lambda + 1 + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* lambda_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* mu_p* nu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* lambda_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* mu_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p - 1 , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* lambda_p* xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* nu_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* xi_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-4* Z  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-3* lambda_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+3* mu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+4* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-3* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu,  xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ nu_p^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-mu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-nu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-xi_p^2 *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2 , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-nu_p *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+mu_p^2*int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+alpha^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ mu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-lambda_p^2   *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-lambda_p *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+lambda_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-alpha^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+xi_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 2*alpha  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          VENM[j,k]:=VENM[j,k] -4* Z  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          VEEM[j,k]:=VEEM[j,k] + 1  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p, xi + xi_p, 2*alpha  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          TM[j,k]:=TM[j,k]  + HM[j,k]-  VENM[j,k]-VEEM[j,k];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          SM[j,k]:=SM[j,k] + int_stu(lambda+lambda_p+2, mu+mu_p,nu+nu_p+1,xi + xi_p, 2*alpha) - int_stu(lambda+lambda_p, mu+mu_p+2,nu+nu_p+1, xi + xi_p,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         HM[j,k]:=HM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         TM[j,k]:=TM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         VENM[j,k]:=VENM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         VEEM[j,k]:=VEEM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         SM[j,k]:=SM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(j,k,HM[j,k],SM[j,k]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      HM[i,j]:=evalf( HM[i,j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      SM[i,j]:=evalf( SM[i,j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`aaa`,TM[3,3],VENM[3,3],VEEM[3,3]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  E:=Eigenvalues(SM);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  Energy:=100.:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  for j from 1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    if Re(E[j])&lt;Energy then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      Energy:=Re(E[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`minimum eigenvalue of overlap matrix`=Energy);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  Energy:=1.:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  for j from 1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    if Re(E[j])&gt;Energy then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      Energy:=Re(E[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`maximum eigenvalue of overlap matrix`=Energy);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  CM,E:=Eigenvectors(HM,SM,output = [`vectors`, `values`]); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Energy:=0.:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if Re(E[j])&lt;Energy then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Energy:=Re(E[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k from 1 to Mn do   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        WF[k]:=CM[k,j];    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Ground state energy`=Energy);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WFnorm:=WFnorm + WF[i]*SM[i,j]*WF[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=sqrt(WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    LL[i]:=WF[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,LL[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Norm of ground state WF before normalization`, WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  T:=0;Ven:=0;Vee:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      T:=T+TM[i,j]*WF[i]*WF[j];   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  T:=T/WFnorm^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Ven:=Ven+VENM[i,j]*WF[i]*WF[j];   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Ven:=Ven/WFnorm^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Vee:=Vee+VEEM[i,j]*WF[i]*WF[j];   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Vee:=Vee/WFnorm^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`summary`,T,Ven,Vee,T+Ven+Vee);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[i]:=WF[i]/WFnorm;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WFnorm:=WFnorm + WF[i]*SM[i,j]*WF[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=sqrt(WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Norm of ground after WF after normalization`, WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,WF[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    LL[i]:=Re(WF[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">  writedata(`D:\134\134VP_test.txt`, LL);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># cross check energy</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  En:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      En:=En + WF[i]*HM[i,j]*WF[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Energy;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gen_A:=proc(alpha,omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,m,n;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global fc,Table_fc,Mn,WF;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Basis-A of Schwarz</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   for l from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     for m from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       for n from 0 to omega by 2 do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if l+m+n&gt;omega then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Mn:=Mn+1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          fc[Mn]:=exp(-alpha*s) * s^l * u^m * t^n; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Table_fc[Mn]:=[l,n,m,0,alpha]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          print(Mn, fc[Mn],Table_fc[Mn]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`order of calculation`,omega,`number of trial wavefunction`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gen_F:=proc(alpha,omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,m,n;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global fc,Table_fc,Mn,WF;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Basis-F of Schwarz</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   for l from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     for m from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       for n from 0 to omega by 2 do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if l+m+n&gt;omega then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Mn:=Mn+1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          fc[Mn]:=exp(-alpha*s) * s^l * (u/s)^m * (t/s)^n; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          print(Mn, fc[Mn],Table_fc[Mn]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># exclude divergence terms</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#          if l+m+n=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#            next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#          elif (l=1) and (m=0) and (n=0) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#            next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#          else   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            Mn:=Mn+1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            fc[Mn]:=exp(-alpha*s) * s^l * (u/s)^m * (t/s)^n *ln(s); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            Table_fc[Mn]:=[l-m-n,n,m,1,alpha]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            WF[Mn]:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            print(Mn, fc[Mn],Table_fc[Mn]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #         end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`order of calculation`,omega,`number of trial wavefunction`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C4:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi,xi_n,xi_m,res,res1,res2,res3,res4;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C4_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res+ 1/2^6*WF[i]*WF[j]*int_ln(n+m+5,xi_n+xi_m,alpha*2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*6*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C8:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi_n,xi_m,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C8_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(i,j,Table_fc[i],res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;3 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;3 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res + WF[i]*WF[j]/2^10*int_ln(n+m+9,xi_n+xi_m,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*12*210*Pi^2:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(evalf(res));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C12:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi_n,xi_m,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C12_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(i,j,Table_fc[i],res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;5 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;5 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res + WF[i]*WF[j]/2^14*int_ln(n+m+13,xi_n+xi_m,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*30*62370*Pi^2:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(evalf(res));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C16:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi_n,xi_m,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C16_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(i,j,Table_fc[i],res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;7 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;7 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res + WF[i]*WF[j]/2^18*int_ln(n+m+17,xi_n+xi_m,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*56*91216125*Pi^2:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(evalf(res));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">remainder:=proc(WF)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if (Table_fc[i][1]=0 and Table_fc[i][2]=0 and Table_fc[i][3]=1) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      print(`cusp`,Table_fc[i],WF);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># order by odd power r12 first</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sorting:=proc(gmax)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,k,temp,p;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_fc,Table_fc_2,Mn_g,Mn_p,Mn_flag;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_g:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to gmax by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Mn_g:=Mn_g+1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_flag:=Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to gmax by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        p:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if p=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_flag:= Mn_flag+1;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_p:=Mn-Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`rearranged`,Mn,Mn_g,Mn_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][1]:=Table_fc_2[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][2]:=Table_fc_2[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][3]:=Table_fc_2[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][4]:=Table_fc_2[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE:=proc(L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0,l,part_A_D,f1,f2,f3,f4,f5,i,j,part_A_N,Eref;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Z,WF,Table_fc,Mn_g,Mn;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_D:=0;Z:=2; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># denominator</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`mmm`,Mn_g);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1_p:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2_p:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12_p:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5_p:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha_p:=Table_fc[i][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2:=Table_fc[j][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12:=Table_fc[j][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha:=Table_fc[j][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      part_A_D:=part_A_D + WF[i]*WF[j]*2*8*Pi^2*int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i],WF[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_D:=evalf(part_A_D);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`hh`,part_A_D);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># numerator </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_N:=0; E0:=0;Z:=2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Vee Ven</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1_p:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2_p:=Table_fc[i][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12_p:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5_p:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha_p:=Table_fc[i][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2:=Table_fc[j][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12:=Table_fc[j][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha:=Table_fc[j][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #    print(Table_fc[i],Table_fc[j], evalf( 2*8*Pi^2*int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p-1 , 0 , alpha_p+alpha) ));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      part_A_N:= part_A_N </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      + WF[i]*WF[j]*section1_T(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + WF[i]*WF[j]*section1_Ven(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + WF[i]*WF[j]*2*8*Pi^2*int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p-1 , 0 , alpha_p+alpha) ; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_N:=evalf(part_A_N);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`cccccc`,evalf(part_A_N));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Eref:=-2.903724377034119598;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f1:=PWE_N(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`norm part`,l,f1+part_A_D);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f2:=PWE_T(WF,Table_fc,Mn,l); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f3:=PWE_VEN(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f4:=PWE_VEE(WF,Table_fc,Mn,l); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`ff`,l,f2,f3,f4);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #  print(`ttt`,f2+part_A_N,f3+part_A_N,f4+part_A_N);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #  print(l,evalf(f2+f3+f4+part_A_N)  	);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(l,evalf((f2+f3+f4+part_A_N)/(f1+part_A_D)));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f5[l]:=evalf((f2+f3+f4+part_A_N)/(f1+part_A_D));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if l=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      print(f5[l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      print(f5[l]-f5[l-1]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">output:=proc(WF,Mn)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,LL;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  LL:=array(1..Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    LL[j]:=Re(WF[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`llll`,j,LL[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;
  <Font encoding="UTF-8">writedata(`d:\134\134VP_test.txt`,LL);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">  #writedata(`d:\134\134vp_14_75d_wf.txt`,LL);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">input:=proc(Mn)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,LLL;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global WF;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  LLL:=array(1..Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">  #LLL:=readdata(`d:\134\134vp_14_75d_wf.txt`); 
  LLL:=readdata(`d:\134\134VP_test.txt`); </Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(j,LLL[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[j]:=LLL[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># order by odd power r12 first</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sorting:=proc(gmax)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,k,temp,p,Table_fc_2,WF_2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_fc,WF,Mn_g,Mn_p,Mn_flag;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># WF_2:=Array(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`ddd`);	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_g:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to gmax by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Mn_g:=Mn_g+1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        WF_2[Mn_g]:=WF[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       # print(`cdaad`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_flag:=Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to gmax by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        p:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if p=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_flag:= Mn_flag+1;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WF_2[Mn_flag]:=WF[i];    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_p:=Mn-Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`cc`,Mn,Mn_g,Mn_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][1]:=Table_fc_2[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][2]:=Table_fc_2[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][3]:=Table_fc_2[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][4]:=Table_fc_2[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[i]:=WF_2[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Hy_En:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global gmax,Z, Volume, alpha,Mn,Table_fc,WF,E0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># real volume element 2*Pi^2 take into int_stu</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Volume:=(s^2-t^2)*u;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Z:=2.00: alpha:=1.0; Mn:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  E0:=energy_VFC(alpha,fc,Table_fc,Volume,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  output(WF,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  gmax:=1; L:=9;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  input(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  sorting(gmax);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  PWE(L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  gmax:=3; L:=8;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  input(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sorting(gmax);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  PWE(L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  gmax:=5; L:=7;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  input(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sorting(gmax);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  PWE(L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  C4(omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  C8(omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  C12(omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  C16(omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">######################## Main code #################################</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># FC calculation for the electronic Hamiltonian of Helium atom`</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># initial wavefunction e^(-alpha*s) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># s:=r1+r2, t:=-r1+r2, u:=r12 coordinate as PRL 93, 030403` </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">##################################################################</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(LinearAlgebra):  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">unassign('WF,fc,Mn');</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Digits:=75: omega:=5;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Hy_En(omega):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60Table_PWE_VEE_I0%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60PWE_VEE_I0%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `Table_PWE_VEE_I0` is implicitly declared local to procedure `PWE_VEE_I0`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60j%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60output%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `j` is implicitly declared local to procedure `output`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60j%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60input%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `j` is implicitly declared local to procedure `input`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60L%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60Hy_En%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `L` is implicitly declared local to procedure `Hy_En`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiNUYnRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjFGMg==">IiIm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGUkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZW4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUkY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRl9wRi9GMkZlcEYyRmVwRjJGZXBGMkZpbkZob0ZbcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG9GW3BGLw==">NiUiIiItSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YpJCEjNSEiIjcnIiIhRjFGMUYxJCIjNUYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSVtc3VwR0YkNiUtRjM2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkRGRi9GSlEsMC4xMTExMTExZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkZURjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZnbi1GIzYmLUYsNiRRJDEuMEYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZccTYmLUYjNi4tRiw2JEZhcEYvRjJGZHFGMkZkcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIiMqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiLUkjbG5HRic2I0YtRjE3JyIiIUY2RjZGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiQqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiM3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIiUqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiYqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiU3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIicqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZccUYvRi9GMi1GLDYkRmRwRi9GMkZbckYyRl1yRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIigqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwNydGMCIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZkcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGOEYyLUZicTYmLUYjNi4tRiM2JUZmbi1GLDYkRmhxRi9GL0YyLUYsNiRGZHBGL0YyRmZyRjJGZnJGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIikqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwLUkjbG5HRic2I0YtRjE3J0YwIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZHFGL0YyRl1xRjItRiw2JEZpcUYvRjItRiw2JEZkcEYvRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIioqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIzcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSIzRidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzUqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSRGI0Yw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmRxRi9GMkZdcUYyLUYsNiRGaXFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzYqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJTcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzcqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJS1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzgqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiM3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzkqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzoqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMzcnRjRGM0YzIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzsqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMy1JI2xuR0YnNiNGLUYxNydGNEYzRjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzwqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQ3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz0qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GaXFGL0YyRmJxRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz4qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiM3J0Y0RjZGMyIiISQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRjhGMi1GX3I2Ji1GIzYuLUYjNiVGZm5GZ3JGL0YyRmJxRjJGanBGMi1GLDYkRlxzRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz8qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiMtSSNsbkdGJzYjRi1GMTcnRjRGNkYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiU3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiY3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiYtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRi9GMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGanBGMkZqcEYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0QqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMTcnRjEiIiFGM0YzJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUYjNigtRmNvNiVRI2xuRicvRmdvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGVEY8Rj5GQEZCRkRGRkZhby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJvRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GMi1GXHE2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGZ3FGMkZkcUYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0UqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMS1JI2xuR0YnNiNGLUYxNydGMSIiIUY2RjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI0YqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIzcnRjBGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyRmpwRjItRiw2JEZkcEYvRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0cqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMEYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjJGanBGMi1GLDYkRmRwRi9GMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiU3J0YyRjQiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjJGanBGMi1GLDYkRmRwRi9GMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjJGNCIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JEZhcEYvRjJGanBGMi1GLDYkUSIxRidGL0YyRmpwRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI0oqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjE3JyIiIUY0RjFGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JEZhcEYvRjJGZ3FGMi1GLDYkUSIxRidGL0YyRmlxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI0sqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjEtSSNsbkdGJzYjRi1GMTcnIiIhRjdGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZnFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIzcnRjJGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZHJGL0YyRmJzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI00qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMkY1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI04qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIzcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI08qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1AqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNDcnRjJGNEY0IiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1EqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNC1JI2xuR0YnNiNGLUYxNydGMkY0RjRGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQ3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiU3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1YqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiM3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1cqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiMtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRl9xRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI1gqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjNyciIiFGM0Y1RjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRlxyRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI1kqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUYzRjhGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZqcEYyRl1xRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1oqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxNydGMSIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZncUYyRmdxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1sqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxLUkjbG5HRic2I0YtRjE3J0YxIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiZGZW9GXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3EvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbi1GLDYkRmRxRi9GL0YyRl1xRjJGY3JGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjNydGMEY0RjEiIiEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvRlxyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuLUYsNiRGYHJGL0YvRjJGXXFGMkZec0YyRl5zRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI10qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3J0YwRjRGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZfcUYyRmdwRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI14qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjNyciIiFGNUYzRjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZcckYyRmdwRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI18qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUY4RjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI2AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJDcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI2EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJC1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2IqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQ3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2MqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIzcnRjFGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMUYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2YqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2cqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMS1JI2xuR0YnNiNGLUYxNydGMiIiIUYxRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKiIiIzcnRjEiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMSIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2oqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiU3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2sqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2wqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiRJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI20qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiRJInVHRipGMS1JI2xuR0YnNiNGLUYxNydGMiIiIUYxRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI24qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiY3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI28qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiYtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVE1b3JkZXJ+b2Z+Y2FsY3VsYXRpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGNS1GLDYlUT1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uRidGL0YyRjUtRlE2JFEjNjhGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiZJNW9yZGVyfm9mfmNhbGN1bGF0aW9uRzYiIiImST1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uR0YkIiNv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGUkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZW4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUkY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRl9wRi9GMkZlcEYyRmVwRjJGZXBGMkZpbkZob0ZbcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG9GW3BGLw==">NiUiIiItSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YpJCEjNSEiIjcnIiIhRjFGMUYxJCIjNUYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSVtc3VwR0YkNiUtRjM2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkRGRi9GSlEsMC4xMTExMTExZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkZURjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZnbi1GIzYmLUYsNiRRJDEuMEYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZccTYmLUYjNi4tRiw2JEZhcEYvRjJGZHFGMkZkcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIiMqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiLUkjbG5HRic2I0YtRjE3JyIiIUY2RjZGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiQqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiM3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIiUqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiYqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiU3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIicqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZccUYvRi9GMi1GLDYkRmRwRi9GMkZbckYyRl1yRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIigqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwNydGMCIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZkcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGOEYyLUZicTYmLUYjNi4tRiM2JUZmbi1GLDYkRmhxRi9GL0YyLUYsNiRGZHBGL0YyRmZyRjJGZnJGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIikqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwLUkjbG5HRic2I0YtRjE3J0YwIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZHFGL0YyRl1xRjItRiw2JEZpcUYvRjItRiw2JEZkcEYvRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIioqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIzcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSIzRidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzUqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSRGI0Yw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmRxRi9GMkZdcUYyLUYsNiRGaXFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzYqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJTcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzcqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJS1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzgqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiM3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzkqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzoqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMzcnRjRGM0YzIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzsqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMy1JI2xuR0YnNiNGLUYxNydGNEYzRjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzwqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQ3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz0qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GaXFGL0YyRmJxRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz4qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiM3J0Y0RjZGMyIiISQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRjhGMi1GX3I2Ji1GIzYuLUYjNiVGZm5GZ3JGL0YyRmJxRjJGanBGMi1GLDYkRlxzRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz8qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiMtSSNsbkdGJzYjRi1GMTcnRjRGNkYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiU3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiY3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiYtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRi9GMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGanBGMkZqcEYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0QqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMTcnRjEiIiFGM0YzJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUYjNigtRmNvNiVRI2xuRicvRmdvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGVEY8Rj5GQEZCRkRGRkZhby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJvRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GMi1GXHE2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGZ3FGMkZkcUYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0UqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMS1JI2xuR0YnNiNGLUYxNydGMSIiIUY2RjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI0YqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIzcnRjBGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyRmpwRjItRiw2JEZkcEYvRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0cqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMEYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjJGanBGMi1GLDYkRmRwRi9GMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiU3J0YyRjQiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjJGanBGMi1GLDYkRmRwRi9GMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjJGNCIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JEZhcEYvRjJGanBGMi1GLDYkUSIxRidGL0YyRmpwRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI0oqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjE3JyIiIUY0RjFGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JEZhcEYvRjJGZ3FGMi1GLDYkUSIxRidGL0YyRmlxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI0sqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjEtSSNsbkdGJzYjRi1GMTcnIiIhRjdGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZnFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIzcnRjJGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZHJGL0YyRmJzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI00qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMkY1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI04qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIzcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI08qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1AqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNDcnRjJGNEY0IiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1EqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNC1JI2xuR0YnNiNGLUYxNydGMkY0RjRGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQ3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiU3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1YqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiM3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1cqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiMtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRl9xRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI1gqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjNyciIiFGM0Y1RjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRlxyRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI1kqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUYzRjhGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZqcEYyRl1xRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1oqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxNydGMSIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZncUYyRmdxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1sqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxLUkjbG5HRic2I0YtRjE3J0YxIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiZGZW9GXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3EvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbi1GLDYkRmRxRi9GL0YyRl1xRjJGY3JGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjNydGMEY0RjEiIiEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvRlxyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuLUYsNiRGYHJGL0YvRjJGXXFGMkZec0YyRl5zRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI10qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3J0YwRjRGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZfcUYyRmdwRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI14qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjNyciIiFGNUYzRjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZcckYyRmdwRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI18qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUY4RjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI2AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJDcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI2EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJC1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2IqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQ3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2MqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIzcnRjFGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMUYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2YqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2cqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMS1JI2xuR0YnNiNGLUYxNydGMiIiIUYxRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKiIiIzcnRjEiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMSIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2oqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiU3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2sqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2wqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiRJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI20qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiRJInVHRipGMS1JI2xuR0YnNiNGLUYxNydGMiIiIUYxRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI24qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiY3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI28qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiYtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVE1b3JkZXJ+b2Z+Y2FsY3VsYXRpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGNS1GLDYlUT1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uRidGL0YyRjUtRlE2JFEjNjhGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiZJNW9yZGVyfm9mfmNhbGN1bGF0aW9uRzYiIiImST1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uR0YkIiNv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVDEuMzA5NzUzNjk2MzI2NDY3Mzc0MjI0NTM2NTMxNzIxNTAxODE2NDM1ODQ3NTk1Mzg3MUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiIkIlNyUSZmWmVWOz1dQDxgT1hBdXRZRWpwYCg0OCEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFWMC4wMTI0NjE3ODg2MjcxMDkyNjM0ODY3Mjg0MDMzNDY4NjUxODkwMDgyNTA3ODIxNjA0MzZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiMkIVNPLzsjeV0jMyEqPWxvTS4lR25baiM0cmkpeWhDIiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVjAuMDgxOTk3MTA3Mjc2MjY0MzIwNzkxMjg1MTg1NDQzMTc1NzU1OTQzODE4MTY2ODE5OTI1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiQkIlNEKj5vOz1RJWZ2dkpXJj0mRyJ6P1ZFd3M1KCo+KSEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVjAuMDEzNDQzODQwNDg2MDA5MDc1Mzc5NDQyMDk2MDczODkzNzU4NDU5MTQ4NDQzMjc1NTIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiUkIlNAYkZWJVsiZiVlUCpRMic0VSV6YDI0Z1tTUVc4ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVjAuMDQ5ODE4NzM4NzEzNDM3ODIxMjM2NzQzNzEwNjkzMzc2ODM5MjQ0MzI4NzcwNzIzMDk4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiYkIlMpNEIyeEdWQ1JvUCRwNVB1TzcjeVY4KFEoPSlcISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVTAuMDEyMzU2NzM5ODIyMjEwNTU5MTg2NjE1ODk5ODE4NDAyNzE1MzU4MjIyMTE3MTg5NjZGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIickIlJtKj08QEFlYHItJT0pKiplaCc9ZjBAQSlSbk43ISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFZMC4wMDAwOTMxNTA4MTA1MTAzNzQ3MDEwNzI2NTY2MzM0NDcyNjk0NDIzOTMxMDcxMTYxMzQzNjFGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIigkIVNoVjg7cjUkUlUlcHNXTG1sczVxdS5eNTM6JCohI2E=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVzAuMDAxMjQ4NzU0NTI3MDg3MDc3NjQwMDU3MDczNzkwMTc5ODEwNjk3NTU0ODExOTk0NDY4MkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIikkIlMjb1cqPiJbYihwNSl6LHp0cTBTdzIoM0ZYdls3ISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVTAuMTMxMzM2MjE3NzE1NzcxMDM1OTMzODgxNjA3MTUwNTIwNzk4MjU5MDU4NjU0MzA2NTJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiokIlNfMVZsZSFmIyl6PzA6MjspUSRmLnJkcjxpTEoiISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjAyNjY4OTAwNzQ0MzY1Mjc3NTAyNjMwODg3MDczMzM1NTIwNzA1NjIzMjg1MjAyNDkzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzUkIlIkXC1fR0JjcT9iTHRxKTNqLXZGbFZ1KypvRSEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxNDY4ODg3OTc4NDI3NDgzOTk5Mzc2NDExNzY5ODg1NzA5NjM5MTcyODc3OTgwMTczOUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzYkIlNSPCEpeihHPFInNGQpKXA8VHckKipSW0YleXopKW85ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyMDY4NDY2MjIxODMyNTA0NjE0MjM1MTA1ODMxNzkwNTA1NTA1NjUxNjUwMjAxNzY2OUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzckIlNwdywtbF5jXTAwekplNU5VaC9EJD1BbSVvPyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE5NzM1MzU2NTA0MTI1NDc1OTQ4MzY1NzEyMzg1NjcxODg3NDQzNjAxMjEwNzY3MDA2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzgkIVMxcXc1N2dWdSk9biZRN2RPW2ZaRFRdY2B0PiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVcwLjAwOTk4NDA1MzI0MDI3NTg4NTk1Njg3Nzk4MzUxMjUwNTAzMzQ1NTY1OTg4MzQ2ODIzMDJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzkkIlMtQm9NKSlmY1hMXV03Til6KG8mZillRlNLMCUpKiohI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDQwNTU2NjUyMDc2NTgwMjE5MzkyNDU2MzgzMjc3OTU0NjA2Mjc5OTA1NzU2OTIzNDY2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzokIVNtTSNwdjAqemlnYXpGJFFjQ1I+LWV3P2xjMCUhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAxNDE3NTY4NzQ3NDEzMjQ2NjIwOTk0MTI1OTg2NDc1NjAzOTMwNjIyNDg4MTM5MTUzN0YnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzskIVNQOlIiKVtBMSRSZ3ZrKWY3JSo0aVlLVFoob3ZUIiEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTk5MDMyMTIxNjA3MTgyMzQxOTEzOTk2MzQyNDg1NDY2ODg4MDk3MDI4NzczMDIyMjVGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzwkIVNEQUl4R3E0KSlvWSZbVWoqUiI+TSM9Mjs3SyEqPiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDUzMzM4MzE0MzE4NjE5NTY2NDc2NzAyMjE2NzAzNjk3NTQwMzM4NzM5NTg4NTc0Mzk0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz0kIVMlUnUmKWVSKFEuYShwLm5ALW5abSY+Jz1WSlFMJiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA5NTI2MTUwNzc0NTMxNjUxNDcwODgzMzI2Njg5MTUzMzM0NTgxNTIwODA1OTE3MzYwOUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIz4kIVM0TzxmITNfImVNTDoqb0VMKTNaXjtgdTI6RSYqISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE1NzkzMzY3MDA0NjEyMDM1MjAyMDE2NzAwOTU1NzA2OTUxOTY0NzYwMDEzODgzOTcyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz8kIVNzUilRLGdaJz4mcHFiNHE7Pz9OP2gvcU8kejohI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDk1MTU3NzA3OTIxNjY3NzQ5MTczMTk1MDQ1MDc5NDIwOTI0MDQ1NzE2NDk2MDcxMDc1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0AkIVN2NTInXDtkL0M0VXpdLyY+dCJceG1AenFkXiohI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI4MTA5NzgyMDY3MTUyMzEzNTE2NTE1MTI1NjYyMDM1MDQ2NzI0NjgyNDQ5MTIyODIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0EkIVNCRzdcQ29Dbi9OP21EXl47TkpfcjEjeTQiRyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI3OTE0NzUyMjQxOTE3NDU1MjAzNDQ1NzE3ODM0NTU2OTk1NzA3NDMxODAyMzUzMTAxRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0IkIVMsSk4tPVYyZCpwYk15clhNP2J1Ij5DX1oieiMhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDIxNTA1NjI4Mzk4MzI5MDk0NDEyNDMxNjA4OTY1OTE2MTU2NzczNDYzNDE0MjM5NzUzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0MkIVNgKFJVVGpNeGNoImYnKjM7VjdXNEgkKVJHY11AISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA2NzMxMTM4MzYwNDUwMzc3MTg4NDMzOTc2NzgyMzgzNDAwMTk4NTY0OTU5MDk5Njc2OEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0QkIlNvbio0ZlxjKT4rTVEjeXdSVik9eC5YZyRRNnQnISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxMTIwNzY1NDkxNjg1OTI2NzUzOTk1MzgwNTA0NTI3MTAwOTUyMzE5OTExMjUzMDgxNEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0UkIlM5M2A3Iio+QiY0NUZYXSFRJipSdkVmbyJcbDI3IiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxODI2ODYyODkzMTg0MTcxNTMzMTM5Mjc3NTQ4MTg0OTg2MDMwNDgzMTMxMTcyNzk4NUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0YkIlMmKXpzNjgkW0lnKVw9W3ZGUkpgclQ9JCpHJ28jPSEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxMDY1NDE5NzIwMDQ2NzYwODc5Mzk5OTIzNDA0Njc1MTg0NDUzMjIxMTAxMTcyNTA5M0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0ckIlMkNEQ8LDZBYFc9dllTQioqUnozd1krcz5hMSIhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyNjc2NTY0NDAwODQ2OTY1MzE3MjAwODI1MTE3ODUwOTM3MDgzNjAwNTc0NjQ0ODI5M0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0gkIlMkSFtrdTBnJDNQNCZ5NkQzPzxgJ3AlM1NrbG4jISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxMjI5NjAzNzM4Nzc3MzQ0NTI3NTYzODIyMjEyMTUwNzI0NDE1Mjc4ODQ1NzU2MTE4N0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0kkIlMoPWh2WCl5X1RDMjo3QSNRY0ZYTXgoUVBnSDchI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA1MTM0MjEyODEwODgzNTEzMzU5NDIzNTQ4MjkxMTY5NzI0NDc3MTYwMDA4NzIyOTU2NUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0okIVNsJkhzMys7eFdzcDZIW05VZkxeJCkzIkdATV4hI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwOTA4NDQ4MzUwMTUxNzQ0NTMzNzQwODQzODI2OTM1NTQ4ODM5OTIyNDY3Mzc3MzE1MjdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0skIVNGOnRQbkMjKlIpW2IkcCNRJTN1TFh1XixOWyUzKiEjYA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuODAzNTg1ODY3MTEzNzE3NzQyNTY4MjgxNTc2MDM4MzkxODk3MzIyMDM1Mzk5MTU1OEYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0wkIVNlOipSTj9LKCo9UlFnZCJHb0R1PFA2bmVlLj0hI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDAuMjUyMDMxMzg2NTExODIxNDUyMzU0MjI1MzA0NzM2OTQxODAyNTQzNzUyMTg2MjgxMUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI00kIVI2Ryc9X1BhLT0lcHQvYEFhQlhAPV4nUUo/RCEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjM2NDczNzc1MTYxOTE2NzA0NDg0OTU2NjcxMzY1Nzk1Mzg2MTQ2NDk1NjQwNzMyMDc5RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI04kIlN6P3RTY1xZaFEmemw4bmNcWy9uIj47dlBaTyEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjMyOTc3Nzk0MTA3MDU0NzA2NzQxNTI2NTA3MjQyNzcyMzM5MjM5Njc5OTE0Mjg4NTY4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI08kIlNvJilHOSp6J1IjUkJ4VXNdRTp1MVowMlR6eEgkISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDY4MjU4ODE1Nzc3MTIwMjEwNjM2NTQ4NDI0NDkxMjg1MjE4NTczNzk2MzIyMTEyMzQ4RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1AkIVNbQjZBanp0Jj1fRyJcQyVbbGo1LTd4ZCIpZSNvISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyNTAyNjU5MTQ5NDIzMjY5MzAyMjA0OTc2NjQ0MjkzMjczOTEwNDMzNTI4NzA1ODAxOEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1EkIlM9IWVxR05WNVJGJEhXbShcPy0kcEtVXCJmRV0jISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVQxLjgxNzAwMDMyNDA4NDc0ODkwODQ5NzI5MzM1Nzg2NDUwMDY0MDY2NDg3MjU3NDU3ODFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1IkIlMieVhkc1ttUzFda3lOJEgoXDMqW1ozQy4rPD0hI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjY0MTI2NDkxODYzMjk1ODQ2NzI5MTYwMzY4NjQwNjY1OTMwNjI1ODQzNjQ3NzI0MjI4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1MkIlNHVXNaTyVlaUlmbVMnby47SG4lZUhqPVxFVCchI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuOTY2MjkwNzIzMTc3NjA5NDExNTkxNTEyMTMwMTQzOTY4MDcxNTYzNzU4OTY3NTk4MjdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1QkIVNGKWZuKmVQY3Ihb1I5SUBeImY2JTR3PEIySG0qISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDM3MDA3MjM2MTY5Mjc0NTM5NjQwNzY0MDE4MDQzODAyNDUwNTAzNzUzNDMwMTU5NjlGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1UkIVNwZixWYFBdXUMhUS89U3dTJ1JYRnBoQjJxViEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA0MjA0MDEwMTkzOTk3MzA0Nzk0MzY0MDM1MDAxMjk1MjkwNTM2NTkyNDk5MTc4NDIzNkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1YkIlNPVXkiKlwjZk8wSCZILF0ua1Z6L3QqUj41Uz8lISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE2NTU1NTE1NTg1NjU4ODc1MTI3MjUzOTUyODc0Nzg0MDQ2ODE5OTE4NzM5MTUxNDcxRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1ckIVNyOTpSKD0qPm8vJXl1RyZSREZeKCllY2U6YmI7ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuMDEzMjIwNDMxMTU0NDI5NTM3MDk4MTk0ODY4ODM0MzY0MjkyNjMyNTA5MDQ0MDA1MUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1gkIVNeK1chNERqI0hrViQpb1s+KTRQJkhXOkovQTg1ISNc</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDc3NDU3Njc0MjI3Mjc2NTMyMTY1NTE5OTI5NTA2Njg2MTk0NzI1OTA2ODA0ODc2NzFGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1kkIVNyd1shbyFmcyU+J28xJkgqPmI7S2xGRlVuZHVaISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjI3Mjg4MjcxMzA5NTcyMzIxMjYzMjcyMDkwMjQxMjQxMjY4NjU0MTE1NTcyNjA3NzczRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1okIlN0eGdzYjZhJ283Q1QtNHNLRUBCZDQ4RilHRiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjEzNzk5OTc2NTc5NTg2Mjg0Mzc2MTc4NTc5MTQ1MjYzMjYwNTQ0ODAwNzc1MDUxMzdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1skIVNQXl14K1thZ0tFWCJ6JnloUCVHJ2V6bCgqKno4IyEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjQzNTkzMjcxNjIyMzA2NjEwMzE1MDMxODE2NTA1NDkyNDE2MDQ5NjI4MzY4NTU4Mzc1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1wkIlN2JGUmbyRHJ1xnVCNcMGwiPS46LmgxQmlyS2ZWISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA0MjYwNTg2MzQ0MDUyOTU5NjMxMDU5MTMwMzAyNDY1MDQwMzAzODQ2MDU5MDExMTI0N0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI10kIlNaNzYhZmclUUlTXVktLjhmNWpmSDBXamVnVSEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDM4NTE1NTY3Njc4NTc4MTkyNjU5NzI4NzM5NjUyNTY0MTI1NTg1MDM1NTY4NjgyNTMzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI14kIVNMRG9vYi4mZURUY18nUihHKGZFPnkmeXdjOiZRISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyMDQ3ODM1MzEzNzIxNTMzNzEzMjA0MDkyNzQ1ODI5OTc1NTE5MjAyNzk2ODgyNTk2NUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI18kIlNsZiMpb3otIz5iKCpIZXUjNC9Lckw6czhgJHkvIyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDc3MTk0NDE5NjAxMjEyNzkxNzc5ODkzNzA3OTc0NTQyODc2OTM4NzE5MjI3MjQxNzk0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2AkIVMlelRzQT4oUXAoR2F1enEkKil6PHo3N2c+Vz54ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjEwNjc5ODkzNTkxNTI3OTY5NTYyNzYwMjY0MDI0MDcwNTczNTg3MTIwNjg0ODA5OTI3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2EkIlNGKjRbbz9yZXQwMkNTRWdGY3B6XyJmJCopejEiISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA0NTE3ODg5ODI5OTU1MDg1MzA2MjczNTgxNzM2MTE5MDc1ODc4ODgwODUwNTMyMjUxNkYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2IkIVM7REswJjMpKXllMj5odCJldGlJJjNiKkgpKil5XiUhI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwNDc3MzEwNDcxMTQ0MjE1OTc2Njg3NDIxNTM4Mzc2NTI0NDg4NjI5OTIwNjgzNTM1NThGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2MkIVNlTk5vPypIJylbQ2xQUTpVKG93ZkBXNlo1dFohI2A=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjcxNjgwMjUwMDY4Njc3ODQwMTg0NDY0NzQ3ODk0OTk5MzIwMTYwODY1NTU4OTg5NTU0RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2QkIlNhJiopKmViJzM7PyQqKlwqeXVrVz1TeW5vK0Qhb3IhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNzAyMzkwMzg4MzIwMDMyMTQ5NjgwMjk0MDIzNDM3ODAyMjQ0MzIyNjk2Nzg1NTUzNTdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2UkIVNkYGJ5J3BBVkMteVZCU0ghb1xALj8kKVEhUi0oISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNTY4MTU3NTgwNjc2NjI4NjQwNjE0NzEzODA1OTE1OTc1NDA0MzE3MjA4ODIxMzQ0ODZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2YkIVMnW01AKTNzSi9hKGYiZiFRcjkxa0dtbiFlZCJvJiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTYzNzcyMjY3MzQwNDQ4NDAyNTQ2NTgyMjg4NzMyODU3NjcwNTQ2OTc5NDUyNTQ5MTRGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2ckIVM5XERYenBhcXcmR3QpRyNlWURTWy9NbkF4aiIhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVcwLjAwNTU0MTE4MjE5MjUxOTk0MTY1ODkxMTU3MzE2MDA2MjEyNzM5NDg5MzQxNDQ2NTQ3NzNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2gkIlN0WmxXVCQqW1JGQDFnSmQ2KmU7JSo+RD4jPVRiISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAyMzMxODQyMTE4MjI5MjE4OTk3MDI4NTM0OTI1OTQ3OTgzNjU4NTAxOTc1MDg3NjEyMUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2kkIVNAaCgzdj5dZU8peiVmI1xgR3EqKj0jSCM9QCU9TCMhI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuMjcxODU3NTQyNTgwMTc5OTMwMzg2ODgzNDU0NDg3NTM5MDgzNjE2NDE0ODc3NjYzMkYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2okIVNLbXhbVDtPM1J2W2FNKW9RSSp6LGVVdiY9RiIhI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVQxLjIwNzUwMzMxNzMzODkxMjIzMDgwNDQ4OTcxNTQ3OTYzNzE4MjAxNzAyODgwOTEyNTFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2skIlNeNzQpR3EsIz1QJ3phcipbLzNCNypRdEoudj8iISNc</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjcyNzM2MDU3NTU4ODc5MDA1MzYzOTk2MjYxNzI3MzE0OTc1MTkxNjE2MzI2MTIxOTAxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2wkIlMsPjdFamgiPnZcSkY8RScqUk8wIXopZXYwT0YoISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDE0Njc0NzkyMjM1MTEyODk0NjMwNDc2NjAwMDQyMTk1MTY3MzA2NDg0Mjg5MTAzNDdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI20kIVNaLiIqRyVbMXQ7Jj5VK2d3L2olKkc2TkF6dVlUISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjc5ODUyMTA0Nzk4MzUwMTkxNzk1ODIxODY1ODEyMDY5OTUxMjU5Njk2ODY2OTU3NTI3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI24kIlNGdiZwJ29wZjcmKnA/ImUnPSNleiI+XSQpei9AJil6ISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNTU3NjgzMzE5NzQxNTM5MDExODgxOTA4MTYxMTIxNjcyNDc5NTE3NDIyNjczNjExMTVGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI28kIVM6Nk9uQXVeekNuQDY7Mz4pPSxSOnU+TG9kJiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEkZGRkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">SSRkZGRHNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEjNjhGJ0Y5RjUtRlE2JFEjMjZGJ0Y5RjUtRlE2JFEjNDJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiZJI2NjRzYiIiNvIiNFIiNV</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIwRidGL0YyRitGMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam5GXW9GLw==">NiQiIiI3JyEiIiIiIUYjRiYkIiM1RiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIxRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGWkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRi8=">NiQiIiM3JyEiIiIiISIiIkYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIyRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zjb0Yv">NiQiIiQ3JyEiJCIiIyIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIxRidGL0YyRmpuRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIiU3JyEiJCIiIyIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSI0RidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zjb0Yv">NiQiIiY3JyEiJiIiJSIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSI1RidGL0YvRjItRiw2JFEiNEYnRi9GMi1GLDYkUSIxRidGL0YyRmpuRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIic3JyEiJiIiJSIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGZ25GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Yv">NiQiIig3JyEiJCIiISIiJEYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zjb0Yv">NiQiIik3JyEiJCIiISIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSI1RidGL0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIzRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY29GZm9GLw==">NiQiIio3JyEiJiIiIyIiJCIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIzU3JyEiJiIiIyIiJCIiIiRGIyEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjFGJ0YvRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiIzY3JyIiIUYlIiIiRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiIzc3JyIiIUYlIiIiRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIzg3JyEiIyIiIyIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiIzk3JyEiIyIiIyIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiIzo3JyEiIyIiISIiJEYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIzs3JyEiIyIiISIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZRRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiIzw3JyIiIiIiIUYlRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZRRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiIz03JyIiIiIiIUYlRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIz43JyEiIiIiIyIiIiIiISQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyRlpGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Yv">NiQiIz83JyEiIiIiIyIiIkYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI0A3JyEiIiIiISIiJEYmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0E3JyEiIiIiISIiJCIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI0I3JyIiIyIiISIiIkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI0M3JyIiIyIiISIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI0Q3JyIiJCIiISIiIkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI0U3JyIiJCIiISIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyRlFGMkZRRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGV0ZaRi8=">NiQiI0Y3JyIiIUYlRiVGJSQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyRlFGMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI0c3JyIiIUYlRiUiIiIkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0g3JyEiIyIiIyIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0k3JyEiIyIiIyIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0o3JyEiJSIiJSIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0s3JyEiJSIiJSIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0w3JyEiIyIiISIiI0YmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI003JyEiIyIiISIiIyIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI043JyEiJSIiI0YmIiIhJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI083JyEiJSIiI0YmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI1A3JyEiJSIiISIiJUYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1E3JyEiJSIiISIiJSIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI1I3JyEiJiIiISIiJkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1M3JyEiJiIiISIiJiIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI1Q3JyIiIiIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI1U3JyIiIiIiIUYmRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1Y3JyEiIiIiIyIiIUYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1c3JyEiIiIiIyIiISIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1g3JyEiJCIiJSIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI1k3JyEiJCIiJSIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1o3JyEiIiIiISIiI0YmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1s3JyEiIiIiISIiIyIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1w3JyEiJCIiI0YmIiIhJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI103JyEiJCIiI0YmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI143JyEiJCIiISIiJUYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI183JyEiJCIiISIiJSIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2A3JyIiIyIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2E3JyIiIyIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZRRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2I3JyIiISIiI0YlRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2M3JyIiISIiI0YlIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjJGJ0YvRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2Q3JyIiIUYlIiIjRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2U3JyIiIUYlIiIjIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2Y3JyIiJCIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2c3JyIiJCIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2g3JyIiIiIiIyIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2k3JyIiIiIiIyIiIUYlJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIyRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2o3JyIiIiIiISIiI0YmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIyRidGL0YyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2s3JyIiIiIiISIiI0YlJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2w3JyIiJSIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI203JyIiJSIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI243JyIiJiIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI283JyIiJiIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkbW1tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIzI2RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiRJJG1tbUc2IiIjRQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIwRidGL0YyRitGMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlRlMtRiw2JFFZMC4wMDAwOTMxNTA4MTA1MTAzNzQ3MDEwNzI2NTY2MzM0NDcyNjk0NDIzOTMxMDcxMTYxMzQzNjFGJ0YvRi9Gam5GXW9GLw==">NiUiIiI3JyEiIiIiIUYjRiYkIiM1RiUkIVNoVjg7cjUkUlUlcHNXTG1sczVxdS5eNTM6JCohI2E=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIxRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGWkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFXMC4wMDEyNDg3NTQ1MjcwODcwNzc2NDAwNTcwNzM3OTAxNzk4MTA2OTc1NTQ4MTE5OTQ0NjgyRidGL0Zdb0Zgb0Yv">NiUiIiM3JyEiIiIiISIiIkYnJCIjNUYlJCJTI29XKj4iW2IocDUpeix6dHEwU3cyKDNGWHZbNyEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIyRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYsNiRRVTAuMTMxMzM2MjE3NzE1NzcxMDM1OTMzODgxNjA3MTUwNTIwNzk4MjU5MDU4NjU0MzA2NTJGJ0YvRmBvRmNvRi8=">NiUiIiQ3JyEiJCIiIyIiIiIiISQiIzUhIiIkIlNfMVZsZSFmIyl6PzA6MjspUSRmLnJkcjxpTEoiISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIxRidGL0YyRmpuRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GLDYkUVUwLjAyNjY4OTAwNzQ0MzY1Mjc3NTAyNjMwODg3MDczMzM1NTIwNzA1NjIzMjg1MjAyNDkzRidGL0Zgb0Zjb0Yv">NiUiIiU3JyEiJCIiIyIiIkYnJCIjNSEiIiQiUiRcLV9HQmNxP2JMdHEpM2otdkZsVnUrKm9FISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSI0RidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYsNiRRVjAuMDE0Njg4ODc5Nzg0Mjc0ODM5OTkzNzY0MTE3Njk4ODU3MDk2MzkxNzI4Nzc5ODAxNzM5RidGL0Zgb0Zjb0Yv">NiUiIiY3JyEiJiIiJSIiIiIiISQiIzUhIiIkIlNSPCEpeihHPFInNGQpKXA8VHckKipSW0YleXopKW85ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSI1RidGL0YvRjItRiw2JFEiNEYnRi9GMi1GLDYkUSIxRidGL0YyRmpuRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GLDYkUVYwLjAyMDY4NDY2MjIxODMyNTA0NjE0MjM1MTA1ODMxNzkwNTA1NTA1NjUxNjUwMjAxNzY2OUYnRi9GYG9GY29GLw==">NiUiIic3JyEiJiIiJSIiIkYnJCIjNSEiIiQiU3B3LC1sXmNdMDB6SmU1TlVoL0QkPUFtJW8/ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGZ25GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiVGUy1GLDYkUVUwLjE5OTAzMjEyMTYwNzE4MjM0MTkxMzk5NjM0MjQ4NTQ2Njg4ODA5NzAyODc3MzAyMjI1RidGL0YvRl1vRmBvRi8=">NiUiIig3JyEiJCIiISIiJEYmJCIjNSEiIiQhU0RBSXhHcTQpKW9ZJltVaipSIj5NIz0yOzdLISo+ISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiVGUy1GLDYkUVYwLjA1MzMzODMxNDMxODYxOTU2NjQ3NjcwMjIxNjcwMzY5NzU0MDMzODczOTU4ODU3NDM5NEYnRi9GL0Zgb0Zjb0Yv">NiUiIik3JyEiJCIiISIiJCIiIiQiIzUhIiIkIVMlUnUmKWVSKFEuYShwLm5ALW5abSY+Jz1WSlFMJiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSI1RidGL0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIzRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlRlMtRiw2JFFXMC4wMDk1MjYxNTA3NzQ1MzE2NTE0NzA4ODMzMjY2ODkxNTMzMzQ1ODE1MjA4MDU5MTczNjA5RidGL0YvRmNvRmZvRi8=">NiUiIio3JyEiJiIiIyIiJCIiISQiIzUhIiIkIVM0TzxmITNfImVNTDoqb0VMKTNaXjtgdTI6RSYqISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JUZTLUYsNiRRVjAuMDE1NzkzMzY3MDA0NjEyMDM1MjAyMDE2NzAwOTU1NzA2OTUxOTY0NzYwMDEzODgzOTcyRidGL0YvRmNvRmZvRi8=">NiUiIzU3JyEiJiIiIyIiJCIiIiRGIyEiIiQhU3NSKVEsZ1onPiZwcWI0cTs/P04/aC9xTyR6OiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjFGJ0YvRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZm8tRiw2JFFXMC4wMDUxMzQyMTI4MTA4ODM1MTMzNTk0MjM1NDgyOTExNjk3MjQ0NzcxNjAwMDg3MjI5NTY1RidGL0YvRlpGZ25GLw==">NiUiIzY3JyIiIUYlIiIiRiUkIiM1ISIiJCFTbCZIczMrO3hXc3A2SFtOVWZMXiQpMyJHQE1eISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZm8tRiw2JFFYMC4wMDA5MDg0NDgzNTAxNTE3NDQ1MzM3NDA4NDM4MjY5MzU1NDg4Mzk5MjI0NjczNzczMTUyN0YnRi9GL0ZaRmduRi8=">NiUiIzc3JyIiIUYlIiIiRiYkIiM1ISIiJCFTRjp0UG5DIypSKVtiJHAjUSUzdUxYdV4sTlslMyohI2A=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlRlMtRiw2JFFUMS44MDM1ODU4NjcxMTM3MTc3NDI1NjgyODE1NzYwMzgzOTE4OTczMjIwMzUzOTkxNTU4RidGL0YvRmBvRmNvRi8=">NiUiIzg3JyEiIyIiIyIiIiIiISQiIzUhIiIkIVNlOipSTj9LKCo9UlFnZCJHb0R1PFA2bmVlLj0hI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlRlMtRiw2JFFUMC4yNTIwMzEzODY1MTE4MjE0NTIzNTQyMjUzMDQ3MzY5NDE4MDI1NDM3NTIxODYyODExRidGL0YvRl1vRmBvRi8=">NiUiIzk3JyEiIyIiIyIiIkYnJCIjNSEiIiQhUjZHJz1fUGEtPSVwdC9gQWFCWEA9XidRSj9EISNc</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFUMS44MTcwMDAzMjQwODQ3NDg5MDg0OTcyOTMzNTc4NjQ1MDA2NDA2NjQ4NzI1NzQ1NzgxRidGL0Zgb0Zjb0Yv">NiUiIzo3JyEiIyIiISIiJEYmJCIjNSEiIiQiUyJ5WGRzW21TMV1reU4kSChcMypbWjNDLis8PSEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFVMC42NDEyNjQ5MTg2MzI5NTg0NjcyOTE2MDM2ODY0MDY2NTkzMDYyNTg0MzY0NzcyNDIyOEYnRi9GY29GZm9GLw==">NiUiIzs3JyEiIyIiISIiJCIiIiQiIzUhIiIkIlNHVXNaTyVlaUlmbVMnby47SG4lZUhqPVxFVCchI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZRRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFVMC4yNzI4ODI3MTMwOTU3MjMyMTI2MzI3MjA5MDI0MTI0MTI2ODY1NDExNTU3MjYwNzc3M0YnRi9GWkZnbkYv">NiUiIzw3JyIiIiIiIUYlRiYkIiM1ISIiJCJTdHhnc2I2YSdvN0NULTRzS0VAQmQ0OEYpR0YhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZRRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZm8tRiw2JFFVMC4yMTM3OTk5NzY1Nzk1ODYyODQzNzYxNzg1NzkxNDUyNjMyNjA1NDQ4MDA3NzUwNTEzN0YnRi9GL0ZaRmduRi8=">NiUiIz03JyIiIiIiIUYlRiUkIiM1ISIiJCFTUF5deCtbYWdLRVgieiZ5aFAlRydlemwoKip6OCMhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GLDYkUVUwLjQzNTkzMjcxNjIyMzA2NjEwMzE1MDMxODE2NTA1NDkyNDE2MDQ5NjI4MzY4NTU4Mzc1RidGL0Zgb0Zjb0Yv">NiUiIz43JyEiIiIiIyIiIiIiISQiIzVGJSQiU3YkZSZvJEcnXGdUI1wwbCI9LjouaDFCaXJLZlYhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyRlpGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYsNiRRVjAuMDQyNjA1ODYzNDQwNTI5NTk2MzEwNTkxMzAzMDI0NjUwNDAzMDM4NDYwNTkwMTExMjQ3RidGL0Zdb0Zgb0Yv">NiUiIz83JyEiIiIiIyIiIkYnJCIjNUYlJCJTWjc2IWZnJVFJU11ZLS44ZjVqZkgwV2plZ1UhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JUZTLUYsNiRRVjAuMDc3MTk0NDE5NjAxMjEyNzkxNzc5ODkzNzA3OTc0NTQyODc2OTM4NzE5MjI3MjQxNzk0RidGL0YvRmBvRmNvRi8=">NiUiI0A3JyEiIiIiISIiJEYmJCIjNUYlJCFTJXpUc0E+KFFwKEdhdXpxJCopejx6NzdnPlc+eCEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GLDYkUVUwLjEwNjc5ODkzNTkxNTI3OTY5NTYyNzYwMjY0MDI0MDcwNTczNTg3MTIwNjg0ODA5OTI3RidGL0Zgb0Zjb0Yv">NiUiI0E3JyEiIiIiISIiJCIiIiQiIzVGJSQiU0YqNFtvP3JldDAyQ1NFZ0ZjcHpfImYkKil6MSIhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmlvLUYsNiRRVTAuNTY4MTU3NTgwNjc2NjI4NjQwNjE0NzEzODA1OTE1OTc1NDA0MzE3MjA4ODIxMzQ0ODZGJ0YvRi9GZ25Gam5GLw==">NiUiI0I3JyIiIyIiISIiIkYmJCIjNSEiIiQhUydbTUApM3NKL2EoZiJmIVFyOTFrR21uIWVkIm8mISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmlvLUYsNiRRVTAuMTYzNzcyMjY3MzQwNDQ4NDAyNTQ2NTgyMjg4NzMyODU3NjcwNTQ2OTc5NDUyNTQ5MTRGJ0YvRi9GZ25Gam5GLw==">NiUiI0M3JyIiIyIiISIiIkYnJCIjNSEiIiQhUzlcRFh6cGFxdyZHdClHI2VZRFNbL01uQXhqIiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYsNiRRVTAuNzI3MzYwNTc1NTg4NzkwMDUzNjM5OTYyNjE3MjczMTQ5NzUxOTE2MTYzMjYxMjE5MDFGJ0YvRmduRmpuRi8=">NiUiI0Q3JyIiJCIiISIiIkYmJCIjNSEiIiQiUyw+N0VqaCI+dlxKRjxFJypSTzAheilldjBPRighI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmlvLUYsNiRRVTAuNDE0Njc0NzkyMjM1MTEyODk0NjMwNDc2NjAwMDQyMTk1MTY3MzA2NDg0Mjg5MTAzNDdGJ0YvRi9GZ25Gam5GLw==">NiUiI0U3JyIiJCIiISIiIkYnJCIjNSEiIiQhU1ouIipHJVsxdDsmPlUrZ3cvaiUqRzZOQXp1WVQhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjaGhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFFmbzUwMzQyLjAwMDQyNTg2MTc5NTgzMzMwNTI5Nzg1Mjc2MTMxNDQ1NzE0MjExNzQyMDc1MTY1OTcxODE2NzAwODYzMTMyMTE4MjE1MUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiRJI2hoRzYiJCJlb15APUA4ajNxOz0oZjt2P3U2VXJYOTh3X3lIMEwkZXpoZVUrP01dISNw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnY2NjY2NjRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZXLUkjbW5HRiQ2JFFmbzQ4MzI0Ljc1OTA1ODY3ODk0MzEwNTM3MTc1MDQ2NzUwMzc2NTY1MzcwNDg5NzQ4OTEwODA0MzgzNTc4MTk2Njg5NTM4ODI0ODA1MkYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiRJJ2NjY2NjY0c2IiQhZW9fIVsjKVEmKm8nPnlOUS8zIipbKCpbcWBjdy52WV08UDBKJSp5J2UhZlpLWyEjcA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA3NDk4MDg0Mzc2NDQyMjA3MDY2ODMwNDQ5NTk2NjY0ODA2MjY1ODA5MDMxNzAzODkwMjMxMzM0NjUyNzQyNDUxMDU0MzAxMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGU0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiISQiZm83SWE1WFVGbE04QiEqUXFKITRlRTFbbSdmXC8kbzEyQVd3VjMpXDItKCEjbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMEYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMzI2MjMxMjY3OTAzMzc0OTMzMzczMDY5Nzg3NTE1MTY0MDAxODAwMjc3MTc0OTU0MTI3MzYxMDY1MTk5NzI3MjMwMjEzODQzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZTRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW8tRiM2Ji1GUTYkUWdvNy40MTgxMTg4NTU2NTE2MDMzMTQ1NzY3Mjc2OTI4ODI3MjUxNDUxNjgyNzM5NzkwMTk1MzY5MTYxNzI4NzQ5NTQ2Njc2NTIwODg1NEYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTk1MTAzMjk3OTAwODIwODUzMDA3NDE5Mzc5MDk0NzM2NDA0NDUwNjIxMTM0MzU4MjYyMjg5OTk0NTg4MTcxODQxODg4NjMzRidGOUZZRmBwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIhJCJmb1ZRQElzcyo+bDVPRlQmXDx4LSE9K2teXih5cElQTFxQLnpFSmlLaSohI3AkIWZvYSkzX3dtYVwoRzw7cGA+IXpSRm9eOURGKUdwRm5kOUxnXmMmKT0iPXUhI28kImZvTCcpKT0lPTwpZSUqKipHaSNlVjhAMVgva3QlNHokPnUrYDMjMyF6SC5eZjciRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDM4NzQxOTAxODcwNDExNDQ0MjE4ODA3NjIzMTAzOTk4NTM2MTM2NzM2MTYxNDg5ODE3ODIwMTI2MjMwOTQ0Njg2MTY4NzM0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiEkIWZvTShvaG9XNEJFLCN5IikqW2hodE9oYCkqUjVCdyEpPVVXNi8oPSE+dVFndyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSNtbkdGJDYkUWhvMC43NjYwMzg3NDE5MDE4NzA0MTE0NDQyMTg4MDc2MjMxMDM5OTg1MzYxMzY3MzYxNjE0ODk4MTc4MjAxMjYyMzA5NDQ2ODYxNjg3MzRGJ0YvRi8=">JCFmb00ob2hvVzRCRSwjeSIpKltoaHRPaGApKlI1QnchKT1VVzYvKD0hPnVRZ3chI3Y=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjFGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MjA1MDY3Mzg4Mzk5NzU2MzQ2MjM5ODAzMDU2MjY3NTg4ODA5MzA3MTYxMDU4NzY2Mzg2OTgzNzU2NDM4Njc4NTA4MzEyMUYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiIiQiZm9ASjMmeSdRa3YkKXBRbShlNTsyJDQpKWVuaTAuKVJpTWMoKlIpUW5dPzMtKCEjbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjk5ODgzOTMwMTc4NjUwNTczMjk2MzYzODI1MDExOTUzNzEzODQ2ODQzMjA3NDM3NTk4Njk2ODI2MTQzNTkwMDg4NTY5NDA1RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxODYwNDE3ODA4MDU4MDAwNzAyNTM4MzcyODU0ODAzMTAwMzU2OTA2MDQ4ODQ5NTcwMzA0Mjc3MTY2NjcyMzYzNTA5NzA0NkYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTkzMjE4OTc5MTMxMTA4NzUyMDEzOTIwNzcyMTE1MTQ3MjMxNTY4NzM0NzAyNDExODc3MjA5OTAwMTc4Mjg2MjEzOTQ2MzYyRidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIiJCJmbzAlcCYpMyFmVmgjb3ApZlB1P1ZvJVFyYD4sRFFPJ0h0MGx5LCRSKSkqSGkqISNwJCFmb1lxNE5Pc207eFVJcSZcKVtnIXBOK0ohWyZHUFFEcSshZSEzeVRnPT11ISNvJCJmb2lqJVJAJ0d5LCEqNHMoPVQtWnRvOkJaXjZzMiNSLF8oMzY4eio9S2Y3IkYr</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ3MDM0MjM5OTA0OTU1MjAxNDU3Mjg2MzU2MjAzOTMzNzY5NjkxMTgwODI1MDMxNTQ2MTM0MjY1MTE1ODE3MDMzMDk0NzQwRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiIkIWZvU1o0THEiZTZsVThZOi5EMz0icHBQJFI/Y2pHZDk/YlwhKlJVLlpndyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSNtbkdGJDYkUWhvMC4wMDAwMDgyOTIzMzgwMzQ1NDM3NTcyMzg0Nzg3MzMwOTk5MzUyMzM1NTQ0NDQ2NjM1NDE3MjgzMTQxMzg4ODQ4NzIzNDY5MjYwMDZGJ0YvRi8=">JCFhbzFnI3BNc1spKVFUSkc8YWpZV2FOQk4qKjRMKHklUXN2VlguUUJIKSEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTI1MTMzMDY1OTQyNDc2NDUwNjQxODUwNTY2MjI5MDMyNzQ3NjgwNjYzNjEyOTI3NTk0Nzg4MjM1MDk5MDAzMTEwOTAyNUYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiIyQiZm9EITQ2LiEqNE4jKXklZkZIaGoxb1pGLkhpY109a11rWlVmMUxeNzMtKCEjbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY1MzA1MzY0MDQzNzI5ODg1OTc3NTA3NDE0NjIzMDcwNzkzODAzMzE4MzMwNDQ5ODQ0ODc3MjQ0NTAxMTU5MDEzODcyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDM0NzY5MDI3NjYwOTU3MDgzMzA3NzgxOTY2MzY1MDQyMTI3MDM0OTIzMjA4OTg5NDczMDE3NTcwOTAxOTM3ODQ2N0YnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTk0MDcwNTEzMTExODY4MjM2MTAyODk1NDQ4NDc2NzIzOTAxNjE4ODAwMDM4MDc0MDQ3MzA4NDM1MDU1MTg5Nzg2NjA0MDg0RidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIjJCJmb3NRLGY2XVdzKFslKVwvTD1MIVF6cUlpOXVdeGYpKUhQL2tgSWxCSGkqISNwJCFmb24leSQ+ITRkPElaKikqM0sjXC5GQC9saic+eTJMM2Q0bUYhcFpWWjw9dSEjbyQiZm8lMy9teSo9Yl1WM3QvdSFRKyEpPTshUnN3JVthKkc1TyNvPTY4MDIlZjciRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ2MTU1MTg1ODMyNjM5ODk1MTMyNzA1NTgyMDY5Njc5ODE1NzcyNzQzNjc0OTc5NDQzODU1ODUwNDA3NTk3MzkwODkwNjIwRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiMkIWZvPzEqM1IoZjIvJmUmUVd6XG5WRng6KXoncD9lMEY4JiopUkUkZT1iaC9tKCEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFhbzguNzkwNTQwNzIzMTUzMDYzMjQ1ODA3NzQxMzQyNTM5NTM5MTg0MzcxNTAwNTIxMDIyNzg0MTQ3MDgyMTk2NDIyMDQxMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLUklbXN1cEdGJDYlLUYsNiRRIzEwRidGLy1GLDYkUSMtN0YnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8=">JCJgbz9UP1UnPiMzWlR5QTVfKzpQJT1SJlJETVR4IWVDakk6QjJhIXopISN2</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTI1MTQ5NDQwMTMwODY5NTEyMjUyMDYzNTI3NjE1MzY2MDYzMTE5NTY0NzkyODYyNjQyMDk4NzkzNjM3NDUxNDk2MDUwOUYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiJCQiZm80MCdcXnVqJHopNFVFJ0d6ayY+SjFtYGhGTjFfQV5wMzhTJVxeNzMtKCEjbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY3OTk1MDI4MjMyMTYyNzk5MzE5OTM4NDkzNTkxOTc4NzAwODExMjUxMjYwNDY4NDQ5MTc4NjE3NjcxMjczMTcyOTMxRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDU3OTU2NzExMzgzOTE0MjQ2NjY5NDk2MDc3NDY1MDgzODY4NjA3NDYwNjcyOTUxMzE3ODc0MTgzODMyMDU5Mjk2MEYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTk0MDcxMzA2MTE4MzM0NzQxNjYxNTM3NTExNzQ2NDgwNDYxOTY3NzMwMDMxNzQ0MDY2ODU0NzIyODYwOTgxMDY5MDIyOTE1RidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIkJCJmb0pIPHQ3bjwneSJcJW8vRV43IjNxeT5mJFxRKj4kKnppQEJHXSp6TyNIaSohI3AkIWZvZ0hmPyRRPXV5Sl5Ibmd1Z29RM2x1MidccG1DOVJRNm4melhaPD11ISNvJCJmbzpILXA1KTQnR3NhbzFXPC5JeCc+WSFbWTxeUDptVFpMPWhJclNmNyJGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ2MTUzODI0ODM2NDc3ODIyMjQyNjU4NTU2NjMyOTYyMjYxNjQ0MDgzMDkxMTg0NTEzOTY2NjU4MTkxMjU2MjA3MjgzNzY0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiQkIWZva1BHMmlEIj5lbSdSXiU9IjQkM1c7RWlIamMmZUVDQXlaT1sjUTpZZ3chI3Y=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFfbzEuMzYwOTk2MTYyMDcyODkwMDQ3MDI1NDM2NzE3NTU0MTI4NjYwNTgzNzk0OTI5ODg5MTkyMjE2MzQxMTgzNjA2ODU2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRy1JJW1zdXBHRiQ2JS1GLDYkUSMxMEYnRi8tRiw2JFEjLTlGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Yv">JCJeb2NvZyQ9VGpAIz4qKSlIXHokZWcnR1RiPG5WRHEvISpHMmloKjRPIiEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTI1MTQ5OTIxMzI0NjIzOTcyMjQ0NzM5NzgwODMwNTEwNzEzMzc3MzkxNjI5NjE1MTgzNzI2MTA1Mzg3OTY2MTkzMzQ4OUYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiJSQiZm8qW0w+bXpRMGhzJD06J0g7UnhMcjUwJDN5UlpDc1JpQzgjKlxeNzMtKCEjbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNEYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY4MTA3MjYxMDIzMzc3Njc0MTk3Nzg3MjU5NzUyNjM2MzA5NTc3ODMzODE4ODM1OTk2MzA1ODczMDg5MDU5NzI0NjgyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDU4NjAyNDcxMjcwNzc2OTM2MDM2OTc1MjA5NDI5MDQ2NzA4MzgxNDE4ODk1MDYxNDk3NTc5NjE3NzYwOTExMzQ2MkYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTk0MDcxMzQ4NDM0Njc4NTgxOTUyMjMwMjk5NzE4NjQzNzA2NDA4MjI5MjMzNjI0Nzc2NzgwNTIwNjg0MDE1MzY4Mzc4ODQyRidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIlJCJmbyNvQyhmISozdGVJJypmJCk9USR5ZDRqal8oZnN5KD51d1BCNUUyIm9CSGkqISNwJCFmb2lNNjR3PCd6dlxoXSopPTlRM24vSCU0XyhwLk9weHE3Wi0nZXV1Ij11ISNvJCJmb1UpeSRvYCwlbz8weXdaaUwjSCMza3FWJz0oKkhJQSY+ZXlZVls4MiVmNyJGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ2MTUzNzUyNTI1NDg3ODQzMTk0MjMwMzE2OTI2ODg5MDMxODg0MjM1NzI2Njk3MzM1MzM5NTk3MjkxMjA3OTg5Mzc3NTI3RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiUkIWZvRnZQKil6PyJIKGZSYEwocEVkQiUpPS4qKW8jcEpJVT5WeVtERHZgaC9tKCEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFdbzcuMjMxMDk4OTk3OTA0ODQyODIzOTcwNjA3MzIyOTc1OTg0NzM2NDQ4NzE3ODYyNzA2MDkwMDA0ODIxNzkwNjIzN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3VwR0YkNiUtRiw2JFEjMTBGJ0YvLUYsNiRRJC0xMUYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8=">JCJcb1BpIXpAWyshNDFGJ3lyW2t0JSlmKEhLMjEoUiNHJVsheioqKTRKcyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjVGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTI1MTQ5OTY2NjE1MTk4MzU2MTQyMDY0MTM1NTIwOTAxMTg1MjcxMDM5NjE3MjA0Mzc2NzQ5OTU2NzY5NjAyMDk1OTA4MkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiJiQiZm8jM2Y0LSdwbiYqXG5QL3NoUjVGJj0sNF9OVDFVaE4pPjptJypcXjczLSghI28=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY4MTIyMTA0MjIxNjk3OTEwOTQ3ODUxMzA1NDcxMDM2MDg0NjUzOTYyNDE4MDA4MzQxNjc0OTAwODM0NjcyNDcwMTI1RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjlGUC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY1LUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7RmZuRkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnby1GIzYmLUZRNiRRZ283LjQxODE3NDc0NTg2NjE3NTcxMDM4Njg0MTUxMTY1ODI3MzU4MzIzNjM0ODQ4ODgwMDMzNDE0NTI3NDQxNTA1OTE1NDIzMzAxMDI0RidGOUZZLUZpbjYlRltvLUZRNiRRIjZGJ0Y5Rl5vRjlGOUY1LUYjNiYtRlE2JFFnbzEuMTI1OTQwNzEzNTQ2MzUxMzk0MjgwODcwODg5ODMyNjk2OTY2NzUwNzc0Njc2MTEzNDYwNDMwODY2MTU5Nzc4NzI2NjQ4Mzg0OTBGJ0Y5RllGXnBGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NidJI2ZmRzYiIiImJCJmb0QsWnNZJDMhXG5UJDMhPUMnUmwlM081WjA4JnklNCJ6cEBVNUEib0JIaSohI3AkIWZvQzVJQmEiZl1UdV85TS4hKSlbW2pCJGV0I2U7XlRvUTVkPG1ldXUiPXUhI28kImZvIVxRW21zeShmaCczVmdNNndZeF1uJ3BwSykqKTMoM0clUl5qYTgyJWY3IkYr</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ2MTUzNzQxOTMwMDM0NjMyNTY2MDEyNjE0OTI0Mjg0NDMxMzgzNDkwOTkxODA1MDU2NjczODQ0NDYzMDQ1MTk2MDg4NjQ1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiYkIWZvWCcpMyc+WElZV1FuY10hPSo0XCRRSldHQ1xoN2djS1kuST51YGgvbSghI3Y=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFdbzEuMDU5NTQ1MzIxMDYyODIxNzcwMjAwMjYwNDYwMDUwMDc0NDczNDg5MjI3ODY2NTc1MjgyODE2Mjc5MzI4ODg4MkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3VwR0YkNiUtRiw2JFEjMTBGJ0YvLUYsNiRRJC0xMUYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8=">JCJcbyMpKSlHJHppIkdHdmwneUEqW3RXMl0rWWctP3E8I0cxQGBhZjUhI3Y=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjZGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTI1MTQ5OTczNzM3NzQzMjc2OTc2MzIzOTgwNzIwMDM4MTI0MDA1MTU3NjYzMzk2ODcxOTY0MDEwMTM2NDY5MzIzMzU4MUYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5RlAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJKm5vcm1+cGFydEc2IiIiJyQiZm8iZUxLcGs4NVMnPihvUmp3OjBTN1ErcyEpUkt3cEZWeHR0KlxeNzMtKCEjbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNkYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY4MTI1MjY1OTAzMDY2NzQ2NzgyODU3NTU2NjU1MzM4MDYwNDM3NDUzMjQ2MzA5MDQxNTcwNzE2MjQyMzY5OTU0Nzg3RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDU4NjcwOTUyNTcxMjI5ODMxOTk0MzQxMzA1MTQyMzM5NTAxNDMxMzMyNzk5MDQ2NDg1MjAyMDg2NjMzNTA4MTYyNkYnRjlGWS1GaW42JUZbb0ZQRmFvRjlGOUY1LUYjNiYtRlE2JFFnbzEuMTI1OTQwNzEzNTYwMjc3OTEwNzA4NDAyMDU0NzA1NzIwNzc3MDMwMzU5NjgyNjA4ODY4Njk0MDA0NzMzMjQ1NjgwMTQwNDk1NzJGJ0Y5RllGYXBGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NidJI2ZmRzYiIiInJCJmbyh5YSpwQkM7MmRUITRqQ2B1VmchUWBsY3YmR3lZbjEuZkVEIm9CSGkqISNwJCFmb0U7M05qJzMtX1tZISp6SzhWLCZSQjkwOE0lKj4kKUg3ZF80bmV1dSI9dSEjbyQiZm9zJlxTLG9YS3QvU3BvKTNFb2YuLngyczBaMC0lMzIiekZnTnJTZjciRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ2MTUzNzM5NTQ5MzU5OTExNzAzMjQwMTIwOTk2MjQwOTY3MjI2NDgzMjkzMDkxNTAwNzQ5MDMxNzgxODQxMjM4MTE2NzMzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIickIWZvTG42UTclPXlKIVwyXSI0JEgkW0VzJzRDJyo0N1NLcTYqZiRcJlJQOllndyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFcbzIuMzgwNjc0NzIwODYyNzcyNDkzOTI4MDQzNDY0MTU3MDA3Njk4NzEzNTU1OTI0ODEyNjgxMjAzOTU3OTcxOTEyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRy1JJW1zdXBHRiQ2JS1GLDYkUSMxMEYnRi8tRiw2JFEkLTEyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLw==">JCJbbzc+KHomUj8ibzdbI2ZiOCgpcDJxOmtNL0dSXHNGJzNzdTFRIyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjdGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTI1MTQ5OTc1MjcwODkyNzAyNjIyNTEzMjM4MDg5MTAyOTU2NDE4MzUzNTU2MzIxNzk1MTk5ODc2MDA2NzE5ODg3NDI3OUYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiKCQiZm96VSgpKT5uK3cpKj4mekBqYmAkPWsmSDUqM1FLXkFFcSMqM0Z2KlxeNzMtKCEjbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiN0YnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY4MTI2MTU2MTMyMjExODgyODE2NzUyODUxMjU2ODQyNzg4MjMyMjgxMzA1OTQ5MjY0MDIwOTMzODA0OTU1NTA1MTY1RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDU4NjcyOTE1MTEzOTAyNzAwMjYxMTE2OTkyOTM5MjIxNzEyODYyMTUyOTE1NjgyNTExODMzODU1MzE5Mzg3MDEwOUYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTk0MDcxMzU2NDMyMzM0NzkxODk5MTcwNzE1OTI2NDQzMjk2MDY4NzA3NDA4OTAyMDg5MDIyNjc4NzAxNjY3NDgzMzgzODY1RidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIoJCJmb2xeXWJcIVEkNC1rI1xmSSJHSyMpeVVvRF5HdjtHKT1AS2g6RSJvQkhpKiEjcCQhZm80LChRPmAmUSQ9XiNvOkg6aUdyQCNSSCpwNmgtcS1SNjpIbmV1dSI9dSEjbyQiZm9sUVEkW247cXlFLSozLSozdXFvZ0hWayNmcnEiKio9ek1CVmM4MiVmNyJGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ2MTUzNzM4ODU3NTc5ODA3ODg2NzIzODU5NjU1NjM0ODUzOTU5NDMyMzkyNzE2NTQ3ODM1MDY2MDUxODA3NDc3NzkzMDk2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIigkIWZvJzQkenh1IT0wbV0keWE7RlJLJWZSJltqYidmUXMnKXkhKXp2JilRUDpZZ3chI3Y=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFbbzYuOTE3ODAxMDM4MTY1MTYyNjEzNDA2MDYxMTMyNjcwNTA5MDAzNzQ5NTI5MTM5NjU3MzAwMzM3NjAzMjM2MzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLUklbXN1cEdGJDYlLUYsNiRRIzEwRidGLy1GLDYkUSQtMTNGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Yv">JCJqblBPS2dQLklkJ1IiSCZcUCs0MG5LNjExTWhpXjtRNSF5InAhI3Y=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjhGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTI1MTQ5OTc1NjgwOTAzMzc3ODU2NjQ4NjY3MDA0NTY5Njk4OTU2ODQxMDIxOTQwMzU3MzYzNTE0MDc3Njc5NjIxOTUzN0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiKSQiZm9QJj5pencyOU5PZC4lPi1UbyYqKXBwWCtuJ1ttJnlQLjRvdipcXjczLSghI28=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiOEYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY4MTI2NDU4NTQ5Mjc0NzkwNTQ2MjI5MzU5NDU3ODA4NzI0OTg2MTE5NDg0ODQ0MjUzMTg3MzIwNjM5MTgzNDk4NTQxRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDU4NjczNDM3MDAyMzE2NDc4Nzc3MDYyNTU4NzU5MDUxNTAzMjg5MjE5NDI3NDcwNDEyMjYyNTkwNzcxNDMxMTM1NEYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTk0MDcxMzU2NTcyNTMyMTY5MjY4Mjg5NzQ4Mzk5NDUzNDIyNTgzMDQ4NDQxNTI3MzM5OTYyNjIxMjUyMTE2NjM0NTMxMzkyRidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIpJCJmb1QmKVwkPVIxSyg9YFUlW1s+aClcczN5WGYkSGlhIXp1I1wmZWs3b0JIaSohI3AkIWZvYThKOXghZmlBVHF1VT4jKkcuOjBmKGVEMXgoeWtKLXFWdCdldXUiPXUhI28kImZvI1JKWGo7QERARScqUnRfVCVbSWVBTVgqUlsoKkdvI3BAYHNsTnJTZjciRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ2MTUzNzM4NjE3Nzc2OTc4NTU2MDU3Nzc1NDkyMzc1NDc3OTM1NDE4MzI2ODY3NTQyOTY4MzQwMjQyODYzMjExNzc2NTg1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIikkIWZvJmV3PEBqR0NTJG9IYW5vSz1hJHpadkJcdngwYyZ5cHg8J1FQOllndyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFbbzIuMzk4MDI4MjkzMzA2NjYwODQxNjMyNTkzNzYwMjQwMTQwNjU4NDkwMDQ4NjY3MjU4MDg5NDQyNjYwMTY1MTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLUklbXN1cEdGJDYlLUYsNiRRIzEwRidGLy1GLDYkUSQtMTNGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Yv">JCJqbjZsLG1VJSozZXNtWytcZTE5Uy13JGZLOyUzbTFMSEchKVIjISN2</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGUkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZW4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUkY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRl9wRi9GMkZlcEYyRmVwRjJGZXBGMkZpbkZob0ZbcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG9GW3BGLw==">NiUiIiItSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YpJCEjNSEiIjcnIiIhRjFGMUYxJCIjNUYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSVtc3VwR0YkNiUtRjM2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkRGRi9GSlEsMC4xMTExMTExZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkZURjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZnbi1GIzYmLUYsNiRRJDEuMEYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZccTYmLUYjNi4tRiw2JEZhcEYvRjJGZHFGMkZkcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIiMqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiLUkjbG5HRic2I0YtRjE3JyIiIUY2RjZGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiQqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiM3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIiUqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiYqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiU3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIicqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZccUYvRi9GMi1GLDYkRmRwRi9GMkZbckYyRl1yRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIigqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwNydGMCIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZkcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGOEYyLUZicTYmLUYjNi4tRiM2JUZmbi1GLDYkRmhxRi9GL0YyLUYsNiRGZHBGL0YyRmZyRjJGZnJGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIikqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwLUkjbG5HRic2I0YtRjE3J0YwIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZHFGL0YyRl1xRjItRiw2JEZpcUYvRjItRiw2JEZkcEYvRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIioqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIzcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSIzRidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzUqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSRGI0Yw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmRxRi9GMkZdcUYyLUYsNiRGaXFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzYqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJTcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzcqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJS1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzgqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiM3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzkqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzoqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMzcnRjRGM0YzIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzsqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMy1JI2xuR0YnNiNGLUYxNydGNEYzRjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzwqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQ3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz0qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GaXFGL0YyRmJxRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz4qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiM3J0Y0RjZGMyIiISQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRjhGMi1GX3I2Ji1GIzYuLUYjNiVGZm5GZ3JGL0YyRmJxRjJGanBGMi1GLDYkRlxzRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz8qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiMtSSNsbkdGJzYjRi1GMTcnRjRGNkYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiU3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiY3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiYtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRi9GMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGanBGMkZqcEYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0QqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMTcnRjEiIiFGM0YzJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUYjNigtRmNvNiVRI2xuRicvRmdvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGVEY8Rj5GQEZCRkRGRkZhby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJvRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GMi1GXHE2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGZ3FGMkZkcUYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0UqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMS1JI2xuR0YnNiNGLUYxNydGMSIiIUY2RjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI0YqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIzcnRjBGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyRmpwRjItRiw2JEZkcEYvRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0cqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMEYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjJGanBGMi1GLDYkRmRwRi9GMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiU3J0YyRjQiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjJGanBGMi1GLDYkRmRwRi9GMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjJGNCIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JEZhcEYvRjJGanBGMi1GLDYkUSIxRidGL0YyRmpwRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI0oqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjE3JyIiIUY0RjFGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JEZhcEYvRjJGZ3FGMi1GLDYkUSIxRidGL0YyRmlxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI0sqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjEtSSNsbkdGJzYjRi1GMTcnIiIhRjdGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZnFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIzcnRjJGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZHJGL0YyRmJzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI00qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMkY1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI04qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIzcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI08qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1AqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNDcnRjJGNEY0IiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1EqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNC1JI2xuR0YnNiNGLUYxNydGMkY0RjRGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQ3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiU3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1YqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiM3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1cqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiMtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRl9xRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI1gqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjNyciIiFGM0Y1RjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRlxyRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI1kqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUYzRjhGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZqcEYyRl1xRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1oqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxNydGMSIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZncUYyRmdxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1sqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxLUkjbG5HRic2I0YtRjE3J0YxIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiZGZW9GXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3EvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbi1GLDYkRmRxRi9GL0YyRl1xRjJGY3JGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjNydGMEY0RjEiIiEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvRlxyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuLUYsNiRGYHJGL0YvRjJGXXFGMkZec0YyRl5zRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI10qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3J0YwRjRGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZfcUYyRmdwRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI14qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjNyciIiFGNUYzRjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZcckYyRmdwRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI18qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUY4RjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI2AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJDcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI2EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJC1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2IqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQ3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2MqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIzcnRjFGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMUYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2YqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2cqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMS1JI2xuR0YnNiNGLUYxNydGMiIiIUYxRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKiIiIzcnRjEiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMSIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2oqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiU3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2sqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2wqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiRJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI20qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiRJInVHRipGMS1JI2xuR0YnNiNGLUYxNydGMiIiIUYxRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI24qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiY3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI28qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiYtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVE1b3JkZXJ+b2Z+Y2FsY3VsYXRpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGNS1GLDYlUT1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uRidGL0YyRjUtRlE2JFEjNjhGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiZJNW9yZGVyfm9mfmNhbGN1bGF0aW9uRzYiIiImST1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uR0YkIiNv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVDEuMzA5NzUzNjk2MzI2NDY3Mzc0MjI0NTM2NTMxNzIxNTAxODE2NDM1ODQ3NTk1Mzg3MUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiIkIlNyUSZmWmVWOz1dQDxgT1hBdXRZRWpwYCg0OCEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFWMC4wMTI0NjE3ODg2MjcxMDkyNjM0ODY3Mjg0MDMzNDY4NjUxODkwMDgyNTA3ODIxNjA0MzZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiMkIVNPLzsjeV0jMyEqPWxvTS4lR25baiM0cmkpeWhDIiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVjAuMDgxOTk3MTA3Mjc2MjY0MzIwNzkxMjg1MTg1NDQzMTc1NzU1OTQzODE4MTY2ODE5OTI1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiQkIlNEKj5vOz1RJWZ2dkpXJj0mRyJ6P1ZFd3M1KCo+KSEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVjAuMDEzNDQzODQwNDg2MDA5MDc1Mzc5NDQyMDk2MDczODkzNzU4NDU5MTQ4NDQzMjc1NTIxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiUkIlNAYkZWJVsiZiVlUCpRMic0VSV6YDI0Z1tTUVc4ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVjAuMDQ5ODE4NzM4NzEzNDM3ODIxMjM2NzQzNzEwNjkzMzc2ODM5MjQ0MzI4NzcwNzIzMDk4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiYkIlMpNEIyeEdWQ1JvUCRwNVB1TzcjeVY4KFEoPSlcISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVTAuMDEyMzU2NzM5ODIyMjEwNTU5MTg2NjE1ODk5ODE4NDAyNzE1MzU4MjIyMTE3MTg5NjZGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIickIlJtKj08QEFlYHItJT0pKiplaCc9ZjBAQSlSbk43ISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFZMC4wMDAwOTMxNTA4MTA1MTAzNzQ3MDEwNzI2NTY2MzM0NDcyNjk0NDIzOTMxMDcxMTYxMzQzNjFGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIigkIVNoVjg7cjUkUlUlcHNXTG1sczVxdS5eNTM6JCohI2E=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVzAuMDAxMjQ4NzU0NTI3MDg3MDc3NjQwMDU3MDczNzkwMTc5ODEwNjk3NTU0ODExOTk0NDY4MkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIikkIlMjb1cqPiJbYihwNSl6LHp0cTBTdzIoM0ZYdls3ISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRVTAuMTMxMzM2MjE3NzE1NzcxMDM1OTMzODgxNjA3MTUwNTIwNzk4MjU5MDU4NjU0MzA2NTJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiokIlNfMVZsZSFmIyl6PzA6MjspUSRmLnJkcjxpTEoiISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjAyNjY4OTAwNzQ0MzY1Mjc3NTAyNjMwODg3MDczMzM1NTIwNzA1NjIzMjg1MjAyNDkzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzUkIlIkXC1fR0JjcT9iTHRxKTNqLXZGbFZ1KypvRSEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxNDY4ODg3OTc4NDI3NDgzOTk5Mzc2NDExNzY5ODg1NzA5NjM5MTcyODc3OTgwMTczOUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzYkIlNSPCEpeihHPFInNGQpKXA8VHckKipSW0YleXopKW85ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyMDY4NDY2MjIxODMyNTA0NjE0MjM1MTA1ODMxNzkwNTA1NTA1NjUxNjUwMjAxNzY2OUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzckIlNwdywtbF5jXTAwekplNU5VaC9EJD1BbSVvPyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE5NzM1MzU2NTA0MTI1NDc1OTQ4MzY1NzEyMzg1NjcxODg3NDQzNjAxMjEwNzY3MDA2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzgkIVMxcXc1N2dWdSk9biZRN2RPW2ZaRFRdY2B0PiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVcwLjAwOTk4NDA1MzI0MDI3NTg4NTk1Njg3Nzk4MzUxMjUwNTAzMzQ1NTY1OTg4MzQ2ODIzMDJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzkkIlMtQm9NKSlmY1hMXV03Til6KG8mZillRlNLMCUpKiohI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDQwNTU2NjUyMDc2NTgwMjE5MzkyNDU2MzgzMjc3OTU0NjA2Mjc5OTA1NzU2OTIzNDY2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzokIVNtTSNwdjAqemlnYXpGJFFjQ1I+LWV3P2xjMCUhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAxNDE3NTY4NzQ3NDEzMjQ2NjIwOTk0MTI1OTg2NDc1NjAzOTMwNjIyNDg4MTM5MTUzN0YnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzskIVNQOlIiKVtBMSRSZ3ZrKWY3JSo0aVlLVFoob3ZUIiEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTk5MDMyMTIxNjA3MTgyMzQxOTEzOTk2MzQyNDg1NDY2ODg4MDk3MDI4NzczMDIyMjVGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzwkIVNEQUl4R3E0KSlvWSZbVWoqUiI+TSM9Mjs3SyEqPiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDUzMzM4MzE0MzE4NjE5NTY2NDc2NzAyMjE2NzAzNjk3NTQwMzM4NzM5NTg4NTc0Mzk0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz0kIVMlUnUmKWVSKFEuYShwLm5ALW5abSY+Jz1WSlFMJiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA5NTI2MTUwNzc0NTMxNjUxNDcwODgzMzI2Njg5MTUzMzM0NTgxNTIwODA1OTE3MzYwOUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIz4kIVM0TzxmITNfImVNTDoqb0VMKTNaXjtgdTI6RSYqISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE1NzkzMzY3MDA0NjEyMDM1MjAyMDE2NzAwOTU1NzA2OTUxOTY0NzYwMDEzODgzOTcyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz8kIVNzUilRLGdaJz4mcHFiNHE7Pz9OP2gvcU8kejohI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDk1MTU3NzA3OTIxNjY3NzQ5MTczMTk1MDQ1MDc5NDIwOTI0MDQ1NzE2NDk2MDcxMDc1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0AkIVN2NTInXDtkL0M0VXpdLyY+dCJceG1AenFkXiohI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI4MTA5NzgyMDY3MTUyMzEzNTE2NTE1MTI1NjYyMDM1MDQ2NzI0NjgyNDQ5MTIyODIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0EkIVNCRzdcQ29Dbi9OP21EXl47TkpfcjEjeTQiRyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDI3OTE0NzUyMjQxOTE3NDU1MjAzNDQ1NzE3ODM0NTU2OTk1NzA3NDMxODAyMzUzMTAxRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0IkIVMsSk4tPVYyZCpwYk15clhNP2J1Ij5DX1oieiMhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDIxNTA1NjI4Mzk4MzI5MDk0NDEyNDMxNjA4OTY1OTE2MTU2NzczNDYzNDE0MjM5NzUzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0MkIVNgKFJVVGpNeGNoImYnKjM7VjdXNEgkKVJHY11AISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA2NzMxMTM4MzYwNDUwMzc3MTg4NDMzOTc2NzgyMzgzNDAwMTk4NTY0OTU5MDk5Njc2OEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0QkIlNvbio0ZlxjKT4rTVEjeXdSVik9eC5YZyRRNnQnISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxMTIwNzY1NDkxNjg1OTI2NzUzOTk1MzgwNTA0NTI3MTAwOTUyMzE5OTExMjUzMDgxNEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0UkIlM5M2A3Iio+QiY0NUZYXSFRJipSdkVmbyJcbDI3IiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxODI2ODYyODkzMTg0MTcxNTMzMTM5Mjc3NTQ4MTg0OTg2MDMwNDgzMTMxMTcyNzk4NUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0YkIlMmKXpzNjgkW0lnKVw9W3ZGUkpgclQ9JCpHJ28jPSEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxMDY1NDE5NzIwMDQ2NzYwODc5Mzk5OTIzNDA0Njc1MTg0NDUzMjIxMTAxMTcyNTA5M0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0ckIlMkNEQ8LDZBYFc9dllTQioqUnozd1krcz5hMSIhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyNjc2NTY0NDAwODQ2OTY1MzE3MjAwODI1MTE3ODUwOTM3MDgzNjAwNTc0NjQ0ODI5M0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0gkIlMkSFtrdTBnJDNQNCZ5NkQzPzxgJ3AlM1NrbG4jISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAxMjI5NjAzNzM4Nzc3MzQ0NTI3NTYzODIyMjEyMTUwNzI0NDE1Mjc4ODQ1NzU2MTE4N0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0kkIlMoPWh2WCl5X1RDMjo3QSNRY0ZYTXgoUVBnSDchI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA1MTM0MjEyODEwODgzNTEzMzU5NDIzNTQ4MjkxMTY5NzI0NDc3MTYwMDA4NzIyOTU2NUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0okIVNsJkhzMys7eFdzcDZIW05VZkxeJCkzIkdATV4hI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwOTA4NDQ4MzUwMTUxNzQ0NTMzNzQwODQzODI2OTM1NTQ4ODM5OTIyNDY3Mzc3MzE1MjdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0skIVNGOnRQbkMjKlIpW2IkcCNRJTN1TFh1XixOWyUzKiEjYA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuODAzNTg1ODY3MTEzNzE3NzQyNTY4MjgxNTc2MDM4MzkxODk3MzIyMDM1Mzk5MTU1OEYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0wkIVNlOipSTj9LKCo9UlFnZCJHb0R1PFA2bmVlLj0hI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDAuMjUyMDMxMzg2NTExODIxNDUyMzU0MjI1MzA0NzM2OTQxODAyNTQzNzUyMTg2MjgxMUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI00kIVI2Ryc9X1BhLT0lcHQvYEFhQlhAPV4nUUo/RCEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjM2NDczNzc1MTYxOTE2NzA0NDg0OTU2NjcxMzY1Nzk1Mzg2MTQ2NDk1NjQwNzMyMDc5RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI04kIlN6P3RTY1xZaFEmemw4bmNcWy9uIj47dlBaTyEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjMyOTc3Nzk0MTA3MDU0NzA2NzQxNTI2NTA3MjQyNzcyMzM5MjM5Njc5OTE0Mjg4NTY4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI08kIlNvJilHOSp6J1IjUkJ4VXNdRTp1MVowMlR6eEgkISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDY4MjU4ODE1Nzc3MTIwMjEwNjM2NTQ4NDI0NDkxMjg1MjE4NTczNzk2MzIyMTEyMzQ4RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1AkIVNbQjZBanp0Jj1fRyJcQyVbbGo1LTd4ZCIpZSNvISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyNTAyNjU5MTQ5NDIzMjY5MzAyMjA0OTc2NjQ0MjkzMjczOTEwNDMzNTI4NzA1ODAxOEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1EkIlM9IWVxR05WNVJGJEhXbShcPy0kcEtVXCJmRV0jISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVQxLjgxNzAwMDMyNDA4NDc0ODkwODQ5NzI5MzM1Nzg2NDUwMDY0MDY2NDg3MjU3NDU3ODFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1IkIlMieVhkc1ttUzFda3lOJEgoXDMqW1ozQy4rPD0hI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjY0MTI2NDkxODYzMjk1ODQ2NzI5MTYwMzY4NjQwNjY1OTMwNjI1ODQzNjQ3NzI0MjI4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1MkIlNHVXNaTyVlaUlmbVMnby47SG4lZUhqPVxFVCchI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuOTY2MjkwNzIzMTc3NjA5NDExNTkxNTEyMTMwMTQzOTY4MDcxNTYzNzU4OTY3NTk4MjdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1QkIVNGKWZuKmVQY3Ihb1I5SUBeImY2JTR3PEIySG0qISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDM3MDA3MjM2MTY5Mjc0NTM5NjQwNzY0MDE4MDQzODAyNDUwNTAzNzUzNDMwMTU5NjlGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1UkIVNwZixWYFBdXUMhUS89U3dTJ1JYRnBoQjJxViEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA0MjA0MDEwMTkzOTk3MzA0Nzk0MzY0MDM1MDAxMjk1MjkwNTM2NTkyNDk5MTc4NDIzNkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1YkIlNPVXkiKlwjZk8wSCZILF0ua1Z6L3QqUj41Uz8lISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDE2NTU1NTE1NTg1NjU4ODc1MTI3MjUzOTUyODc0Nzg0MDQ2ODE5OTE4NzM5MTUxNDcxRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1ckIVNyOTpSKD0qPm8vJXl1RyZSREZeKCllY2U6YmI7ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuMDEzMjIwNDMxMTU0NDI5NTM3MDk4MTk0ODY4ODM0MzY0MjkyNjMyNTA5MDQ0MDA1MUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1gkIVNeK1chNERqI0hrViQpb1s+KTRQJkhXOkovQTg1ISNc</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDc3NDU3Njc0MjI3Mjc2NTMyMTY1NTE5OTI5NTA2Njg2MTk0NzI1OTA2ODA0ODc2NzFGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1kkIVNyd1shbyFmcyU+J28xJkgqPmI7S2xGRlVuZHVaISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjI3Mjg4MjcxMzA5NTcyMzIxMjYzMjcyMDkwMjQxMjQxMjY4NjU0MTE1NTcyNjA3NzczRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1okIlN0eGdzYjZhJ283Q1QtNHNLRUBCZDQ4RilHRiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMjEzNzk5OTc2NTc5NTg2Mjg0Mzc2MTc4NTc5MTQ1MjYzMjYwNTQ0ODAwNzc1MDUxMzdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1skIVNQXl14K1thZ0tFWCJ6JnloUCVHJ2V6bCgqKno4IyEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjQzNTkzMjcxNjIyMzA2NjEwMzE1MDMxODE2NTA1NDkyNDE2MDQ5NjI4MzY4NTU4Mzc1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1wkIlN2JGUmbyRHJ1xnVCNcMGwiPS46LmgxQmlyS2ZWISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjA0MjYwNTg2MzQ0MDUyOTU5NjMxMDU5MTMwMzAyNDY1MDQwMzAzODQ2MDU5MDExMTI0N0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI10kIlNaNzYhZmclUUlTXVktLjhmNWpmSDBXamVnVSEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDM4NTE1NTY3Njc4NTc4MTkyNjU5NzI4NzM5NjUyNTY0MTI1NTg1MDM1NTY4NjgyNTMzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI14kIVNMRG9vYi4mZURUY18nUihHKGZFPnkmeXdjOiZRISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVYwLjAyMDQ3ODM1MzEzNzIxNTMzNzEzMjA0MDkyNzQ1ODI5OTc1NTE5MjAyNzk2ODgyNTk2NUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI18kIlNsZiMpb3otIz5iKCpIZXUjNC9Lckw6czhgJHkvIyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVjAuMDc3MTk0NDE5NjAxMjEyNzkxNzc5ODkzNzA3OTc0NTQyODc2OTM4NzE5MjI3MjQxNzk0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2AkIVMlelRzQT4oUXAoR2F1enEkKil6PHo3N2c+Vz54ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjEwNjc5ODkzNTkxNTI3OTY5NTYyNzYwMjY0MDI0MDcwNTczNTg3MTIwNjg0ODA5OTI3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2EkIlNGKjRbbz9yZXQwMkNTRWdGY3B6XyJmJCopejEiISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDA0NTE3ODg5ODI5OTU1MDg1MzA2MjczNTgxNzM2MTE5MDc1ODc4ODgwODUwNTMyMjUxNkYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2IkIVM7REswJjMpKXllMj5odCJldGlJJjNiKkgpKil5XiUhI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRWDAuMDAwNDc3MzEwNDcxMTQ0MjE1OTc2Njg3NDIxNTM4Mzc2NTI0NDg4NjI5OTIwNjgzNTM1NThGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2MkIVNlTk5vPypIJylbQ2xQUTpVKG93ZkBXNlo1dFohI2A=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjcxNjgwMjUwMDY4Njc3ODQwMTg0NDY0NzQ3ODk0OTk5MzIwMTYwODY1NTU4OTg5NTU0RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2QkIlNhJiopKmViJzM7PyQqKlwqeXVrVz1TeW5vK0Qhb3IhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNzAyMzkwMzg4MzIwMDMyMTQ5NjgwMjk0MDIzNDM3ODAyMjQ0MzIyNjk2Nzg1NTUzNTdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2UkIVNkYGJ5J3BBVkMteVZCU0ghb1xALj8kKVEhUi0oISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNTY4MTU3NTgwNjc2NjI4NjQwNjE0NzEzODA1OTE1OTc1NDA0MzE3MjA4ODIxMzQ0ODZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2YkIVMnW01AKTNzSi9hKGYiZiFRcjkxa0dtbiFlZCJvJiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuMTYzNzcyMjY3MzQwNDQ4NDAyNTQ2NTgyMjg4NzMyODU3NjcwNTQ2OTc5NDUyNTQ5MTRGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2ckIVM5XERYenBhcXcmR3QpRyNlWURTWy9NbkF4aiIhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVcwLjAwNTU0MTE4MjE5MjUxOTk0MTY1ODkxMTU3MzE2MDA2MjEyNzM5NDg5MzQxNDQ2NTQ3NzNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2gkIlN0WmxXVCQqW1JGQDFnSmQ2KmU7JSo+RD4jPVRiISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVzAuMDAyMzMxODQyMTE4MjI5MjE4OTk3MDI4NTM0OTI1OTQ3OTgzNjU4NTAxOTc1MDg3NjEyMUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2kkIVNAaCgzdj5dZU8peiVmI1xgR3EqKj0jSCM9QCU9TCMhI18=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVDEuMjcxODU3NTQyNTgwMTc5OTMwMzg2ODgzNDU0NDg3NTM5MDgzNjE2NDE0ODc3NjYzMkYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2okIVNLbXhbVDtPM1J2W2FNKW9RSSp6LGVVdiY9RiIhI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVQxLjIwNzUwMzMxNzMzODkxMjIzMDgwNDQ4OTcxNTQ3OTYzNzE4MjAxNzAyODgwOTEyNTFGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2skIlNeNzQpR3EsIz1QJ3phcipbLzNCNypRdEoudj8iISNc</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjcyNzM2MDU3NTU4ODc5MDA1MzYzOTk2MjYxNzI3MzE0OTc1MTkxNjE2MzI2MTIxOTAxRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2wkIlMsPjdFamgiPnZcSkY8RScqUk8wIXopZXYwT0YoISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNDE0Njc0NzkyMjM1MTEyODk0NjMwNDc2NjAwMDQyMTk1MTY3MzA2NDg0Mjg5MTAzNDdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI20kIVNaLiIqRyVbMXQ7Jj5VK2d3L2olKkc2TkF6dVlUISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUVUwLjc5ODUyMTA0Nzk4MzUwMTkxNzk1ODIxODY1ODEyMDY5OTUxMjU5Njk2ODY2OTU3NTI3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI24kIlNGdiZwJ29wZjcmKnA/ImUnPSNleiI+XSQpei9AJil6ISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRVTAuNTU3NjgzMzE5NzQxNTM5MDExODgxOTA4MTYxMTIxNjcyNDc5NTE3NDIyNjczNjExMTVGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI28kIVM6Nk9uQXVeekNuQDY7Mz4pPSxSOnU+TG9kJiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEkZGRkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">SSRkZGRHNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmY2RhYWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZjZGFhZEc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjY2NGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEjNjhGJ0Y5RjUtRlE2JFEjMjhGJ0Y5RjUtRlE2JFEjNDBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiZJI2NjRzYiIiNvIiNHIiNT</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIwRidGL0YyRitGMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam5GXW9GLw==">NiQiIiI3JyEiIiIiIUYjRiYkIiM1RiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIxRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGWkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRi8=">NiQiIiM3JyEiIiIiISIiIkYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIyRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zjb0Yv">NiQiIiQ3JyEiJCIiIyIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIxRidGL0YyRmpuRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIiU3JyEiJCIiIyIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSI0RidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zjb0Yv">NiQiIiY3JyEiJiIiJSIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSI1RidGL0YvRjItRiw2JFEiNEYnRi9GMi1GLDYkUSIxRidGL0YyRmpuRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIic3JyEiJiIiJSIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGZ25GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Yv">NiQiIig3JyEiJCIiISIiJEYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zjb0Yv">NiQiIik3JyEiJCIiISIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSI1RidGL0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIzRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY29GZm9GLw==">NiQiIio3JyEiJiIiIyIiJCIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIzU3JyEiJiIiIyIiJCIiIiRGIyEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiIzY3JyEiJiIiISIiJkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIzc3JyEiJiIiISIiJiIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjFGJ0YvRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiIzg3JyIiIUYlIiIiRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiIzk3JyIiIUYlIiIiRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIzo3JyEiIyIiIyIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiIzs3JyEiIyIiIyIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiIzw3JyEiIyIiISIiJEYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIz03JyEiIyIiISIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZRRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiIz43JyIiIiIiIUYlRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZRRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiIz83JyIiIiIiIUYlRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0A3JyEiIiIiIyIiIiIiISQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyRlpGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Yv">NiQiI0E3JyEiIiIiIyIiIkYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI0I3JyEiIiIiISIiJEYmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0M3JyEiIiIiISIiJCIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI0Q3JyIiIyIiISIiIkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI0U3JyIiIyIiISIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI0Y3JyIiJCIiISIiIkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI0c3JyIiJCIiISIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyRlFGMkZRRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGV0ZaRi8=">NiQiI0g3JyIiIUYlRiVGJSQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyRlFGMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI0k3JyIiIUYlRiUiIiIkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0o3JyEiIyIiIyIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0s3JyEiIyIiIyIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0w3JyEiJSIiJSIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI003JyEiJSIiJSIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI043JyEiIyIiISIiI0YmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI083JyEiIyIiISIiIyIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1A3JyEiJSIiI0YmIiIhJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1E3JyEiJSIiI0YmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI1I3JyEiJSIiISIiJUYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1M3JyEiJSIiISIiJSIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI1Q3JyIiIiIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI1U3JyIiIiIiIUYmRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1Y3JyEiIiIiIyIiIUYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1c3JyEiIiIiIyIiISIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1g3JyEiJCIiJSIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI1k3JyEiJCIiJSIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1o3JyEiIiIiISIiI0YmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1s3JyEiIiIiISIiIyIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1w3JyEiJCIiI0YmIiIhJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI103JyEiJCIiI0YmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI143JyEiJCIiISIiJUYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI183JyEiJCIiISIiJSIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2A3JyIiIyIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2E3JyIiIyIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZRRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2I3JyIiISIiI0YlRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2M3JyIiISIiI0YlIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjJGJ0YvRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2Q3JyIiIUYlIiIjRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2U3JyIiIUYlIiIjIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2Y3JyIiJCIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2c3JyIiJCIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2g3JyIiIiIiIyIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2k3JyIiIiIiIyIiIUYlJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIyRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2o3JyIiIiIiISIiI0YmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIyRidGL0YyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2s3JyIiIiIiISIiI0YlJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2w3JyIiJSIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI203JyIiJSIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI243JyIiJiIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI283JyIiJiIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkbW1tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIzI4RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiRJJG1tbUc2IiIjRw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIwRidGL0YyRitGMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlRlMtRiw2JFFZMC4wMDAwOTMxNTA4MTA1MTAzNzQ3MDEwNzI2NTY2MzM0NDcyNjk0NDIzOTMxMDcxMTYxMzQzNjFGJ0YvRi9Gam5GXW9GLw==">NiUiIiI3JyEiIiIiIUYjRiYkIiM1RiUkIVNoVjg7cjUkUlUlcHNXTG1sczVxdS5eNTM6JCohI2E=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIxRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGWkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFXMC4wMDEyNDg3NTQ1MjcwODcwNzc2NDAwNTcwNzM3OTAxNzk4MTA2OTc1NTQ4MTE5OTQ0NjgyRidGL0Zdb0Zgb0Yv">NiUiIiM3JyEiIiIiISIiIkYnJCIjNUYlJCJTI29XKj4iW2IocDUpeix6dHEwU3cyKDNGWHZbNyEjXw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIyRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYsNiRRVTAuMTMxMzM2MjE3NzE1NzcxMDM1OTMzODgxNjA3MTUwNTIwNzk4MjU5MDU4NjU0MzA2NTJGJ0YvRmBvRmNvRi8=">NiUiIiQ3JyEiJCIiIyIiIiIiISQiIzUhIiIkIlNfMVZsZSFmIyl6PzA6MjspUSRmLnJkcjxpTEoiISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIxRidGL0YyRmpuRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GLDYkUVUwLjAyNjY4OTAwNzQ0MzY1Mjc3NTAyNjMwODg3MDczMzM1NTIwNzA1NjIzMjg1MjAyNDkzRidGL0Zgb0Zjb0Yv">NiUiIiU3JyEiJCIiIyIiIkYnJCIjNSEiIiQiUiRcLV9HQmNxP2JMdHEpM2otdkZsVnUrKm9FISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSI0RidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYsNiRRVjAuMDE0Njg4ODc5Nzg0Mjc0ODM5OTkzNzY0MTE3Njk4ODU3MDk2MzkxNzI4Nzc5ODAxNzM5RidGL0Zgb0Zjb0Yv">NiUiIiY3JyEiJiIiJSIiIiIiISQiIzUhIiIkIlNSPCEpeihHPFInNGQpKXA8VHckKipSW0YleXopKW85ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSI1RidGL0YvRjItRiw2JFEiNEYnRi9GMi1GLDYkUSIxRidGL0YyRmpuRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GLDYkUVYwLjAyMDY4NDY2MjIxODMyNTA0NjE0MjM1MTA1ODMxNzkwNTA1NTA1NjUxNjUwMjAxNzY2OUYnRi9GYG9GY29GLw==">NiUiIic3JyEiJiIiJSIiIkYnJCIjNSEiIiQiU3B3LC1sXmNdMDB6SmU1TlVoL0QkPUFtJW8/ISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGZ25GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiVGUy1GLDYkUVUwLjE5OTAzMjEyMTYwNzE4MjM0MTkxMzk5NjM0MjQ4NTQ2Njg4ODA5NzAyODc3MzAyMjI1RidGL0YvRl1vRmBvRi8=">NiUiIig3JyEiJCIiISIiJEYmJCIjNSEiIiQhU0RBSXhHcTQpKW9ZJltVaipSIj5NIz0yOzdLISo+ISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiVGUy1GLDYkUVYwLjA1MzMzODMxNDMxODYxOTU2NjQ3NjcwMjIxNjcwMzY5NzU0MDMzODczOTU4ODU3NDM5NEYnRi9GL0Zgb0Zjb0Yv">NiUiIik3JyEiJCIiISIiJCIiIiQiIzUhIiIkIVMlUnUmKWVSKFEuYShwLm5ALW5abSY+Jz1WSlFMJiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSI1RidGL0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIzRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlRlMtRiw2JFFXMC4wMDk1MjYxNTA3NzQ1MzE2NTE0NzA4ODMzMjY2ODkxNTMzMzQ1ODE1MjA4MDU5MTczNjA5RidGL0YvRmNvRmZvRi8=">NiUiIio3JyEiJiIiIyIiJCIiISQiIzUhIiIkIVM0TzxmITNfImVNTDoqb0VMKTNaXjtgdTI6RSYqISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JUZTLUYsNiRRVjAuMDE1NzkzMzY3MDA0NjEyMDM1MjAyMDE2NzAwOTU1NzA2OTUxOTY0NzYwMDEzODgzOTcyRidGL0YvRmNvRmZvRi8=">NiUiIzU3JyEiJiIiIyIiJCIiIiRGIyEiIiQhU3NSKVEsZ1onPiZwcWI0cTs/P04/aC9xTyR6OiEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlRlMtRiw2JFFWMC4wMjc5MTQ3NTIyNDE5MTc0NTUyMDM0NDU3MTc4MzQ1NTY5OTU3MDc0MzE4MDIzNTMxMDFGJ0YvRi9GXW9GYG9GLw==">NiUiIzY3JyEiJiIiISIiJkYmJCIjNSEiIiQhUyxKTi09VjJkKnBiTXlyWE0/YnUiPkNfWiJ6IyEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlRlMtRiw2JFFWMC4wMjE1MDU2MjgzOTgzMjkwOTQ0MTI0MzE2MDg5NjU5MTYxNTY3NzM0NjM0MTQyMzk3NTNGJ0YvRi9GYG9GY29GLw==">NiUiIzc3JyEiJiIiISIiJiIiIiQiIzUhIiIkIVNgKFJVVGpNeGNoImYnKjM7VjdXNEgkKVJHY11AISNe</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjFGJ0YvRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZm8tRiw2JFFXMC4wMDUxMzQyMTI4MTA4ODM1MTMzNTk0MjM1NDgyOTExNjk3MjQ0NzcxNjAwMDg3MjI5NTY1RidGL0YvRlpGZ25GLw==">NiUiIzg3JyIiIUYlIiIiRiUkIiM1ISIiJCFTbCZIczMrO3hXc3A2SFtOVWZMXiQpMyJHQE1eISNf</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZm8tRiw2JFFYMC4wMDA5MDg0NDgzNTAxNTE3NDQ1MzM3NDA4NDM4MjY5MzU1NDg4Mzk5MjI0NjczNzczMTUyN0YnRi9GL0ZaRmduRi8=">NiUiIzk3JyIiIUYlIiIiRiYkIiM1ISIiJCFTRjp0UG5DIypSKVtiJHAjUSUzdUxYdV4sTlslMyohI2A=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlRlMtRiw2JFFUMS44MDM1ODU4NjcxMTM3MTc3NDI1NjgyODE1NzYwMzgzOTE4OTczMjIwMzUzOTkxNTU4RidGL0YvRmBvRmNvRi8=">NiUiIzo3JyEiIyIiIyIiIiIiISQiIzUhIiIkIVNlOipSTj9LKCo9UlFnZCJHb0R1PFA2bmVlLj0hI1w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlRlMtRiw2JFFUMC4yNTIwMzEzODY1MTE4MjE0NTIzNTQyMjUzMDQ3MzY5NDE4MDI1NDM3NTIxODYyODExRidGL0YvRl1vRmBvRi8=">NiUiIzs3JyEiIyIiIyIiIkYnJCIjNSEiIiQhUjZHJz1fUGEtPSVwdC9gQWFCWEA9XidRSj9EISNc</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFUMS44MTcwMDAzMjQwODQ3NDg5MDg0OTcyOTMzNTc4NjQ1MDA2NDA2NjQ4NzI1NzQ1NzgxRidGL0Zgb0Zjb0Yv">NiUiIzw3JyEiIyIiISIiJEYmJCIjNSEiIiQiUyJ5WGRzW21TMV1reU4kSChcMypbWjNDLis8PSEjXA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFVMC42NDEyNjQ5MTg2MzI5NTg0NjcyOTE2MDM2ODY0MDY2NTkzMDYyNTg0MzY0NzcyNDIyOEYnRi9GY29GZm9GLw==">NiUiIz03JyEiIyIiISIiJCIiIiQiIzUhIiIkIlNHVXNaTyVlaUlmbVMnby47SG4lZUhqPVxFVCchI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZRRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFVMC4yNzI4ODI3MTMwOTU3MjMyMTI2MzI3MjA5MDI0MTI0MTI2ODY1NDExNTU3MjYwNzc3M0YnRi9GWkZnbkYv">NiUiIz43JyIiIiIiIUYlRiYkIiM1ISIiJCJTdHhnc2I2YSdvN0NULTRzS0VAQmQ0OEYpR0YhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZRRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZm8tRiw2JFFVMC4yMTM3OTk5NzY1Nzk1ODYyODQzNzYxNzg1NzkxNDUyNjMyNjA1NDQ4MDA3NzUwNTEzN0YnRi9GL0ZaRmduRi8=">NiUiIz83JyIiIiIiIUYlRiUkIiM1ISIiJCFTUF5deCtbYWdLRVgieiZ5aFAlRydlemwoKip6OCMhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GLDYkUVUwLjQzNTkzMjcxNjIyMzA2NjEwMzE1MDMxODE2NTA1NDkyNDE2MDQ5NjI4MzY4NTU4Mzc1RidGL0Zgb0Zjb0Yv">NiUiI0A3JyEiIiIiIyIiIiIiISQiIzVGJSQiU3YkZSZvJEcnXGdUI1wwbCI9LjouaDFCaXJLZlYhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyRlpGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYsNiRRVjAuMDQyNjA1ODYzNDQwNTI5NTk2MzEwNTkxMzAzMDI0NjUwNDAzMDM4NDYwNTkwMTExMjQ3RidGL0Zdb0Zgb0Yv">NiUiI0E3JyEiIiIiIyIiIkYnJCIjNUYlJCJTWjc2IWZnJVFJU11ZLS44ZjVqZkgwV2plZ1UhI14=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JUZTLUYsNiRRVjAuMDc3MTk0NDE5NjAxMjEyNzkxNzc5ODkzNzA3OTc0NTQyODc2OTM4NzE5MjI3MjQxNzk0RidGL0YvRmBvRmNvRi8=">NiUiI0I3JyEiIiIiISIiJEYmJCIjNUYlJCFTJXpUc0E+KFFwKEdhdXpxJCopejx6NzdnPlc+eCEjXg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GLDYkUVUwLjEwNjc5ODkzNTkxNTI3OTY5NTYyNzYwMjY0MDI0MDcwNTczNTg3MTIwNjg0ODA5OTI3RidGL0Zgb0Zjb0Yv">NiUiI0M3JyEiIiIiISIiJCIiIiQiIzVGJSQiU0YqNFtvP3JldDAyQ1NFZ0ZjcHpfImYkKil6MSIhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmlvLUYsNiRRVTAuNTY4MTU3NTgwNjc2NjI4NjQwNjE0NzEzODA1OTE1OTc1NDA0MzE3MjA4ODIxMzQ0ODZGJ0YvRi9GZ25Gam5GLw==">NiUiI0Q3JyIiIyIiISIiIkYmJCIjNSEiIiQhUydbTUApM3NKL2EoZiJmIVFyOTFrR21uIWVkIm8mISNd</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmlvLUYsNiRRVTAuMTYzNzcyMjY3MzQwNDQ4NDAyNTQ2NTgyMjg4NzMyODU3NjcwNTQ2OTc5NDUyNTQ5MTRGJ0YvRi9GZ25Gam5GLw==">NiUiI0U3JyIiIyIiISIiIkYnJCIjNSEiIiQhUzlcRFh6cGFxdyZHdClHI2VZRFNbL01uQXhqIiEjXQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYsNiRRVTAuNzI3MzYwNTc1NTg4NzkwMDUzNjM5OTYyNjE3MjczMTQ5NzUxOTE2MTYzMjYxMjE5MDFGJ0YvRmduRmpuRi8=">NiUiI0Y3JyIiJCIiISIiIkYmJCIjNSEiIiQiUyw+N0VqaCI+dlxKRjxFJypSTzAheilldjBPRighI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmlvLUYsNiRRVTAuNDE0Njc0NzkyMjM1MTEyODk0NjMwNDc2NjAwMDQyMTk1MTY3MzA2NDg0Mjg5MTAzNDdGJ0YvRi9GZ25Gam5GLw==">NiUiI0c3JyIiJCIiISIiIkYnJCIjNSEiIiQhU1ouIipHJVsxdDsmPlUrZ3cvaiUqRzZOQXp1WVQhI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjaGhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFFmbzUwMzQ3LjQ1MTI3ODUxMzE1ODA0ODkwMjg5NjM5MjU1MDU5MDI5NjQyODQ2NjM0MjY0NTU5NTMwODk4MDQzNzc4ODAxNTU1MTUxOEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiRJI2hoRzYiJCJlbz06YjohKXlQLykqM2BmWEVNbSVHa0ghZl1EUicqRyEqWyFlSl55N1haLiYhI3A=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnY2NjY2NjRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZXLUkjbW5HRiQ2JFFmbzQ4MzMzLjU4MDA4NzE1MzkwOTUyNzQxNTIwMDcwMjEwNTA5NTQ2NjMwNTkwNDgxNDQ4MzI4Mjk5NzEzODMwMDAxODM5NjY0MzY3NkYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiRJJ2NjY2NjY0c2IiQhZW93T2snUj0rSVFyKkhHJFs5WyFmSW1hNDBAcStfVEYmNFI6KDMhZUwkWyEjcA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA3NTUyNTkyOTAyOTU1ODI5MjIyODA2NDM0OTk0NTU3NTY0NjU4NjcyNTIwOTIyODI5NTg3MjQyNzg3MDM0MDE3OTk3OTk0OUYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGU0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiISQiZm9cKnoqeixNcXlVc2VIRyM0X3MnZVljZFgqXFYxR0FIZSZIIUhmX3Y/cSEjbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMEYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMzI2MjMxMjY3OTAzMzc0OTMzMzczMDY5Nzg3NTE1MTY0MDAxODAwMjc3MTc0OTU0MTI3MzYxMDY1MTk5NzI3MjMwMjEzODQzRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZTRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW8tRiM2Ji1GUTYkUWdvNy40MTgxMTg4NTU2NTE2MDMzMTQ1NzY3Mjc2OTI4ODI3MjUxNDUxNjgyNzM5NzkwMTk1MzY5MTYxNzI4NzQ5NTQ2Njc2NTIwODg1NEYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTk0ODY1MjE5MzE1OTI0NjY5OTAxMTU3MTg2NTk2MjM5ODMwNjc0NTQ4Mjc2OTg0ODM2NDE2NDIxNzE3OTIzODEzODE3NjE3RidGOUZZRmBwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIhJCJmb1ZRQElzcyo+bDVPRlQmXDx4LSE9K2teXih5cElQTFxQLnpFSmlLaSohI3AkIWZvYSkzX3dtYVwoRzw7cGA+IXpSRm9eOURGKUdwRm5kOUxnXmMmKT0iPXUhI28kImZvPHciUSJRI3pyQGtUT1spcEZbWG5JKVJpZic9ZDYhKnBZI2ZKPl8nW2Y3IkYr</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDM5NzQyNjg0NTE1MTY4NzQ0NDAwNjE2MDMxMTY0MzA5OTcwMTI0MzQ0NTA1MjgwNjYwNjU4NDc5MDI4OTU3NDA1MDgxNzgyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiEkIWZvI3kiMzB1JipHIXolZTFtIUcwWE1DLCgqNFY7SmdoK1d1b15eJW9VKFJndyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSNtbkdGJDYkUWhvMC43NjYwMzk3NDI2ODQ1MTUxNjg3NDQ0MDA2MTYwMzExNjQzMDk5NzAxMjQzNDQ1MDUyODA2NjA2NTg0NzkwMjg5NTc0MDUwODE3ODJGJ0YvRi8=">JCFmbyN5IjMwdSYqRyF6JWUxbSFHMFhNQywoKjRWO0pnaCtXdW9eXiVvVShSZ3chI3Y=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjFGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MjU5NTc1OTE0OTEzMzc4NTAyMjE1Nzg4NDU0MTYwMzQ3MjAyMTcwNjUwMjc3NzA1NzQyODkxODkwNzMwMjQ1NDUyMDA1OEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiIiQiZm9lK19hQ0kyKj0qR3UweEZdMTwtc01nVFgpeTpBXXlMIlwiZmRmIzMtKCEjbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjk5ODgzOTMwMTc4NjUwNTczMjk2MzYzODI1MDExOTUzNzEzODQ2ODQzMjA3NDM3NTk4Njk2ODI2MTQzNTkwMDg4NTY5NDA1RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxODYwNDE3ODA4MDU4MDAwNzAyNTM4MzcyODU0ODAzMTAwMzU2OTA2MDQ4ODQ5NTcwMzA0Mjc3MTY2NjcyMzYzNTA5NzA0NkYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTkzMDA0NTc2MzU1MzExOTkzMDMwNTg1NDQwMTc4NDMxOTM3MjkwNzU4Mjk2MTM0OTU0OTQwNTA4MjIwNDE1MjA1OTMyNDQxRidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIiJCJmbzAlcCYpMyFmVmgjb3ApZlB1P1ZvJVFyYD4sRFFPJ0h0MGx5LCRSKSkqSGkqISNwJCFmb1lxNE5Pc207eFVJcSZcKVtnIXBOK0ohWyZHUFFEcSshZSEzeVRnPT11ISNvJCJmb1RDJGY/Oi9BMzAlXCZcOCdIZTJIUD5WeSxXJmVJSSo+SmJqZC9JZjciRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ4MDAxMjgzNzc3ODk2OTUzOTYwNDUxODAxMjM3MjUyMTEwNjUwMzg5ODIxNDc4ODU1OTEzODM2NzQwNTQ4Nzk3MjY1MjE3RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiIkIWZvPF9FKHpbMHVPUSJmJil5OSMpKlFdMTZfc0IsPVhnUiZwKnl4JEcsIVtndyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSNtbkdGJDYkUWhvMC4wMDAwMDgyNTg1OTkyNjI3MjgyMDk1NTk4MzU3NzAwNzI5NDIxNDA1MjYwNDUzMTYxOTgxOTUyNTUzNTc3MTE1OTEzOTIxODM0MzVGJ0YvRi8=">JCFhb05NPSNSImY2eE5iXz4pPjtgL0UwOVVIMnFkJClmJjQjR0ZFKmZlIykhI3Y=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTc5NjQxNTkyNDU2MDk4NjA2NjE3ODM1OTY0MTIxNzkxMTQwNTQ0MTUyODMxODY2OTUwNjk2MzY5MzkwNTcwMDU0NTk2MkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiIyQiZm9pZmErZCFScGpwXXAnPSRHOlcwOSJ6QFQnZiR5aDEnKTRjQ2ZUJ3oiMy0oISNv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY1MzA1MzY0MDQzNzI5ODg1OTc3NTA3NDE0NjIzMDcwNzkzODAzMzE4MzMwNDQ5ODQ0ODc3MjQ0NTAxMTU5MDEzODcyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDM0NzY5MDI3NjYwOTU3MDgzMzA3NzgxOTY2MzY1MDQyMTI3MDM0OTIzMjA4OTg5NDczMDE3NTcwOTAxOTM3ODQ2N0YnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTkzODU2NjI4NjUzNjM4MDgwMjU2MDQ2ODUwNzIxMjcwODQzOTA0MzIxNzM0NDE0NTkwNjA5MDUxMTcxNzE1NzUwMzc3NzgyRidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIjJCJmb3NRLGY2XVdzKFslKVwvTD1MIVF6cUlpOXVdeGYpKUhQL2tgSWxCSGkqISNwJCFmb24leSQ+ITRkPElaKikqM0sjXC5GQC9saic+eTJMM2Q0bUYhcFpWWjw9dSEjbyQiZm8jeXgudjo8PF4hNDFmOVd0QFYhUiUzRkAyJm8vYy0zUU9sR20mUWY3IkYr</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ3MTIxNDkzMjMwOTg1ODc2OTczMTAxNjI1NzM1ODM5MTI0ODE2MDAxNzEzMjUwMjI3ODAzOTA4NDIxMDc5OTAyMzExMDE5RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiMkIWZvPjVKLSp6NVUzUiF5QV1LcixnIls3UmV0RDs1dHAoZSk0QiRcQHIvbSghI3Y=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFhbzguNzk3OTA1NDY5MTEwNzY5ODczNTAxNzU1MDE0MTI5ODU4MzQzODgxMDgyMjg2MjgxMDk5MjgzMTk0Njg4OTQ5NTQxOThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLUklbXN1cEdGJDYlLUYsNiRRIzEwRidGLy1GLDYkUSMtN0YnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8=">JCJgbyk+YVwqKW8lPiRHKjQiRydHIzMiKVFNZSlIVCxiPF10KXAyNnBhIXp6KSEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTc5NjU3OTY2NjQ0NDkxNjY4MjI4MDQ4OTI1NTA4MTI0NDU1OTgzMDU0MDExODAxOTk4MDA2OTI3OTI5MDE4NDM5NzQ0NkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiJCQiZm9ZdVIlPSFIeiNwKykqPiE9LGFJKWZYQyIzYiMqWyFHI287XFdtJ3pseiIzLSghI28=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY3OTk1MDI4MjMyMTYyNzk5MzE5OTM4NDkzNTkxOTc4NzAwODExMjUxMjYwNDY4NDQ5MTc4NjE3NjcxMjczMTcyOTMxRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDU3OTU2NzExMzgzOTE0MjQ2NjY5NDk2MDc3NDY1MDgzODY4NjA3NDYwNjcyOTUxMzE3ODc0MTgzODMyMDU5Mjk2MEYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTkzODU3NDIxNjYwMTA0NTg1ODE0Njg4OTEzOTkxMDI3NDA0MjUzMjUxNzI4MDg0NjEwMTU1MzM4OTc3NTA3MDMyNzk2NjEzRidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIkJCJmb0pIPHQ3bjwneSJcJW8vRV43IjNxeT5mJFxRKj4kKnppQEJHXSp6TyNIaSohI3AkIWZvZ0hmPyRRPXV5Sl5Ibmd1Z29RM2x1MidccG1DOVJRNm4melhaPD11ISNvJCJmbzhtektxXXgqUWA6NVkzRzxEYFVTRjUqUiIqKW85ZWUvLG1AdSZRZjciRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ3MTIwMTMyMjM1NjU1MDk0NjI5MDIwNzY2NjUyNDk2NzQzMzMxMjQzNjg4NDE3NTcwMjIyODY2MjY5NTA1NTY1MTAzOTI2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiQkIWZvRVI1bGJdcGknR0FxdlQpb1Y3TFZuXF9tdz8hSFk0YmNCSyw3Wmd3ISN2</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFfbzEuMzYwOTk1MzMwNzgyMzQ0MDgwODU5MDgzMzQyMzgxNDg0NzU4MDI0ODMyNjU3NTgxMDQyMTUxNTc0MzM3MjA3MDkzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRy1JJW1zdXBHRiQ2JS1GLDYkUSMxMEYnRi8tRiw2JFEjLTlGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Yv">JCJebyQ0MnNMdTo6VTVlZEUkWy1lWlsiUVVMM2YzM1dCeUlgKjRPIiEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTc5NjU4NDQ3ODM4MjQ2MTI4MjIwNzI1MTc4NzIzMjY5MTA2MjQwODgwODQ4NTU0NTM5NjM0MjM5Njc5NTMzMTM3MDQyNkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiJSQiZm9FL1BKYHonUlVqUlhiWzMpM0MxInBLc3lecz8jR2hDUXlXZSd6IjMtKCEjbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNEYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY4MTA3MjYxMDIzMzc3Njc0MTk3Nzg3MjU5NzUyNjM2MzA5NTc3ODMzODE4ODM1OTk2MzA1ODczMDg5MDU5NzI0NjgyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDU4NjAyNDcxMjcwNzc2OTM2MDM2OTc1MjA5NDI5MDQ2NzA4MzgxNDE4ODk1MDYxNDk3NTc5NjE3NzYwOTExMzQ2MkYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTkzODU3NDYzOTc2NDQ4NDI2MTA1MzgxNzAxOTYzMTkwNjQ4NjkzNzUwOTI5OTY1MzIwMDgxMTM2ODAwNTQxMzMyMTUyNTQwRidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIlJCJmbyNvQyhmISozdGVJJypmJCk9USR5ZDRqal8oZnN5KD51d1BCNUUyIm9CSGkqISNwJCFmb2lNNjR3PCd6dlxoXSopPTlRM24vSCU0XyhwLk9weHE3Wi0nZXV1Ij11ISNvJCJmb1NEOks4YStvOCIzP2AnKkg0diRwWzE+aj5xIlEwaFVbayhSWWRRZjciRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ3MTIwMDU5OTI0NzE0NjMzODA1NDc3OTk5MDAyNDk4Nzc3NTE1NTM4NTI3NTUxNDU3MzcyNTk4Mzk2NzMwNTQ0MTUyMTg5RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiUkIWZvKj1fVGFJblIpZnN0WF52X1FiXngoKVwtISoqelowUWo5WiMqZis3Wmd3ISN2</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFdbzcuMjMxMDk0MDQ2MDgyMzU0Mjc2NzY0OTk5Nzk2NTgxNTcwNTE2MDg2NjExMjg1MDI2Nzg3Mjc3NTAyMDk1MTczN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3VwR0YkNiUtRiw2JFEjMTBGJ0YvLUYsNiRRJC0xMUYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8=">JCJcb1A8JjQtdkYoeUVdRzZtMzswZCJlJ3oqKlx3d1VOIzNZUzRKcyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjVGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTc5NjU4NDkzMTI4ODIwNTEyMTE4MDQ5NTMzNDEzNjU5NTc4MTM0NTI4ODM2MTQzNzMyNjU4MDkxMDYxMTY5MDM5NjAxOUYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiJiQiZm8+Z1IhcDYxIjRlRXRWaCQpR1g4eSZmT1RMJlwhPUBePylHSlxlJ3oiMy0oISNv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY4MTIyMTA0MjIxNjk3OTEwOTQ3ODUxMzA1NDcxMDM2MDg0NjUzOTYyNDE4MDA4MzQxNjc0OTAwODM0NjcyNDcwMTI1RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjlGUC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOUY1LUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7RmZuRkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnby1GIzYmLUZRNiRRZ283LjQxODE3NDc0NTg2NjE3NTcxMDM4Njg0MTUxMTY1ODI3MzU4MzIzNjM0ODQ4ODgwMDMzNDE0NTI3NDQxNTA1OTE1NDIzMzAxMDI0RidGOUZZLUZpbjYlRltvLUZRNiRRIjZGJ0Y5Rl5vRjlGOUY1LUYjNiYtRlE2JFFnbzEuMTI1OTM4NTc0NzAxNzY5MDkyNzIyNDAyNDAzODU1MTQyNDM2MTczNjI5ODkzMDc2ODY1ODYzODcyMzIwOTQzOTg2Mjg2MTIxODlGJ0Y5RllGXnBGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NidJI2ZmRzYiIiImJCJmb0QsWnNZJDMhXG5UJDMhPUMnUmwlM081WjA4JnklNCJ6cEBVNUEib0JIaSohI3AkIWZvQzVJQmEiZl1UdV85TS4hKSlbW2pCJGV0I2U7XlRvUTVkPG1ldXUiPXUhI28kImZvKj03J0cnKVIlNEtzUSdlJ28yJCopSE88T0M5YlFTLUNzIzRwPHF1JlFmNyJGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ3MTIwMDQ5MzI5MjY5MDI1OTY1NTM1MjQ0MjI1NTY2NzA3MDY5MDYyODUxMzAwNDI5ODUyNzk3MTYxMDk4NTg4MDAxMDMzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiYkIWZvTDUrKWUpNGhyel8pSC9JXkcxcHFxbWJBV19gbGYtcCNIJFwrN1pndyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFdbzEuMDU5NTQ0NTYwNzgzOTk0Mjc1NDc3NjkzMjA3MDQ0NjQ3NTY3NjI1MTAyNzUxOTgwMTIzNTYzMTk1NjE1MTE1NkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3VwR0YkNiUtRiw2JFEjMTBGJ0YvLUYsNiRRJC0xMUYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRi8=">JCJcb2M2OmM+ak43ISk+di1eaW52a1dxPyRweGFGJSpSeWdYYWY1ISN2</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjZGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTc5NjU4NTAwMjUxMzY1NDMyOTUyMzA5Mzc4NjEyNzk2NTE2ODY4NjQ2ODgyMzM2MjI3ODcyMTQ0NDI4MDM2MjY3MDUxOEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5RlAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJKm5vcm1+cGFydEc2IiIiJyQiZm89MG5pLkdXOXN5QU9CKW9rb29eJ3o3J3kkNEImSFZsOEQrJmUneiIzLSghI28=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNkYnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY4MTI1MjY1OTAzMDY2NzQ2NzgyODU3NTU2NjU1MzM4MDYwNDM3NDUzMjQ2MzA5MDQxNTcwNzE2MjQyMzY5OTU0Nzg3RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDU4NjcwOTUyNTcxMjI5ODMxOTk0MzQxMzA1MTQyMzM5NTAxNDMxMzMyNzk5MDQ2NDg1MjAyMDg2NjMzNTA4MTYyNkYnRjlGWS1GaW42JUZbb0ZQRmFvRjlGOUY1LUYjNiYtRlE2JFFnbzEuMTI1OTM4NTc0NzE1Njk1NjA5MTQ5OTMzNTY4NzI4MTY2MjQ2NDUzMjE0ODk5NTcyMjc0MTI3MDEwODk0NDEwOTM5Nzc4MjMyNzBGJ0Y5RllGYXBGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NidJI2ZmRzYiIiInJCJmbyh5YSpwQkM7MmRUITRqQ2B1VmchUWBsY3YmR3lZbjEuZkVEIm9CSGkqISNwJCFmb0U7M05qJzMtX1tZISp6SzhWLCZSQjkwOE0lKj4kKUg3ZF80bmV1dSI9dSEjbyQiZm9xSyN5KFI0VCUqMyxGVEZzJioqW0Bga0NtIkcob04kKlwiNGNwOlpkUWY3IkYr</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ3MTIwMDQ2OTQ4NTk2MDU1MzkwMzIwMTUxNzI0NjU4MzI3MDYwOTYxNTcyMTYyNzM0OTc1NTkyNDUyODI1NTg1MTc2Mjc4RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIickIWZveWk8JmVER1gjZnZcdGlAZGg0MUYkZVlzXixLIVJiZ2ZbcC8/ci9tKCEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFcbzIuMzgwNjcyOTcwNTc1MjE1MDkyNTAwOTA4MzgwMDA4MTAxMjc5MTM3Njk0ODc3MjA0NzA4MjczMDAyODI0NzU1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjgvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRy1JJW1zdXBHRiQ2JS1GLDYkUSMxMEYnRi8tRiw2JFEkLTEyRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLw==">JCJbb2JaI0crdCMzWj94W3BQIno3NTMrUTM0XSM0Ol9kcUhuIVEjISN2</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjdGJ0Y5RjUtRiM2Ji1GUTYkUWdvNy4wMjA4MTc5NjU4NTAxNzg0NTE0ODU4NTk4NDk4NjM1OTgxODYxMzQ5MjgxODQyNzc1MjYxMTUxMTA4MDEwMjk4Mjg2ODMxMTIxNkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGOy9GP0Y9RkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRlE2JFEjMTBGJ0Y5LUZRNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJKm5vcm1+cGFydEc2IiIiKCQiZm87N0pvRylINSEzNjpoX3hVPUdcOCc9KWZqKVwpZmVbXiV5LCZlJ3oiMy0oISNv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiN0YnRjlGNS1GIzYmLUZRNiRRZ285LjYyMjkyMzY4MTI2MTU2MTMyMjExODgyODE2NzUyODUxMjU2ODQyNzg4MjMyMjgxMzA1OTQ5MjY0MDIwOTMzODA0OTU1NTA1MTY1RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1JJW1zdXBHRiQ2JS1GUTYkUSMxMEYnRjktRlE2JFEiNUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZmbkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiM2Ji1GUTYkUWdvNy40MTgxNzQ3NDU4NjcyOTE1MTEzOTAyNzAwMjYxMTE2OTkyOTM5MjIxNzEyODYyMTUyOTE1NjgyNTExODMzODU1MzE5Mzg3MDEwOUYnRjlGWS1GaW42JUZbby1GUTYkUSI2RidGOUZhb0Y5RjlGNS1GIzYmLUZRNiRRZ28xLjEyNTkzODU3NDcxOTc0MTA0NjM2MDUyMzIyMTE4MTcwOTkwMjM4MzU0MjI5MTA1MjQyNjMyMzIzMjk0ODE4MTkzNDQ3MTU3NTY0RidGOUZZRmFwRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIoJCJmb2xeXWJcIVEkNC1rI1xmSSJHSyMpeVVvRF5HdjtHKT1AS2g6RSJvQkhpKiEjcCQhZm80LChRPmAmUSQ9XiNvOkg6aUdyQCNSSCpwNmgtcS1SNjpIbmV1dSI9dSEjbyQiZm9rdjpaTT49W0hCQmpVXzVIVU5RLSo0PD1AS19nai9UKD5aZFFmNyJGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFobzAuNzY2MDQ3MTIwMDQ2MjU2ODE2NDY3NTU5NTU3NTgxMDU4Mjk3NzQ0NjA2ODkxNzM2MDk4MDUxMjAzNzg2MTM4Njk5MjEzMDU5MzQ1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIigkIWZvWCRmSUAqcFFoeS43MCk0Tzwqb2dXeEhlNWVkJmZ2WTtvRFkrN1pndyEjdg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFFbbzYuOTE3Nzk1ODc4MzA3NjI1NzA2NjYzNjA1ODI0NTQwNjk4MzYwNjQ2ODM3NzE4MDYzMTQxMjYzNzIxMTY5MzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOC8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZHLUklbXN1cEdGJDYlLUYsNiRRIzEwRidGLy1GLDYkUSQtMTNGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Yv">JCJqbkxwNnNqNzlqIT14JG9rZyQpcFNYI2Vnam1xRHdJeWV6PHAhI3Y=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/SI_paper_II/Code_paper_II/Ritz_PWE_Expansion_Ref_Wf/CI_PWE_min.mpl <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2016" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" contextmenusize="automatic" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="2160" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="standard" ansi="false" elisiondigitsthreshold="10000" showassumed="1" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group hide-input="false" hide-output="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false"><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(LinearAlgebra):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(orthopoly):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(combinat,multinomial):


# based on Messiah 1962
W3j:=proc(j1,j2,j3,m1,m2,m3)
  local t,res,trig_coef,x,sum_temp;

  if m1+m2+m3&lt;&gt;0 then
    res:=0;
    return(res);
  end if;

  if j1&lt;0 or j2&lt;0 or j3&lt;0 then
    res:=0;
    return(res);
  end if;

  if abs(m1)&gt;j1 or abs(m2)&gt;j2 or abs(m3)&gt;j3 then
    res:=0;
    return(res);
  end if;

  if j3&gt;j1+j2 or j3&lt;abs(j1-j2) then
    res:=0;
    return(res);
  end if;

  if m1=0 and m2=0 and m3=0 then
    if type(j1+j2+j3,odd) = true then
      res:= 0;
      return(res);
    end if;  
  end if;

  res:=1;
  res:=res*(-1)^(j1-j2-m3);

  trig_coef:= (j1+j2-j3)!*(j1-j2+j3)!*(-j1+j2+j3)!/(j1+j2+j3+1)!;
  res:=res*sqrt(trig_coef);

  res:=res*sqrt((j1+m1)!*(j1-m1)!*(j2+m2)!*(j2-m2)!*(j3-m3)!*(j3+m3)!);
  sum_temp:=0;
  for t from 0 to 2*j1+2*j2+2*j3 do

    

    if t&lt;0 or j3-j2+t+m1&lt;0 or j3-j1+t-m2&lt;0 or j1+j2-j3-t&lt;0 or j1-t-m1&lt;0 or j2-t+m2&lt;0 then
      next;
    end if;
    x:=t!*(j3-j2+t+m1)!*(j3-j1+t-m2)!*(j1+j2-j3-t)!*(j1-t-m1)!*(j2-t+m2)!;
    sum_temp:=sum_temp+(-1)^t/x;

   # print('p',x,t);
  end do;

  #print('sum',sum_temp);
  res:=res*sum_temp;
  res:=simplify(res);
  return(res);
end proc:



</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int x^n1 lnx^n2 exp(-alpha x) dx</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_ln:=proc(n,xi,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_ln;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local factor,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_int_ln[n,xi,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_ln[n,xi,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if xi&lt;0 or xi&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet zero value is returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if xi=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=Psi(0,n+1)-ln(alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=GAMMA(n+1)/alpha^(n+1)*factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_ln[n,xi,alpha]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int_0^infty \134int_0^s \134int_0^u s^k t^l u^m (lns)^n e^(-alpha*s) dsdtdu   </Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_stu:=proc(k,l,m,n,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_stu, Table_index_exp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if l&lt;=-1 or l+m&lt;=-2 or k + l + m &lt;=-3 or n&lt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   print(`integral does not converge or negative value of ln, zero value returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return(0);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_stu[k,l,m,n,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-ln(alpha) + Psi(0,3+k+l+m) ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* (</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> ( -ln(alpha) + Psi(0,3+k+l+m))^2 + Psi(1,3+k+l+m) );  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet`);    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(k,l,m,alpha, Table_int_stu[k,l,m,alpha]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_stu[k,l,m,n,alpha]:= evalf(%*2*Pi^2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C_vqk:=proc(v,q,k)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local t;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_C;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_C[v,q,k], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_C[v,q,k]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if v&gt;=-1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if q=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_C[v,q,k]:=(v + 2)^(-1) * binomial(v + 2, 2 * k + 1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_C[v,q,k]:=1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for t from 0 to min( q - 1, trunc( (v + 1)/2 ) ) do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_C[v,q,k]:=Table_C[v,q,k] * ( 2 * k + 2 * t - v ) / ( 2 * k + 2 * q - 2 * t + 1 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_C[v,q,k]:= Table_C[v,q,k]*( 2 * q + 1) / ( v + 2 ) * binomial( v + 2, 2 * k + 1); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif v=-2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_C[v,q,k]:=(2*q+1)*doublefactorial(2*q+2*k)*doublefactorial(2*k-1)/( doublefactorial(2*q+2*k+1) * doublefactorial(2*k));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`v less than -2 has not been implemented`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_C[v,q,k]:=evalf(   Table_C[v,q,k]  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_C[v,q,k];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_F:=proc(n1,n2,n3,n4,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local sum,p,q;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_F;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_F[n1,n2,n3,n4,n5], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_F[n1,n2,n3,n4,n5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n2=-1 or n2=-2 or n5&lt;0 or n3=-1 or n3=-2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_F[n1,n2,n3,n4,n5]:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_F[n1,n2,n3,n4,n5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n5=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=(n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n5=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( -ln(alpha) + Psi(0,n1+n2+n3+n4+2) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n5=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= (n1+n2+n3+n4+1)!/alpha^(n1+n2+n3+n4+2) *GAMMA(n2+1)*GAMMA(n3+1)/GAMMA(n2+  n3+2)*hypergeom( [n2+n3+n4+2, n3+1], [n2+n3+2],-1)  * ( (-ln(alpha) + Psi(0,n1+n2+n3+n4+2))^2 + Psi(1,n1+n2+n3+n4+2) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet, zero value returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_F[n1,n2,n3,n4,n5]:=sum; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_int_F[n1,n2,n3,n4,n5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int x^n1 lnx^n2 exp(-alpha x) dx</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_ln:=proc(n,xi,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_ln;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local factor,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_int_ln[n,xi,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_ln[n,xi,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if xi&lt;0 or xi&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet zero value is returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if xi=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=Psi(0,n+1)-ln(alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=(Psi(0,n+1)-ln(alpha))^2+Psi(1,n+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=GAMMA(n+1)/alpha^(n+1)*factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_ln[n,xi,alpha]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int s^n1 t^n2 r&lt;^n3 r&gt;^n4 lns^n5 r12^n12 exp(-alpha*s) sin \134theta dr_&lt; dr_&gt; d\134theta</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_F_L:=proc(n1,n2,n3,n4,n5,n12,L,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res,k;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_F_L;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     return Table_int_F_L[n1,n2,n3,n4,n5,n12,L,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for k from 0 to floor((n12+1)/2) do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res + int_F(n1,n2,n3+L+2*k,n4+n12-L-2*k,n5,alpha) * C_vqk(n12,L,k); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2/(2*L+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_F_L[n1,n2,n3,n4,n5,n6,L,alpha]:=res;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, 0, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_2a:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - 8 * Pi^2 * n12 * ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 0,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 0,alpha_p+alpha) )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 8 * Pi^2 * n12 *  ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, 1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, 1,alpha_p+alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= res * 2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + n1 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + 2*n1*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   -n1^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   + 2*n5*alpha *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n2^2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + n2 *int_F_L( n1_p+n1 , n2_p+n2-2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -Z *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -Z *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-2 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(`hh`, E0, E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , #alpha_p+alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*8*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section1_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + section1_2a(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  + section1_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_T:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  +16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  +16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  +16*Pi^2*E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section1_Ven:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=-16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -16*Pi^2*Z *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -8 * Pi^2 * n12 * (n12+1) * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-2, L, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`2-1`,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - 8 * Pi^2 * n12 * ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L,alpha_p+alpha) )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 8 * Pi^2 * n12 *  ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    L/(2*L+1) *  n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ (L+1)/(2*L+1) * n1 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2,L+1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-  L/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- (L+1)/(2*L+1) * n2 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ L/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ (L+1)/(2*L+1) * n5 * int_F_L( n1_p+n1, n2_p+n2, 2, 2, n5_p + n5-1, n12_p+n12-2, L+1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- L/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L-1,alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- (L+1)/(2*L+1) * alpha * int_F_L( n1_p+n1+1, n2_p+n2, 2, 2, n5_p + n5, n12_p+n12-2, L+1,alpha_p+alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= res * 2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # print(`2-2`,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2_3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, L, alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, L, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , L , alpha_p+alpha)+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha)  -n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, L , alpha_p+alpha)  -alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, L, alpha_p+alpha) - E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , L , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*8*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`2-3`,res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section2_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+section2_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+section2_3(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section3:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,L_p,n1,n2,n12,n5,alpha,L,E0)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if L_p&lt;&gt;L then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:= -2*n1*n5 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1 *int_F_L(n1_p+n1-2 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1*alpha *int_F_L(n1_p+n1-1 ,n2_p+n2 ,2, 2, n5_p+n5, n12+n12_p, 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1^2 *int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5*int_F_L(n1_p+n1-2, n2_p+n2, 2, 2, n5_p+n5-2, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5*alpha*int_F_L(n1_p+n1-1, n2_p+n2, 2, 2, n5_p+n5-1, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2^2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L(n1_p+n1, n2_p+n2-2, 2, 2, n5_p+n5, n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 1 , 2 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 1 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2 *int_F_L( n1_p+n1 , n2_p+n2-1 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5 *int_F_L( n1_p+n1-1 , n2_p+n2 , 2 , 1 , n5_p+n5-1 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 1 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5^2 *int_F_L( n1_p+n1-2 , n2_p+n2 , 2, 2, n5_p+n5-2, n12+n12_p, 0 , alpha_p+alpha)  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-alpha^2 *int_F_L( n1_p+n1 , n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+1/2*L*(L+1)*int_F_L(n1_p+n1, n2_p+n2, 0, 2 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+1/2*L*(L+1)*int_F_L(n1_p+n1 , n2_p+n2, 2, 0 , n5_p+n5 , n12+n12_p, 0, alpha_p+alpha) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">- E0 * int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res*8*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res*2/(2*L+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># this is due to double counting in int_F_L</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># convention ai aj hij-&gt; aj (hij + hji) -&gt; we implicitly divide 2</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res/2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section4_1b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, 0, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section4_2b:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, 0, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section4:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section4_1b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha) + section4_2b(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section5_1:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12-1, L, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section5_2:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:= - E1 * 8 * Pi^2 * int_F_L(n1_p+n1, n2_p+n2, 2, 2, n5_p+n5, n12_p+n12, L, alpha_p+alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># volume times 2 since r2=r&gt; r1=r&lt; only half story </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">section5:=proc(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=section5_1(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,L) + section5_2(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E1,L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_N:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= sum + PWE_N_I(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(`zz`,l,PWE_N_I(WF,Table_fc,Mn,l));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*2*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_N_I:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor,xi_i,xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_PWE_N_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Re(Table_PWE_N_I[WF,Table_fc,Mn,l]), numeric ) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_N_I[WF,Table_fc,Mn,l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn	 do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  should be *(4*Pi)^2, ignore Pi^2</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(l,sum*(4)^2 );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_N_I[WF,Table_fc,Mn,l]:=sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_N_I[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_T:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=sum + PWE_T_I(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*2*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># 8 pi^2 integral, 2 r_&lt; r_&gt;, 2 from missing 2 in 1/2l+1</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_T_I:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local symmetry_factor,i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p_i,q_i,p_j,q_j,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j,symm_factor,n1,n2,n3,n4,n5,n1p,n2p,n3p,n4p,n5p;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_PWE_T_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Re(Table_PWE_T_I[WF,Table_fc,Mn,l]), numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_T_I[WF,Table_fc,Mn,l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`here`); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1p:=lambda_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2p:=mu_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3p:=l + 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4p:=nu_i - l - 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5p:=xi_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1:=lambda_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2:=mu_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3:=l + 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4:=nu_j - l - 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5:=xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  );    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># k_i k_j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`here`);   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   #  print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1p:=lambda_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2p:=mu_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3p:=l + 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4p:=nu_i - l - 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5p:=xi_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1:=lambda_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2:=mu_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3:=l + 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4:=nu_j - l - 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5:=xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:= sum +  WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  );    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># k_i k_j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from i to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`here`); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if i=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        symmetry_factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        symmetry_factor:=2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3];  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   #    print(`here2`,lambda_i,lambda_j,mu_i,mu_j,k_i_max,k_j_max); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1p:=lambda_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2p:=mu_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3p:=l + 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4p:=nu_i - l - 2*k_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5p:=xi_i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n1:=lambda_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n2:=mu_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n3:=l + 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n4:=nu_j - l - 2*k_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          n5:=xi_j;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          sum:= sum +  symmetry_factor * WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n2p*n4p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n3p*alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n3p*n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n4p^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  -1/2*n4p *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p^2 *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n2p *int_F( n1+n1p , n2+n2p-1 , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p *int_F( n1+n1p , n2+n2p-2 , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -alpha^2 *int_F( n1+n1p , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n1p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -1/2*n3p *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1/2*n3p^2 *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1/2*l *int_F( n1+n1p , n2+n2p , n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n2p*n3p *int_F( n1+n1p , n2+n2p-1 , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n1p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n5p^2 *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-2 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ n4p*alpha *int_F( n1+n1p , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n3p *int_F( n1+n1p-1 , n2+n2p , n3+1+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -n4p*n5p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-n1p*n4p *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , n4+1+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> -2*n1p*n5p *int_F( n1+n1p-2 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n5p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p-1 , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2*n1p*alpha *int_F( n1+n1p-1 , n2+n2p , 2+n3+n3p , 2+n4+n4p , n5+n5p , 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  );    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># k_i k_j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_T_I[WF,Table_fc,Mn,l]:=sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_T_I[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEN:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:= sum + PWE_VEN_I(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*2*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEN_I:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, xi_i,xi_j,p,q,k_i,k_i_max,k_j,k_j_max, sum,temp_i,temp_j, symm_factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_PWE_VEN_I,Z;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]), numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_VEN_I[WF,Table_fc,Mn,l]); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0; Z:=2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">	      -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from Mn_g+1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #   print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">              sum:=sum -  Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) * int_F(lambda_i + lambda_j, mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 1,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i+xi_j, 2*alpha) - Z* WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *   int_F(lambda_i + lambda_j, mu_i + mu_j  ,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 1, xi_i+xi_j,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  should be *(4*Pi)^2, ignore Pi^2</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(l,sum*(4)^2 );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_VEN_I[WF,Table_fc,Mn,l]:=sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_VEN_I[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># It comes from &lt; psi  | 1/r12 | psi  &gt;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEE:=proc(WF,Table_fc,Mn,L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,lp,lpp,sum,sum0,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=0;sum0:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # pwe 1/r12 non-pwe section  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum0:= sum0 + PWE_VEE_I0(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum0:=sum0*32*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum0:=evalf(%); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # pwe 1/r12 pwe section </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for lp from 0 to L do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for lpp from abs(l-lp) to l+lp do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        sum:= sum + PWE_VEE_I(WF,Table_fc,Mn,l,lp,lpp);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=sum*16*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  # 8 pi^2 integral; 2 r_&lt; 2_&gt;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sum:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=sum+sum0;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># increment</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEE_I0:=proc(WF,Table_fc,Mn,l)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,Table_PWE_VEE_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Re(Table_PWE_VEE_I0[WF,Table_fc,Mn,l]),numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_VEE_I0[WF,Table_fc,Mn,l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=0;     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for i from Mn_g+1 to Mn do           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for j from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">             </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_j:=Table_fc[j][3]-1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#       i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for i from 1 to Mn_g do           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for j from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_i:=Table_fc[i][3]-1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_j:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(`start1`,temp_i,temp_j,lambda_i,lambda_j,mu_i,mu_j,nu_i,nu_j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) and (l&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">                </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:=  1/2* nu_j - l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            sum:=sum + WF[i] * WF[j]/(2*l+1) * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,l,k_j) *  int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) ;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#         print(`helloworld`, symm_factor, WF[i], WF[j],1/(2*l+1), C_vqk(nu_i,l,k_i), C_vqk(nu_j,l,k_j));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#        print(`hello`, lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j ,2*alpha, int_F(lambda_i + lambda_j,  mu_i + mu_j,  2*l + 2*k_i + 2*k_j + 2,  nu_i + nu_j - 2*l - 2*k_i - 2*k_j + 2, xi_i + xi_j , 2*alpha) );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#     k_i, k_j                               </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#       i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    print(`cccc`,sum);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_VEE_I0[WF,Table_fc,Mn,l]:= evalf(sum);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_VEE_I0[WF,Table_fc,Mn,l];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE_VEE_I:=proc(WF,Table_fc,Mn,l,lp,lpp)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,lambda_i,mu_i,nu_i,lambda_j, mu_j,nu_j, p,q,k_i,k_i_max,k_j,k_j_max, xi_i, xi_j,sum;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,Table_PWE_VEE_I;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]),numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Re(Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    sum:=0;     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for i from Mn_g+1 to Mn do           </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for j from Mn_g+1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_i:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_i:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_i:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_i:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_j:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_j:=Table_fc[j][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_j:=Table_fc[j][3]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_j:=Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) and (l&gt;1/2*nu_i) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) and (lp&gt;1/2*nu_j) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_i,even) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= 1/2* nu_i - l;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_i_max:= floor( (nu_i +1)/2 ) ;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if type(nu_j,even) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:=  1/2* nu_j - lp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          k_j_max:= floor( (nu_j +1)/2 ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        for k_i from 0 to k_i_max do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          for k_j from 0 to k_j_max do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> 	           sum:= sum +  2*WF[i]*WF[j]*W3j(l,lp,lpp,0,0,0)^2 </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            * C_vqk(nu_i,l,k_i) * C_vqk(nu_j,lp,k_j) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            * int_F(lambda_i + lambda_j, mu_i+mu_j , l + lp+lpp + 2*k_i +2*k_j + 2,  nu_i + nu_j - l - lp-lpp - 2*k_i - 2*k_j  + 1, xi_i + xi_j , 2*alpha); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#       i,j</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp]:= evalf(sum);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_PWE_VEE_I[WF,Table_fc,Mn,l,lp,lpp];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int_0^infty \134int_0^s \134int_0^u s^k t^l u^m (lns)^n e^(-alpha*s) dsdtdu   </Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_stu:=proc(k,l,m,n,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_stu, Table_index_exp;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if l&lt;=-1 or l+m&lt;=-2 or k + l + m &lt;=-3 or n&lt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return(0);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type( Table_int_stu[k,l,m,n,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if n=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* ( </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-ln(alpha) + Psi(0,3+k+l+m) ); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_int_stu[k,l,m,n,alpha]:= alpha^(-3-k-l-m)*GAMMA(3+k+l+m)/(l+1)/(2+l+m)* (</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> ( -ln(alpha) + Psi(0,3+k+l+m))^2 + Psi(1,3+k+l+m) );  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  elif n&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet`);    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(k,l,m,alpha, Table_int_stu[k,l,m,alpha]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_stu[k,l,m,n,alpha]:= evalf(%*2*Pi^2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Table_int_stu[k,l,m,n,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8"># \134int x^n1 lnx^n2 exp(-alpha x) dx</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">int_ln:=proc(n,xi,alpha)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_int_ln;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local factor,res,l;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if type(Table_int_ln[n,xi,alpha], numeric) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    return Table_int_ln[n,xi,alpha];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  if xi&lt;0 or xi&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`not supported yet zero value is returned`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if xi=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=Psi_ex(0,n+1)-ln(alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    elif xi=2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      factor:=(Psi_ex(0,n+1)-ln(alpha))^2+Psi_ex(1,n+1);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    res:=Gamma_ex(n+1)/alpha^(n+1)*factor;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Table_int_ln[n,xi,alpha]:=res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">energy_VFC:=proc(alpha,fc,Table_fc,Volume,Mn)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local T,Ven,Vee,En,coef,i,j,k,l,hc,tc,venc,veec,power_s, power_t, power_u, tempH, tempT, tempS, tempV, tempVen,tempVee,E, CM,lambda,lambda_p,mu,mu_p,nu,nu_p,WFnorm,xi,xi_p,LL;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global HM, TM, SM, VENM,VEEM,Energy,WF,WFsum,NV;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  LL:=array(1..Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  CM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  HM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  TM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  VENM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  VEEM:=Matrix(Mn,Mn): </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  SM:=Matrix(Mn,Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  NV:=Vector(Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  E:= Vector(Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  WF:=Array(Mn):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#   print(j);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for k from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #     print(j,k);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if k&gt;=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        HM[j,k]:=0; TM[j,k]:=0; VENM[j,k]:=0; VEEM[j,k]:=0; SM[j,k]:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #    s^lambda t^nu u^mu  &lt;-&gt; Table_fc[j][1/2/3]       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #    &lt;f|H|f'&gt;  &lt;-&gt; &lt;fc[j]| H |fc[k]&gt;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda:= Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu:= Table_fc[j][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu:= Table_fc[j][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi:= Table_fc[j][4]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        lambda_p:= Table_fc[k][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        mu_p:= Table_fc[k][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        nu_p:= Table_fc[k][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        xi_p:= Table_fc[k][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># print(`cc`,Table_fc[j], lambda,mu,nu, Table_fc[k],lambda_p,mu_p,nu_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        HM[j,k]:=HM[j,k] </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* lambda_p* xi_p *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 2* xi_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* nu_p* alpha *int_stu( lambda + 1 + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* lambda_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* mu_p* nu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* lambda_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* mu_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* lambda_p* nu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p - 1 , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* lambda_p* xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+2* nu_p* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* xi_p* alpha  *int_stu( lambda + lambda_p - 1, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-2* nu_p* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ 1  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-4* Z  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-3* lambda_p  *int_stu( lambda + lambda_p, mu + mu_p,  nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+3* mu_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+4* alpha  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-3* xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu,  xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ nu_p^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-mu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+nu_p  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-nu_p^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 1, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ xi_p  *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-xi_p^2 *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p - 2 , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-nu_p *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p - 1, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+mu_p^2*int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+alpha^2   *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+ mu_p  *int_stu( lambda + lambda_p + 2, mu + mu_p - 2, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-lambda_p^2   *int_stu( lambda + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-lambda_p *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+lambda_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-alpha^2   *int_stu( lambda + lambda_p + 2, mu + mu_p, nu_p + 1 + nu, xi + xi_p , 2*alpha )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">+xi_p^2   *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-xi_p  *int_stu( lambda + lambda_p - 2, mu + 2 + mu_p, nu_p + 1 + nu, xi + xi_p - 2, 2*alpha  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          VENM[j,k]:=VENM[j,k] -4* Z  *int_stu( lambda + 1 + lambda_p, mu + mu_p, nu_p + 1 + nu, xi + xi_p, 2*alpha  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          VEEM[j,k]:=VEEM[j,k] + 1  *int_stu( lambda + lambda_p + 2, mu + mu_p, nu + nu_p, xi + xi_p, 2*alpha  )</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">-1  *int_stu( lambda + lambda_p, mu + 2 + mu_p, nu + nu_p, xi + xi_p, 2*alpha  );</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          TM[j,k]:=TM[j,k]  + HM[j,k]-  VENM[j,k]-VEEM[j,k];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          SM[j,k]:=SM[j,k] + int_stu(lambda+lambda_p+2, mu+mu_p,nu+nu_p+1,xi + xi_p, 2*alpha) - int_stu(lambda+lambda_p, mu+mu_p+2,nu+nu_p+1, xi + xi_p,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         HM[j,k]:=HM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         TM[j,k]:=TM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         VENM[j,k]:=VENM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         VEEM[j,k]:=VEEM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         SM[j,k]:=SM[k,j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(j,k,HM[j,k],SM[j,k]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      HM[i,j]:=evalf( HM[i,j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      SM[i,j]:=evalf( SM[i,j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`aaa`,TM[3,3],VENM[3,3],VEEM[3,3]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  E:=Eigenvalues(SM);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  Energy:=100.:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  for j from 1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    if Re(E[j])&lt;Energy then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      Energy:=Re(E[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`minimum eigenvalue of overlap matrix`=Energy);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  Energy:=1.:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  for j from 1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    if Re(E[j])&gt;Energy then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#      Energy:=Re(E[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  print(`maximum eigenvalue of overlap matrix`=Energy);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  CM,E:=Eigenvectors(HM,SM,output = [`vectors`, `values`]); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Energy:=0.:  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if Re(E[j])&lt;Energy then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Energy:=Re(E[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      for k from 1 to Mn do   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        WF[k]:=CM[k,j];    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do: </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Ground state energy`=Energy);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WFnorm:=WFnorm + WF[i]*SM[i,j]*WF[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=sqrt(WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    LL[i]:=WF[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,LL[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Norm of ground state WF before normalization`, WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  T:=0;Ven:=0;Vee:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      T:=T+TM[i,j]*WF[i]*WF[j];   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  T:=T/WFnorm^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Ven:=Ven+VENM[i,j]*WF[i]*WF[j];   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Ven:=Ven/WFnorm^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Vee:=Vee+VEEM[i,j]*WF[i]*WF[j];   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Vee:=Vee/WFnorm^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`summary`,T,Ven,Vee,T+Ven+Vee);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[i]:=WF[i]/WFnorm;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WFnorm:=WFnorm + WF[i]*SM[i,j]*WF[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  WFnorm:=sqrt(WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Norm of ground after WF after normalization`, WFnorm);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,WF[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    LL[i]:=Re(WF[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">  writedata(`D:\134\134VP_test.txt`, LL);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># cross check energy</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  En:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      En:=En + WF[i]*HM[i,j]*WF[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return Energy;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gen_A:=proc(alpha,omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,m,n;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global fc,Table_fc,Mn,WF;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Basis-A of Schwarz</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   for l from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     for m from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       for n from 0 to omega by 2 do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if l+m+n&gt;omega then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Mn:=Mn+1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          fc[Mn]:=exp(-alpha*s) * s^l * u^m * t^n; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Table_fc[Mn]:=[l,n,m,0,alpha]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          print(Mn, fc[Mn],Table_fc[Mn]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`order of calculation`,omega,`number of trial wavefunction`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">gen_F:=proc(alpha,omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local l,m,n;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global fc,Table_fc,Mn,WF;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Basis-F of Schwarz</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   for l from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">     for m from 0 to omega do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">       for n from 0 to omega by 2 do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if l+m+n&gt;omega then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Mn:=Mn+1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          fc[Mn]:=exp(-alpha*s) * s^l * (u/s)^m * (t/s)^n; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          Table_fc[Mn]:=[l-m-n,n,m,0,alpha]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          print(Mn, fc[Mn],Table_fc[Mn]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># exclude divergence terms</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#          if l+m+n=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#            next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#          elif (l=1) and (m=0) and (n=0) then </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#            next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#          else   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            Mn:=Mn+1; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            fc[Mn]:=exp(-alpha*s) * s^l * (u/s)^m * (t/s)^n *ln(s); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            Table_fc[Mn]:=[l-m-n,n,m,1,alpha]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            WF[Mn]:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">            print(Mn, fc[Mn],Table_fc[Mn]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #         end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`order of calculation`,omega,`number of trial wavefunction`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C4:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi,xi_n,xi_m,res,res1,res2,res3,res4;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C4_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res+ 1/2^6*WF[i]*WF[j]*int_ln(n+m+5,xi_n+xi_m,alpha*2);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*6*Pi^2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=evalf(%);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  return;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C8:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi_n,xi_m,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C8_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(i,j,Table_fc[i],res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;3 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;3 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res + WF[i]*WF[j]/2^10*int_ln(n+m+9,xi_n+xi_m,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*12*210*Pi^2:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(evalf(res));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C12:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi_n,xi_m,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C12_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(i,j,Table_fc[i],res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;5 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;5 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res + WF[i]*WF[j]/2^14*int_ln(n+m+13,xi_n+xi_m,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*30*62370*Pi^2:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(evalf(res));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">C16:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,n,m,xi_n,xi_m,res;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global alpha,WF,Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`C16_coefficient`,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #    print(i,j,Table_fc[i],res);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]&lt;&gt;7 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][3]&lt;&gt;7 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[j][2]&lt;&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_n:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      m:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      xi_m:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      res:=res + WF[i]*WF[j]/2^18*int_ln(n+m+17,xi_n+xi_m,2*alpha);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  res:=res*56*91216125*Pi^2:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(evalf(res));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">remainder:=proc(WF)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Mn,Table_fc;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if (Table_fc[i][1]=0 and Table_fc[i][2]=0 and Table_fc[i][3]=1) then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      print(`cusp`,Table_fc[i],WF);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># order by odd power r12 first</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sorting:=proc(gmax)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,k,temp,p;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_fc,Table_fc_2,Mn_g,Mn_p,Mn_flag;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_g:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to gmax by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Mn_g:=Mn_g+1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_flag:=Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to gmax by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        p:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if p=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_flag:= Mn_flag+1;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_p:=Mn-Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`rearranged`,Mn,Mn_g,Mn_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][1]:=Table_fc_2[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][2]:=Table_fc_2[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][3]:=Table_fc_2[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][4]:=Table_fc_2[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">PWE:=proc(L)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local n1,n2,n12,n5,alpha,n1_p,n2_p,n12_p,n5_p,alpha_p,E0,l,part_A_D,f1,f2,f3,f4,f5,i,j,part_A_N,Eref;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Z,WF,Table_fc,Mn_g,Mn;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_D:=0;Z:=2; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># denominator</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`mmm`,Mn_g);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1_p:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2_p:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12_p:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5_p:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha_p:=Table_fc[i][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2:=Table_fc[j][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12:=Table_fc[j][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha:=Table_fc[j][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      part_A_D:=part_A_D + WF[i]*WF[j]*2*8*Pi^2*int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p , 0 , alpha_p+alpha);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i],WF[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_D:=evalf(part_A_D);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`hh`,part_A_D);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># numerator </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_N:=0; E0:=0;Z:=2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># Vee Ven</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn_g do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to Mn_g do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1_p:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2_p:=Table_fc[i][2]; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12_p:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5_p:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha_p:=Table_fc[i][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n1:=Table_fc[j][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n2:=Table_fc[j][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n12:=Table_fc[j][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      n5:=Table_fc[j][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      alpha:=Table_fc[j][5];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #    print(Table_fc[i],Table_fc[j], evalf( 2*8*Pi^2*int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p-1 , 0 , alpha_p+alpha) ));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      part_A_N:= part_A_N </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      + WF[i]*WF[j]*section1_T(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + WF[i]*WF[j]*section1_Ven(n1_p,n2_p,n12_p,n5_p,alpha_p,n1,n2,n12,n5,alpha,E0,Z)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    + WF[i]*WF[j]*2*8*Pi^2*int_F_L( n1_p+n1, n2_p+n2 , 2 , 2 , n5_p+n5 , n12+n12_p-1 , 0 , alpha_p+alpha) ; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  part_A_N:=evalf(part_A_N);  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`cccccc`,evalf(part_A_N));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Eref:=-2.903724377034119598;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for l from 0 to L do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f1:=PWE_N(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`norm part`,l,f1+part_A_D);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f2:=PWE_T(WF,Table_fc,Mn,l); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f3:=PWE_VEN(WF,Table_fc,Mn,l);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f4:=PWE_VEE(WF,Table_fc,Mn,l); </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`ff`,l,f2,f3,f4);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #  print(`ttt`,f2+part_A_N,f3+part_A_N,f4+part_A_N);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  #  print(l,evalf(f2+f3+f4+part_A_N)  	);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(l,evalf((f2+f3+f4+part_A_N)/(f1+part_A_D)));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    f5[l]:=evalf((f2+f3+f4+part_A_N)/(f1+part_A_D));</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if l=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      print(f5[l]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    else</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      print(`increment`,f5[l]-f5[l-1]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">output:=proc(WF,Mn)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,LL;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  LL:=array(1..Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    LL[j]:=Re(WF[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(`llll`,j,LL[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">  writedata(`d:\134\134VP_test.txt`,LL);</Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">input:=proc(Mn)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,LLL;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global WF;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  LLL:=array(1..Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Font encoding="UTF-8">  LLL:=readdata(`d:\134\134VP_test.txt`); </Font></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for j from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(j,LLL[j]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[j]:=LLL[j];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># order by odd power r12 first</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sorting:=proc(gmax)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,k,temp,p,Table_fc_2,WF_2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_fc,WF,Mn_g,Mn_p,Mn_flag;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># WF_2:=Array(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`ddd`);	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_g:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to gmax by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Mn_g:=Mn_g+1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        WF_2[Mn_g]:=WF[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #       print(`cdaad`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_flag:=Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to gmax by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        p:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if p=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_flag:= Mn_flag+1;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WF_2[Mn_flag]:=WF[i];    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_p:=Mn-Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`cc`,Mn,Mn_g,Mn_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][1]:=Table_fc_2[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][2]:=Table_fc_2[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][3]:=Table_fc_2[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][4]:=Table_fc_2[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[i]:=WF_2[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># order by odd power r12 first</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sorting_min:=proc(gmax)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  local i,j,k,temp,p,Table_fc_2,WF_2;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global Table_fc,WF,Mn_g,Mn_p,Mn_flag;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># WF_2:=Array(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`before`);	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_g:=0; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to gmax by 2 do </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># not included       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if gmax=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if gmax=3 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=3 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if gmax=5 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;4 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=3 and Table_fc[i][2]&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=5 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">           next;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	                       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Mn_g:=Mn_g+1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        Table_fc_2[Mn_g][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        WF_2[Mn_g]:=WF[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#	      print(`cdaad`);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if; </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_flag:=Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    for j from 1 to gmax by 2 do        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if Table_fc[i][3]=j then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        p:=1;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># modify back </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if gmax=1 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if gmax=3 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=3 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;     </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      if gmax=5 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=1 and Table_fc[i][2]&gt;4 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=3 and Table_fc[i][2]&gt;2 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        if Table_fc[i][3]=5 and Table_fc[i][2]&gt;0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">          p:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">        end if;	                       </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      end if;      </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">         </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end do;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    if p=0 then</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Mn_flag:= Mn_flag+1;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][1]:=Table_fc[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][2]:=Table_fc[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][3]:=Table_fc[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      Table_fc_2[Mn_flag][4]:=Table_fc[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">      WF_2[Mn_flag]:=WF[i];    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    end if;    </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Mn_p:=Mn-Mn_g;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`Number of g and non-g functions are`,Mn,Mn_g,Mn_p);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][1]:=Table_fc_2[i][1];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][2]:=Table_fc_2[i][2];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][3]:=Table_fc_2[i][3];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    Table_fc[i][4]:=Table_fc_2[i][4];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    WF[i]:=WF_2[i];</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  print(`after`);	</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  for i from 1 to Mn do</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">    print(i,Table_fc[i]);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  end do;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Hy_En:=proc(omega)</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  global gmax,Z, Volume, alpha,Mn,Table_fc,WF,E0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># real volume element 2*Pi^2 take into int_stu</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Volume:=(s^2-t^2)*u;   </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  Z:=2.00: alpha:=1.0; Mn:=0;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  E0:=energy_VFC(alpha,fc,Table_fc,Volume,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  output(WF,Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  gmax:=1; L:=5;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  input(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  sorting_min(gmax);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">  PWE(L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  gmax:=3; L:=5;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  input(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  sorting_min(gmax);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">#  PWE(L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> #gmax:=5; L:=5;  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # gen_F(alpha,omega);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # input(Mn);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # sorting_min(gmax);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"> # PWE(L);</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">end proc:</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">######################## Main code #################################</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># FC calculation for the electronic Hamiltonian of Helium atom`</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># initial wavefunction e^(-alpha*s) </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"># s:=r1+r2, t:=-r1+r2, u:=r12 coordinate as PRL 93, 030403` </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">##################################################################</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(LinearAlgebra):  </Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">unassign('WF,fc,Mn');</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Digits:=32: omega:=5;</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal">Hy_En(omega):</Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60Table_PWE_VEE_I0%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60PWE_VEE_I0%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `Table_PWE_VEE_I0` is implicitly declared local to procedure `PWE_VEE_I0`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60j%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60output%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `j` is implicitly declared local to procedure `output`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60j%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60input%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `j` is implicitly declared local to procedure `input`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="HyperlinkWarning" layout="HyperlinkWarning"><Hyperlink linktarget="http://www.maplesoft.com/support/help/errors/view.aspx?path=Warning,%20%60L%60%20is%20implicitly%20declared%20local%20to%20procedure%20%60Hy_En%60" hyperlink="true"><Font style="HyperlinkWarning">Warning, `L` is implicitly declared local to procedure `Hy_En`</Font></Hyperlink></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnJiM5Njk7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKn4mIzg3ODg7fkYnRjIvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZJLUkjbW5HRiQ2JFEiNUYnRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjFGMg==">IiIm</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGUkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZW4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUkY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRl9wRi9GMkZlcEYyRmVwRjJGZXBGMkZpbkZob0ZbcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG9GW3BGLw==">NiUiIiItSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YpJCEjNSEiIjcnIiIhRjFGMUYxJCIjNUYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSVtc3VwR0YkNiUtRjM2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkRGRi9GSlEsMC4xMTExMTExZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkZURjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZnbi1GIzYmLUYsNiRRJDEuMEYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZccTYmLUYjNi4tRiw2JEZhcEYvRjJGZHFGMkZkcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIiMqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiLUkjbG5HRic2I0YtRjE3JyIiIUY2RjZGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiQqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiM3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIiUqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiYqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiU3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIicqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZccUYvRi9GMi1GLDYkRmRwRi9GMkZbckYyRl1yRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIigqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwNydGMCIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZkcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGOEYyLUZicTYmLUYjNi4tRiM2JUZmbi1GLDYkRmhxRi9GL0YyLUYsNiRGZHBGL0YyRmZyRjJGZnJGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIikqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwLUkjbG5HRic2I0YtRjE3J0YwIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZHFGL0YyRl1xRjItRiw2JEZpcUYvRjItRiw2JEZkcEYvRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIioqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIzcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSIzRidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzUqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSRGI0Yw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmRxRi9GMkZdcUYyLUYsNiRGaXFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzYqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJTcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzcqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJS1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzgqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiM3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzkqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzoqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMzcnRjRGM0YzIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzsqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMy1JI2xuR0YnNiNGLUYxNydGNEYzRjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzwqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQ3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz0qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GaXFGL0YyRmJxRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz4qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiM3J0Y0RjZGMyIiISQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRjhGMi1GX3I2Ji1GIzYuLUYjNiVGZm5GZ3JGL0YyRmJxRjJGanBGMi1GLDYkRlxzRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz8qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiMtSSNsbkdGJzYjRi1GMTcnRjRGNkYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiU3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiY3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiYtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRi9GMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGanBGMkZqcEYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0QqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMTcnRjEiIiFGM0YzJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUYjNigtRmNvNiVRI2xuRicvRmdvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGVEY8Rj5GQEZCRkRGRkZhby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJvRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GMi1GXHE2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGZ3FGMkZkcUYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0UqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMS1JI2xuR0YnNiNGLUYxNydGMSIiIUY2RjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI0YqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIzcnRjBGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyRmpwRjItRiw2JEZkcEYvRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0cqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMEYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjJGanBGMi1GLDYkRmRwRi9GMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiU3J0YyRjQiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjJGanBGMi1GLDYkRmRwRi9GMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjJGNCIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JEZhcEYvRjJGanBGMi1GLDYkUSIxRidGL0YyRmpwRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI0oqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjE3JyIiIUY0RjFGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JEZhcEYvRjJGZ3FGMi1GLDYkUSIxRidGL0YyRmlxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI0sqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjEtSSNsbkdGJzYjRi1GMTcnIiIhRjdGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZnFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIzcnRjJGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZHJGL0YyRmJzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI00qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMkY1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI04qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIzcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI08qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1AqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNDcnRjJGNEY0IiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1EqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNC1JI2xuR0YnNiNGLUYxNydGMkY0RjRGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQ3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiU3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1YqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiM3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1cqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiMtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRl9xRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI1gqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjNyciIiFGM0Y1RjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRlxyRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI1kqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUYzRjhGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZqcEYyRl1xRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1oqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxNydGMSIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZncUYyRmdxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1sqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxLUkjbG5HRic2I0YtRjE3J0YxIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiZGZW9GXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3EvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbi1GLDYkRmRxRi9GL0YyRl1xRjJGY3JGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjNydGMEY0RjEiIiEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvRlxyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuLUYsNiRGYHJGL0YvRjJGXXFGMkZec0YyRl5zRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI10qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3J0YwRjRGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZfcUYyRmdwRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI14qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjNyciIiFGNUYzRjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZcckYyRmdwRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI18qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUY4RjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI2AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJDcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI2EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJC1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2IqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQ3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2MqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIzcnRjFGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMUYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2YqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2cqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMS1JI2xuR0YnNiNGLUYxNydGMiIiIUYxRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKiIiIzcnRjEiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMSIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2oqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiU3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2sqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2wqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiRJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI20qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiRJInVHRipGMS1JI2xuR0YnNiNGLUYxNydGMiIiIUYxRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI24qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiY3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI28qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiYtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVE1b3JkZXJ+b2Z+Y2FsY3VsYXRpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGNS1GLDYlUT1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uRidGL0YyRjUtRlE2JFEjNjhGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiZJNW9yZGVyfm9mfmNhbGN1bGF0aW9uRzYiIiImST1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uR0YkIiNv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkYWFhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRQjIuNzI1ODkwNzM5MzQ4NDg5NTIzMjk3MTQ1MTMzMjk5MUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUIzLjM4Mzg2NDM2NjA4Nzc4MDA5Nzg4NjExMTE5OTk1NzRGJ0Y5RjlGNS1GUTYkUUMwLjIyOTExNTgxNjQ1Mzg2MDExMDc5NDM3MjExMjQ5NzEwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiZJJGFhYUc2IiQiQSIqSExeOShIQiYqW1skUjIqZXMjISNKJCFBdSYqKj42aCl5NCF5KDNtVidRUSRGJyQiQTUoXDdAUCV6NSwnUVg7ZTZIIyEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVE0R3JvdW5kfnN0YXRlfmVuZXJneUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIj1GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVLUkjbW5HRiQ2JFFCMi45MDM3MjQxNTQ1OTcxNDcxNTE2MzQyNTc2OTc2MDgzRidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">L0k0R3JvdW5kfnN0YXRlfmVuZXJneUc2IiQhQSQzd3BkVWpecjkoZmFUcy5IISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFDMC44NTI5NTY3NzMyMTc5NDExNjcxMTY3NTI0MDM3MDc0N0YnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiJeJCQhQVoyUFNfbjZuNiV6QHRuJkgmKSEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFFMC4wMDQwNjQ5MTY2NTIxNTQ0MzgxNDg5NDcyMTgzMjgxODMwRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiNeJCQhQUk9RyQ9cyUqWyJRVzpfbSJcMSUhI00kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFEMC4wNTM0ODg2NzIwMjUzODIzODcwNDIyMzA4MTExMTM3OTVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiReJCQiQSZ6ODYiM0JVcVEjUUQ/bilbYCEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFEMC4wMjMxOTk1MTIwNzg5NzEyOTg5ODYxNzI2NjcwMjc0NjVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiVeJCQiQWx1LW5FPCcpKilIcip5P14qPkIhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFFMC4wMDcwMTEyODIwMDczMTc4MzE3ODQzMTk0NDg3NzA1MjM5RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiZeJCQiQVJfcShbJT5WeUp5SjI/RzZxISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFFMC4wMDkwMDI4MTEzNDA4ODg3MzQ2ODMwMjQzNDAxODU0NDI0RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIideJCQiQUNXJj1TVi0kb00oKSkzTTZHKyohI00kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFEMC4wNjc5MzI2NDE0MjkxNTkyOTAyNjc4MDI3Mzg1MjkxODNGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiheJCQiQSQ9SCZRRiF5RSFIZiJIOWtLeichI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFEMC4wMjE2MDg0Njg4NTU2OTA0MzQ4NDg2MjY4MzI3MjkzNThGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIileJCQiQWUkSEYkb2lbW1YhcGIpbyUzOyMhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFDMC4yMDY5OTU3MjM1NDAyMTg3MzYzOTA0NDQ3Nzc1MTM1MEYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIipeJCQhQV04dnhXL1JPKD0tYUJkKnA/ISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDU0NzI5OTA3MTI4Mjg1OTIxNTgwNTg5NTE3OTkzNzkzRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzVeJCQhQSR6JCp6XiplIWVAZkdHciEqSFomISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA0MzM2MjQ0NjgxMzAyNjY4OTU3Mzc2NzY4NzMxMzU2NEYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzZeJCQhQWtOSihvblBkKm9FSSJvV2lMJSEjTSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA2MzgwNjM3MjUxNzQ3MjgyNzkyNjA1MjUwNDE1OTA0OEYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzdeJCQhQVshZlRdX2cjeiNHWjxEUDFRJyEjTSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMTA4NzY4NDQ1MjA1MTA0MDIxNzYyODkxMzEwMTcwMjFGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzheJCQhQUBxLEoiKkd3QFM1MF9XbygzIiEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDMwNjgzOTcxMjMzODkzMDg1NjY2OTI1MTcwMDY5NTMzRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzleJCQhQUwmcCs8RHBtJjMkKlFCclJvSSEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDQ2NDg2MzY0NDQyMTYzMjQ2ODY2ODI1MDE0NDg0MzEzRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzpeJCQhQThWWzldI28nb0NqQFdraltZISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDI4OTY1MDkwNzQwNjQ3MDAyMTcyMzAzMTg2NDUzNjAyRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzteJCQhQS1PWCc9LkI8LXFrUzI0bCpHISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDc2OTU4Nzk3MjcxMzU0Nzc2NzA0Mjk0OTkyMDg0Mjg2RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzxeJCQiQSdHJTMjKlxIL254YThGKHplcCghI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDE0NjkwODk0MjAwMzg1NjUxNDAwMjgxNzYzNzY4Nzc0RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz1eJCQiQXUob1B3IkcrOWwmUStVKjNwOSEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDE2MjE4OTI3MjM0NjMyODg0NzgzNjM2MTU4ODczNzUyRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz5eJCQiQV9QKCllaGokeSUpR2pNcyMqPWkiISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRTAuMDA3NDQ5OTg3NTM5NDE5NjU5NDQxMDQ2NTA5NzAyMTg4M0YnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIz9eJCQiQSQpPS0oNGwvVCVmJz4lUnYpKlx1ISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDMxNDM2NjM0MTA1NzAwOTE2NzAyNDQ1NjYwODU0ODE2RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0BeJCQiQTtbJjNtWENxOzRxMFRqTzkkISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDE0NTk4ODg4MDcxNjQ2ODY2MDU0ODIzNzg4NDUyMjAyRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0FeJCQiQS1BWCl5QlswbW9rciEpKSkpZjkhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA1NDM5NTAyMzU5MjUxMjkxNDcxNDI5NzUzMjY4NTYxNUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0JeJCQhQTpjb0t2SDlaIkheI2ZCXVJhISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRjAuMDAwNjAxMzg1NTAxNzY1OTIxNDI4MTYwMzk4MjY2MTY0MTZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0NeJCQhQTtraEUpUmciRzkjZncsYlEsJyEjTiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuOTk5OTk5OTk5OTk5OTk5OTk5OTk5OTk5OTk5OTk5OTlGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0ReJCQiQSoqKioqKioqKioqKioqKioqKioqKioqKioqKioqKioqISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDQ1ODIzNTIzODc4NjE3MDM2NjYxNzQ0MDQ2NjMzNjAxRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0VeJCQiQSxPallTdWhtLjwneVFfQmUlISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuNDkwNTY4MjY1NTY3Mzc1NzM0MzM3Mzg5MzkwMDcyNjFGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0ZeJCQhQWhzK1IqUVBWdHZ0Y2wjbzBcISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMTUzMjE2MzQyODgzODYxMDI4MTU0OTkxMDY0MTQxNjhGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0deJCQhQW9UVDEiKlw6RzUnUSlHTTtLOiEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDAyMzk4NjkxMzE2NDgyODgzMDg2ODk0MjM2NTI3OTU4OUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0heJCQhQSplel9PVSpvMyQpR1s7OHApUiMhI00kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRjAuMDAwNTU2NDQxMDAzODEwMDE3MjI5NzY4NzUzODUzNDEzMDBGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0leJCQhQSs4TSZRdm8oSHMsNVErVGtiISNOJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuODQwNDg3OTY1NzE4NjI2NjY0ODY4OTQ5OTc1ODk0NjZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0peJCQhQW0lKmUoKlwqb1ttRSc9ZCd6W1MpISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDQ2ODc3NTgyMTExMjU4NTU2MTk4ODAxODIzMzI5NDQ5RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0teJCQhQVwlSEwjPSEpKT5jJmU3NiNleG8lISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMjIzMTY1MzM1ODY3OTI0MTQyODg2OTk3Njk2NjcwNjVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0xeJCQiQWxxbXAoKnApRzlDeidlTGxKQSEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMjMyNTgyOTI0OTIyNDUyMzI0MjI3MjE1OTEwMDQ3OTNGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI01eJCQhQSR6LzVmQEZVS19DI1wjSGVLIyEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMzU3MjcxODc5OTI3NTQyMDQ2NDgxNTIyNDk4MjkyMDhGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI05eJCQiQTMjSClcQTpbWT9hRip6PUZkJCEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDM1MTY0MjEwNzY0MTA2NzY2MzMxNzQ5NTYwMDg0MTIzRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI09eJCQhQUJUM2cmXDxMbW41azJAa14kISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA2ODMzMTk2ODg3MTMzMjkzNzI2NTg0MTI2MjA1MTc4NkYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1BeJCQhQSd5Xj9FVGVFUEhMcilvPkxvISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRTAuMDA3Nzk0MzExMjA4OTQ0OTIwMTE2ODc5NTIzNjk0MDI1MUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1FeJCQiQV4tJXBCJnpvNj9cJSozN0oleighI00kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDcyNzI1NzQyNjYzNTIzNzE5NzAzMDExNjc5OTc2Mjc3RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1JeJCQhQXhpKCp6OywuKD5QX2pFdURGKCEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMTE5OTQ4MDE5ODAxMjU5NjI4MTIyMjQzNDM3NDM2MzdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1NeJCQiQVBPdVZWQTdHJ2Y3ISk+IVsqPiIhI0skIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDEwMDk3NDU3MTY1NjQxODM3NTM1NzQ4NTMyNTY2MTg3RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1ReJCQhQSg9bURgW2RgUD1rbHJYKDQ1ISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRTAuMDAxNTQzMzA2Njg1NjI1Njk0Njc2Mjk1NDQyNjU3MTA3OUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1VeJCQiQXo1ZEVXJkh3WXBEY28xTGEiISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuNDI4MTQwMTMxMDk1NjEzODY1MDI4NDE2NDQyMTU1NzFGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1ZeJCQhQXJiQFc7JUddJ1FoJjRKLDlHJSEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMjc3NDI5OTk1Mjk2OTQzMzUxMjcyMjc5ODkxMTEzMTJGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1deJCQiQTc4NiopekFGXkwlcEgmKipIdUYhI0skIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMzE0MTQyOTA4MTQyOTc5NTg2MDg0ODM2NzI5MTY2NjhGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1heJCQiQW9tIkhuJFszJ2V6SDkzSDk5JCEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMTYyODIwNjAwNzA3Nzg4MDk5MjEwNDAwNjUzMDIwNTNGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1leJCQhQWA/SWwrL0AqNCl5MjJnP0c7ISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMzU5MDUzNTk5NDg3MTc4MDk2NDUxMzYzMTc0OTE4OTdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1peJCQiQSgqPVw8ajhYJzR5clsqZmAhZiQhI0skIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuNTMwMzQwNDI3MjM2MjYxNzk0MDcxMzE1ODAyNDM0MDBGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1teJCQhQStNQyFlSnJTemhpQkYvTUkmISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDY4NDI3NzY0NzA0MTc3MDEwNDU2NzQyNDAwNzMzMTI5RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1xeJCQiQUhKdCtDdWMvLHhUcWt4VW8hI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDE0Nzc4OTY3NDYxMDE0MTE5Mzk0MDcyODczMjk2OTM3RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI11eJCQhQVBwSHRHMiVSPlQsaHUnKnlaIiEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMTQ1MTk3NTE3ODExNDYwMzIyOTc5NjE2Nzc1MzIzOTJGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI15eJCQhQSNSS3ZuaHpIS2c5InleKD5YIiEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMTI0NDQ1NTg2MjIyNDMwMDk3NjEyMTg4NjU5OTUxNDdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI19eJCQiQVpeKmYnKT03dzRJQ0EnZVhXNyEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDQ2NTI2NTg3ODY4MzU1MzcxOTMwNjYzNTY3NzIyNDc1RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2BeJCQhQXZDc25ObUk+UGIkb3llRWwlISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDEwOTQ5NDA0ODY2MjU4Mjc4NzIwOTMyMjY3NjE4ODEwRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2FeJCQiQTUpPXdFSzRzeSNlaSdbU1w0IiEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDU0ODQ2NzM3MzE5OTM4MTI3NzQ0OTQxODM3NzIxMzc1RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2JeJCQhQXY4c1A9JVx1RiJRKj50dFlbJiEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDE4Mzk1NzE0Nzk1MzM2MzQ3MTUwNjkxMTA0MjY1Mzk3RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2NeJCQiQShSbFU1InBdck1PYHo5ZFI9ISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDI1NDExNTA1NjcxNDA1NzIyMDIwODExOTM1MjMxNTMyRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2ReJCQiQUs6Qk4+IjMtQWRTcmNdNmEjISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA0NzgxOTA2NDc4MjU5MDU3OTYzNTc3ODk3ODE1NDQ0OUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2VeJCQhQVxXOnkqeWRqejBmI3lrIT55JSEjTSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMjM2MjY4ODgxMTI4Mzg0MzA2NDY0OTA0ODQyNzA4NjRGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2ZeJCQiQWszRiVbIVxZMVZRRzYpKW9pQiEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDc2NzkzMDIzMzc3MDQzNTYwNDYxMTk3MDUwNjY1Nzk2RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2deJCQhQSd6bDEwKD5oL2NWcVBCSXp3ISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDMyOTE4NDgzMTc5MTMxODUyOTM4NDA0MTg5NTE2NzM1RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2heJCQhQU5uXio9LyVRSCY9OHpKWz1IJCEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRTAuMDA3MDI5MTE0MjgwMzAyOTMzNzA1MjI3MDAwNDM2NDg3NEYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2leJCQiQXVbTy8rRl9xTEhJIUc5IkhxISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA1OTIyNTYzMzUxMTQwNTcyODQ5MTE4ODk5MzYzNTM1MUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2peJCQhQV5gaiQqKik9IlxHZFM2TmpEI2YhI00kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRTAuMDAyNjI4ODg4MzkwMzczMDk3NTA4NjE3ODQ4MDg4ODUyOUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2teJCQiQUgmKSkzW3loM3Y0dC5SKSkpR0UhI00kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRTAuMDA2MDcyODMwNTI1NzMzMDI0NzkwMTI0MDQ1MTk2NjEyNEYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2xeJCQiQUNoJz5YUzchekNJdEQwJEcyJyEjTSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDAxMDY4MDAyOTMwMjUxNjY5MTQwNzMzNDgxNzgwNTkwOUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI21eJCQhQTRmIXkiW0wyOXA7RElIK281ISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRjAuMDAwMzUyMDEzMjUzMTQ5NDMyMTc2NjUyNDEzMjI5Njg4MTJGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI25eJCQhQTcpb0hLVF9tPEslXEpEOD9OISNOJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRzAuMDAwMDY1Njc2NzY3NzI5OTg0ODE5NTM3NjQyNjAzMjcxODU3RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI29eJCQiQWQ9Ri5Fa1AmPlspKkh4d3djJyEjTyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVFNTm9ybX5vZn5ncm91bmR+c3RhdGV+V0Z+YmVmb3Jlfm5vcm1hbGl6YXRpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSNtbkdGJDYkUUMwLjYxNzE2MjMxOTQ3NTA5ODMwMzEyMDE4ODcyMDkxNjY0RidGOS1GNjYtUSIrRidGOUY7L0Y/Rj1GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVuLUYjNiYtRlM2JFEjMC5GJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGWUZARkJGREZGRkhGSi9GTkZMLUZTNiRRIklGJ0Y5RjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiRJTU5vcm1+b2Z+Z3JvdW5kfnN0YXRlfldGfmJlZm9yZX5ub3JtYWxpemF0aW9uRzYiXiQkIkFrOzRzKT0/SkkpNHYlPkI7PCchI0skIiIhRio=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEoc3VtbWFyeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Ji1JI21uR0YkNiRRQjIuOTAzNzIzNDc5ODIxNTgxNDU3MTY4MTQwODE3ODE5NkYnRjktRjY2LVEiK0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GIzYmLUZTNiRRIzAuRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7RllGQEZCRkRGRkZIRkovRk5GTC1GUzYkUSJJRidGOUY5RjlGNS1GIzYnLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZZRkBGQkZERkZGSEZaRmZuLUZTNiRRQjYuNzUzMjY2NjQ5MDMzODYwNDY3MDc3Nzc1Mzc5MzI1MEYnRjlGVkZnbkY5RjUtRiM2Ji1GUzYkUUMwLjk0NTgxOTAxNDYxNTEzMTg1ODI3NTM3NzEwMTE1NjEyRidGOUZWRmduRjlGNS1GIzYnRmVvLUZTNiRRQjIuOTAzNzI0MTU0NTk3MTQ3MTUxNjM0MjU3NDYwMzQ5M0YnRjlGVkZnbkY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NidJKHN1bW1hcnlHNiJeJCQiQSc+eSIzOW9yWCJlQCl6TXMuSCEjSiQiIiFGKl4kJCFBXUt6YHh4cVlnUS5cbUVgbkYoRileJCQiQTdjNjV4YEZlPTg6WSw+ZSUqISNLRileJCQhQSRcLllkVWpecjkoZmFUcy5IRihGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVFMTm9ybX5vZn5ncm91bmR+YWZ0ZXJ+V0Z+YWZ0ZXJ+bm9ybWFsaXphdGlvbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiM2Ji1JI21uR0YkNiRRQzAuOTk5OTk5OTk5OTk5OTk5OTk5OTk5OTk5OTk5ODQ3MDVGJ0Y5LUY2Ni1RIitGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW4tRiM2Ji1GUzYkUSMwLkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0ZZRkBGQkZERkZGSEZKL0ZORkwtRlM2JFEiSUYnRjlGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiRJTE5vcm1+b2Z+Z3JvdW5kfmFmdGVyfldGfmFmdGVyfm5vcm1hbGl6YXRpb25HNiJeJCQiQTBaKSoqKioqKioqKioqKioqKioqKioqKioqKioqKiEjSyQiIiFGKg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFCMS4zODIwNjIyOTc1NTQ2OTg0MzM3ODc3NjYzNDAyMzIzRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiJeJCQhQUJCU2p3KHlMJSlwYXZIaT9RIiEjSiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFFMC4wMDY1ODY0NjI3ODkyNTcyNjMyMTYzNjc2MDEwMjU5NzM1RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiNeJCQhQU4oZi0sd087S0VkIyp5aWtlJyEjTSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFEMC4wODY2Njg3MjYwOTkyNzc5Nzk5NjE4MjQ5NzAwMjkxODVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiReJCQiQSY9SCsoXCM9Jyp6ekYqNEUob20pISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFEMC4wMzc1OTA2MTY1MTUxMjE0NjMzMTU3MDk1MjIxOTc2MzVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiVeJCQiQU53PkEmNGRKajk3OmxoIWZQISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFEMC4wMTEzNjA1MTUzNTU2Mzc2OTYwNDcxNjQ0Mjg1MzA0MTFGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIiZeJCQiQTYvYEdXO1pncFBjTjowTzYhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFEMC4wMTQ1ODc0Mjg3MTQ5Mzc5MTI1NTUzMzYzOTA4MTYzODJGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIideJCQiQSNROzNST2BiN3okXHJHdWU5ISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFDMC4xMTAwNzI1NjgwODM3Njg1NzQ5MTA1NTQxOTY2NDc5OEYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiheJCQiQSl6ayc+YTAiXGRvUDNvRDI1IiEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiw2JFFEMC4wMzUwMTI2MTg1MTgzNjQyMDg4MjEzMDYwNTQwODMyNDNGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIileJCQiQVZLM2FnSUApM1VPPSY9RSxOISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFDMC4zMzUzOTkxNjAwMDc0ODQ0NTY2MTgyMTQ2NDY0NDEzM0YnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIipeJCQhQUxUa2s5Iz1tWCVbMis7KlJOJCEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDg4Njc5OTIzMjU3MTk3ODIwNzg5NjE2NzMzMzE1MzA3RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzVeJCQhQTJgSkxuaCp5P3k+ZEsjKnonKSkhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA3MDI2MTAwODIzODMyOTkyOTE4NzExMTUzMTQ5OTk5NUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzZeJCQhQSYqKipcSjo2KD1IKkgkUSMzNUVxISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDEwMzM4NjY5NTA0NjAzMDQ4Mjg1NjYxNjIwMjgyNzg2RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzdeJCQhQSd5I0c/O20mR1tJZy8mcCdRLiIhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMTc2MjM5NjA3OTE2NDU5NDY3Mjg1MTYwMDk0ODgzMjdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzheJCQhQUYkKVs0Z15HbiVmayJ6Z1JpPCEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDQ5NzE3ODI5OTIxOTQwMjQyNDkyNjYxMzQ0NzUxOTgzRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzleJCQhQSQpPnZXOG0jXFUtJT4jKkh5clwhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDc1MzIyNzUyMTc1OTU5NjE5OTg3MjQwNDk4MzgxNTk0RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzpeJCQhQSVmIlEpXFNzKSo+J2ZmPF9GS3YhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDQ2OTMyNjk0NzMzMDE5NDMyMDMwMTQ2MDg0OTI0NzM5RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzteJCQhQVJaI1wzWSwuSyU+SXQlcEtwJSEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMTI0Njk3ODIyMzQ0MDYxNTY3NTQ2NjIyMzQ1NjMwODNGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzxeJCQiQSQzalhCaVl2Y2hTTUF5cEMiISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDIzODAzOTM4OTkxMDkxMzIxNTk3NzQyODc4MDQ0MjgwRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz1eJCQiQSFHVyF5R3UoZkA4NCIqKlFSIVEjISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDI2Mjc5ODQwMzY0MjQ1MjA3OTQ1NTUxNTQ2NzEzMzgwRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz5eJCQiQSFROG5hXmIlej9YVU9TKXppIyEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDEyMDcxMzU4MzgzODk0NzUyMjU5NjYwMzEzNTI3ODc3RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIz9eJCQiQXh5XzgubWZBdiUqUVFlODI3ISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDUwOTM3Mzg0MDc4MjA4MjAzMDUzODAyNDg4MDAzMjgzRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0BeJCQiQSRHLiEpWy1RMC4jMyN5U1FQNCYhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDIzNjU0ODU5Njg3NTgzMjMxMDExNzIxNjMwODgyNTkzRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0FeJCQiQSRmIykzakA8LEpLZShvZltsQiEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA4ODEzNzMwNTAxMDQxNjYwNDI5NDExNjE3NTE0NTUxNUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0JeJCQhQTpiOXZoNiVIL21UNV1JUCIpKSEjTSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRjAuMDAwOTc0NDM2NTE4MjIwMDQ0Mjk5MDAzNDY5MDcwMTU3OTVGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0NeJCQhQSZ6OnEhcE0rKkhXK0E9bFZ1KiEjTiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQjEuNjIwMzE5MjcxNjc5NjI2MDkxMjIyOTYzMzExOTM0OUYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0ReJCQiQVwkPkpqSEEiNEUnejtGPi5pIiEjSiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDc0MjQ4NzM4ODM2Nzk0NzExNzUxNjI0MDA2OTkwODc4RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0VeJCQiQXkzKnArQzt2Nlp6TylRKFtVKCEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuNzk0ODc3MjE0NzczMjY3NjQ0MDUwMjMyNjM3MjQyNjRGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0ZeJCQhQWtVc2pLLTBXd0V0WkB4W3ohI0skIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMjQ4MjU5MzkzMTEwOTkzNTYzMDMxMDQxMzU2ODY1NzJGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0deJCQhQXNsb05UNS5qTio0NiRSZiNbIyEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDAzODg2NjQ1NzY2OTA3Nzg4NjEwODA2NDI0ODQ2MDcyNUYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0heJCQhQUQyWVtVMTNoKXkycHdYbSlRISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRjAuMDAwOTAxNjEyMDgyMDI2MTI3MTY0NjUxOTMwNzg3OTU2ODdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0leJCQhQShvJnp5ST5sa3I3RT8zNzshKiEjTiQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQjEuMzYxODU4ODQ4NDY4Njk1Njk5NjAyOTA4NTYyMDg4NEYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0peJCQhQSUpM2kmM0hnKnAmcG8lWyllPU8iISNKJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDc1OTU2NjQ5NzA0NjE2MzMyNTY4ODEzMjYyMDUzMzY4RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0teJCQhQW9MMGlLIilvREw7WXFcbSZmKCEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMzYxNTk5MDk0NDc3NjUzOTg0Mzk4MzM3MDAzMTU3MDdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0xeJCQiQTJkSitQJClSJSlSbHhXNCpmaCQhI0skIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMzc2ODU4NTk1NTE1NDY1MTA1Njc0MzQ4MzMyMjE3MTBGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI01eJCQhQTU8QUxbVm4wXlk6YmZlb1AhI0skIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuNTc4ODk0NTEyMjc1ODA1NzUyODM1ODIzOTM1MzAwOTdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI05eJCQiQSg0SU5SI2UkR3YwZUY3WCopeSYhI0skIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDU2OTc3MjQ4Mzc0NDg2MzQzNzAxMzc4MTI0OTUyMzE4RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI09eJCQhQT1CJlw3eThxVmpbdSRbcyhwJiEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDExMDcxOTYwNjAzNDAzMzA2NjYxODQ2OTg1NTEzMzU5RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1BeJCQhQWZMXiYpcCU9bTFMUy4xJz4yNiEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDEyNjI5MjcyNjYxMzIxOTc4OTAzNjQ2MDMwMzYxNDcwRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1FeJCQiQXE5T0lnay4qeT5LaEVGSEUiISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMTE3ODM4OTIyMzg0OTIwNjY0MDE4MDg5OTQ4MTU4MzdGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1JeJCQhQVBlIlsqKjM9U20/XFFBKlF5NiEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMTk0MzU0MDg4MDgzNzkwMzY5MzY4MjI5MjcxMTIzMTlGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1NeJCQiQT5CNkZII28kcC56JDMpM2FWPiEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDE2MzYxMTA0NDQwNDQ5MDAzNzg3ODAwOTYyNzY5MjE0RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1ReJCQhQTkjcEYnNCF5eS4hXC9XLzZPOyEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRTAuMDAyNTAwNjQ5NTY0ODMxMzIzMjY3MDczNjcwMTU4NzU2MEYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1VeJCQiQWd2ZSxudHFFQjgkW2NcMV0jISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuNjkzNzIzNzA1MzkzNjY0NjkyODcyNTM1MjYzNzc0MTZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1ZeJCQhQTt1UEVORChHcGtPUjBQcyRwISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuNDQ5NTI1MTY3OTIxNjI1MzQyNzUzNDY0MTgwMzMxNDlGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1deJCQiQVxKLj1rTXZVYGlAejtEJlwlISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuNTA5MDExODA4MTI1NTUyMzYzNDM5NDkyMDIxNTYxNDVGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1heJCQiQVhoOi0jXFJNT19iNzM9LDQmISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMjYzODIxMzU3MTUzMjgyNDI1MzY0NjgwOTQxMjI3ODhGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1leJCQhQSl5QVQ0b2tgVSNHYHJOQFFFISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuNTgxNzgxNDY2ODE1MDEyNTgxNDQ4MjQ2NzAwNTU2ODRGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1peJCQiQSVvYituQ1s5ZTddIm9ZInkiZSEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuODU5MzIwODE0ODAxNzIxNDQ2NTE0ODgzNTM3Njc3NTZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1teJCQhQWN4d2AkKVteWTlzLFsiM0tmKSEjSyQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMTEwODc0ODI1ODY4MTM2OTE4NDk1MjUyNjk3ODI2MjJGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1xeJCQiQUFFeXBfX1w9cDhvZSNbKDM2ISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDIzOTQ2NjQ1NzkyNjA3MjkwNzQ1MTUxNTA4MTczMDU2RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI11eJCQhQWNJPDM6OlgySDJFelhtJVIjISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMjM1MjY2MzM2MzA5OTU0OTI3NDYxMjM2NTc1MDE2NDRGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI15eJCQhQVc7XWRPN1lGXCYqNGpMbV9CISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMjAxNjQxNTgxNjMxNjcyMDQ2OTQ1NzQwNzk0MDI3NzlGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI19eJCQiQXpGU3pTZCVwL3M7aiJlVDs/ISNLJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDc1Mzg3OTI2OTY4NTkxNzAzMjY2NTM4NzYwNzQ2NTg5RidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2BeJCQhQSplWTJ3UWxFLjxmb3AjelF2ISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDE3NzQxNTMxNzE4MjIwOTY3OTA1Mjg4NTkxNjQ0NjgwRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2FeJCQiQSFvVztmKUcweic0QT08YFR4IiEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDg4ODY5MjI1NDY4MjQ1OTE0NjEzODcxMjA4NzU2OTMxRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2JeJCQhQUpwdjM3KFFoOWZDb2FBcCkpKSEjTCQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDI5ODA2OTMxMTk5MjA1NTExOTU2NjE3NjEzMzQ5OTE1RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2NeJCQiQToqXExoPG0mPl4wIyo+SnAhKUghI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDQxMTc0NzUyMzYxNzc0ODA3MzIxNTM4Mjc2NTIwMjQyRidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2ReJCQiQVUtX3cjUTpLMlt4aEJ2dTYlISNMJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA3NzQ4MjE1MjIyMDkyODAyNTU3MTA0MjUzNjk0OTE4OEYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2VeJCQhQSk9XHBgVTVkRCFHNEFfQFt4ISNNJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRQzAuMzgyODMxMDIxMzkwNTAzODEzMDE3OTYxOTg5NDE0MDdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2ZeJCQiQTI5JSopPid6LDhRXSFSQDUkR1EhI0skIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMTI0NDI5MjE1NzA4MzY3NzIyMzMyNjY0OTg5ODgwNzZGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2deJCQhQXchKSkqKVxtS0JzbiQzZEBIVzchI0skIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDUzMzM4NDUyNjg5NjA4OTQ2NDE4MDU2NTMyMjgwNzEwRidGLy1GMzYtUSIrRidGL0Y2RlFGPEY+RkBGQkZERlJGVC1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlFGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2heJCQhQTUyR0tsMD1rJSozJypvXyVRTCYhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRDAuMDExMzg5NDA5MzMxMjEzMzA4NjYzNDk2NTM3OTY2NTg3RidGLy1GMzYtUSIrRidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2leJCQiQShlbXpgJ1xqJzNMQEokNCUqUTYhI0wkIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA5NTk2NDQzNTM1NTk2NTM4NTk3NzYyNzcwMjY1OTA3OEYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2peJCQhQXkhZkVxRncoZlFsZk5OVydmKiEjTSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRTAuMDA0MjU5NjM4NTIyMDE2MzYxOTE0MTg2MjgzNzg2NDg3NkYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2teJCQiQXdbJ3kkRyc9OT5POz9fUSdmVSEjTSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRTAuMDA5ODM5OTI0MzM0NDg5NTM1NTQxNDIyMTQ5ODY3MTAxMkYnRi8tRjM2LVEiK0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZWLUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2xeJCQiQTc1bilcQFVUYmAqW01WIypSKSohI00kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDAxNzMwNTA1NzMwMDk3MDkxMDQ1NTQ4MDg0NjE4ODQ2MEYnRi8tRjM2LVEiK0YnRi9GNkZRRjxGPkZARkJGREZSRlQtRiM2Ji1GLDYkUSMwLkYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZRRjxGPkZARkJGREZGL0ZKRkgtRiw2JFEiSUYnRi9GL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI21eJCQhQWclKT1ZM1tiLyI0KDRJZF1JPCEjTSQiIiFGKQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRjAuMDAwNTcwMzczODU3OTY0NjYzNzg5ODM0MDA5NDk0NTc0MTBGJ0YvLUYzNi1RIitGJ0YvRjZGUUY8Rj5GQEZCRkRGUkZULUYjNiYtRiw2JFEjMC5GJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUUY8Rj5GQEZCRkRGRi9GSkZILUYsNiRRIklGJ0YvRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI25eJCQhQTV1WFw0UyQpKnlqWSd6JlFQcSYhI04kIiIhRik=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUYsNiRRRjAuMDAwMTA2NDE3MzMyNDU0NTIwOTcyNTcwNzg3NjU2MDMzOTdGJ0YvLUYzNi1RIitGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVi1GIzYmLUYsNiRRIzAuRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RlRGPEY+RkBGQkZERkYvRkpGSC1GLDYkUSJJRidGL0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI29eJCQiQShSLmN3eXFEKDRfYUNMPGs1ISNOJCIiIUYp</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGOUY1LUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVuLUZRNiRRQjEuMzgyMDYyMjk3NTU0Njk4NDMzNzg3NzY2MzQwMjMyM0YnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIiIkIUFCQlNqdyh5TCUpcGF2SGk/USIhI0o=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGOUY1LUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVuLUZRNiRRRTAuMDA2NTg2NDYyNzg5MjU3MjYzMjE2MzY3NjAxMDI1OTczNUYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIiMkIUFOKGYtLHdPO0tFZCMqeWlrZSchI00=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIzRidGOUY1LUZRNiRRRDAuMDg2NjY4NzI2MDk5Mjc3OTc5OTYxODI0OTcwMDI5MTg1RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIiQkIkEmPUgrKFwjPScqenpGKjRFKG9tKSEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI0RidGOUY1LUZRNiRRRDAuMDM3NTkwNjE2NTE1MTIxNDYzMzE1NzA5NTIyMTk3NjM1RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIiUkIkFOdz5BJjRkSmo5NzpsaCFmUCEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI1RidGOUY1LUZRNiRRRDAuMDExMzYwNTE1MzU1NjM3Njk2MDQ3MTY0NDI4NTMwNDExRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIiYkIkE2L2BHVztaZ3BQY046ME82ISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI2RidGOUY1LUZRNiRRRDAuMDE0NTg3NDI4NzE0OTM3OTEyNTU1MzM2MzkwODE2MzgyRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIickIkEjUTszUk9gYjd6JFxyR3VlOSEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI3RidGOUY1LUZRNiRRQzAuMTEwMDcyNTY4MDgzNzY4NTc0OTEwNTU0MTk2NjQ3OThGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiIigkIkEpemsnPmEwIlxkb1Azb0QyNSIhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI4RidGOUY1LUZRNiRRRDAuMDM1MDEyNjE4NTE4MzY0MjA4ODIxMzA2MDU0MDgzMjQzRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIikkIkFWSzNhZ0lAKTNVTz0mPUUsTiEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI5RidGOUY1LUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVuLUZRNiRRQzAuMzM1Mzk5MTYwMDA3NDg0NDU2NjE4MjE0NjQ2NDQxMzNGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiIiokIUFMVGtrOSM9bVglWzIrOypSTiQhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMxMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjA4ODY3OTkyMzI1NzE5NzgyMDc4OTYxNjczMzMxNTMwN0YnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIzUkIUEyYEpMbmgqeT95PmRLIyp6JykpISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMxMUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUUwLjAwNzAyNjEwMDgyMzgzMjk5MjkxODcxMTE1MzE0OTk5OTVGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiIzYkIUEmKioqXEo6Nig9SCpIJFEjMzVFcSEjTQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMxMkYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjAxMDMzODY2OTUwNDYwMzA0ODI4NTY2MTYyMDI4Mjc4NkYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIzckIUEneSNHPzttJkdbSWcvJnAnUS4iISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMxM0YnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUMwLjE3NjIzOTYwNzkxNjQ1OTQ2NzI4NTE2MDA5NDg4MzI3RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiIzgkIUFGJClbNGdeR24lZmsiemdSaTwhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMxNEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjA0OTcxNzgyOTkyMTk0MDI0MjQ5MjY2MTM0NDc1MTk4M0YnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIzkkIUEkKT52VzhtI1xVLSU+IypIeXJcISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMxNUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjA3NTMyMjc1MjE3NTk1OTYxOTk4NzI0MDQ5ODM4MTU5NEYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIzokIUElZiJRKVxTcykqPidmZjxfRkt2ISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMxNkYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjA0NjkzMjY5NDczMzAxOTQzMjAzMDE0NjA4NDkyNDczOUYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIzskIUFSWiNcM1ksLkslPkl0JXBLcCUhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMxN0YnRjlGNS1GUTYkUUMwLjEyNDY5NzgyMjM0NDA2MTU2NzU0NjYyMjM0NTYzMDgzRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiIzwkIkEkM2pYQmlZdmNoU01BeXBDIiEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMxOEYnRjlGNS1GUTYkUUQwLjAyMzgwMzkzODk5MTA5MTMyMTU5Nzc0Mjg3ODA0NDI4MEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiIz0kIkEhR1cheUd1KGZAODQiKipRUiFRIyEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMxOUYnRjlGNS1GUTYkUUQwLjAyNjI3OTg0MDM2NDI0NTIwNzk0NTU1MTU0NjcxMzM4MEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiIz4kIkEhUThuYV5iJXo/WFVPUyl6aSMhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMyMEYnRjlGNS1GUTYkUUQwLjAxMjA3MTM1ODM4Mzg5NDc1MjI1OTY2MDMxMzUyNzg3N0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiIz8kIkF4eV84Lm1mQXYlKlFRZTgyNyEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMyMUYnRjlGNS1GUTYkUUQwLjA1MDkzNzM4NDA3ODIwODIwMzA1MzgwMjQ4ODAwMzI4M0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI0AkIkEkRy4hKVstUTAuIzMjeVNRUDQmISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMyMkYnRjlGNS1GUTYkUUQwLjAyMzY1NDg1OTY4NzU4MzIzMTAxMTcyMTYzMDg4MjU5M0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI0EkIkEkZiMpM2pAPCxKS2Uob2ZbbEIhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMyM0YnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUUwLjAwODgxMzczMDUwMTA0MTY2MDQyOTQxMTYxNzUxNDU1MTVGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI0IkIUE6Yjl2aDYlSC9tVDVdSVAiKSkhI00=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMyNEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUYwLjAwMDk3NDQzNjUxODIyMDA0NDI5OTAwMzQ2OTA3MDE1Nzk1RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI0MkIUEmejpxIXBNKypIVytBPWxWdSohI04=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMyNUYnRjlGNS1GUTYkUUIxLjYyMDMxOTI3MTY3OTYyNjA5MTIyMjk2MzMxMTkzNDlGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI0QkIkFcJD5KakhBIjRFJ3o7Rj4uaSIhI0o=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMyNkYnRjlGNS1GUTYkUUQwLjA3NDI0ODczODgzNjc5NDcxMTc1MTYyNDAwNjk5MDg3OEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI0UkIkF5MypwK0M7djZaek8pUShbVSghI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMyN0YnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUMwLjc5NDg3NzIxNDc3MzI2NzY0NDA1MDIzMjYzNzI0MjY0RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI0YkIUFrVXNqSy0wV3dFdFpAeFt6ISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMyOEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUMwLjI0ODI1OTM5MzExMDk5MzU2MzAzMTA0MTM1Njg2NTcyRidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI0ckIUFzbG9OVDUuak4qNDYkUmYjWyMhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMyOUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUUwLjAwMzg4NjY0NTc2NjkwNzc4ODYxMDgwNjQyNDg0NjA3MjVGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI0gkIUFEMllbVTEzaCl5MnB3WG0pUSEjTQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMzMEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUYwLjAwMDkwMTYxMjA4MjAyNjEyNzE2NDY1MTkzMDc4Nzk1Njg3RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI0kkIUEobyZ6eUk+bGtyN0U/Mzc7ISohI04=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMzMUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUIxLjM2MTg1ODg0ODQ2ODY5NTY5OTYwMjkwODU2MjA4ODRGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI0okIUElKTNpJjNIZypwJnBvJVspZT1PIiEjSg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMzMkYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjA3NTk1NjY0OTcwNDYxNjMzMjU2ODgxMzI2MjA1MzM2OEYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI0skIUFvTDBpSyIpb0RMO1lxXG0mZighI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMzM0YnRjlGNS1GUTYkUUMwLjM2MTU5OTA5NDQ3NzY1Mzk4NDM5ODMzNzAwMzE1NzA3RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI0wkIkEyZEorUCQpUiUpUmx4VzQqZmgkISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMzNEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUMwLjM3Njg1ODU5NTUxNTQ2NTEwNTY3NDM0ODMzMjIxNzEwRidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI00kIUE1PEFMW1ZuMF5ZOmJmZW9QISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMzNUYnRjlGNS1GUTYkUUMwLjU3ODg5NDUxMjI3NTgwNTc1MjgzNTgyMzkzNTMwMDk3RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI04kIkEoNElOUiNlJEd2MGVGN1gqKXkmISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMzNkYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjA1Njk3NzI0ODM3NDQ4NjM0MzcwMTM3ODEyNDk1MjMxOEYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI08kIUE9QiZcN3k4cVZqW3UkW3MocCYhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMzN0YnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjAxMTA3MTk2MDYwMzQwMzMwNjY2MTg0Njk4NTUxMzM1OUYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI1AkIUFmTF4mKXAlPW0xTFMuMSc+MjYhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMzOEYnRjlGNS1GUTYkUUQwLjAxMjYyOTI3MjY2MTMyMTk3ODkwMzY0NjAzMDM2MTQ3MEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI1EkIkFxOU9JZ2suKnk+S2hFRkhFIiEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSMzOUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUMwLjExNzgzODkyMjM4NDkyMDY2NDAxODA4OTk0ODE1ODM3RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI1IkIUFQZSJbKiozPVNtP1xRQSpReTYhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM0MEYnRjlGNS1GUTYkUUMwLjE5NDM1NDA4ODA4Mzc5MDM2OTM2ODIyOTI3MTEyMzE5RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI1MkIkE+QjZGSCNvJHAueiQzKTNhVj4hI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM0MUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjAxNjM2MTEwNDQ0MDQ0OTAwMzc4NzgwMDk2Mjc2OTIxNEYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI1QkIUE5I3BGJzQheXkuIVwvVy82TzshI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM0MkYnRjlGNS1GUTYkUUUwLjAwMjUwMDY0OTU2NDgzMTMyMzI2NzA3MzY3MDE1ODc1NjBGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI1UkIkFndmUsbnRxRUI4JFtjXDFdIyEjTQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM0M0YnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUMwLjY5MzcyMzcwNTM5MzY2NDY5Mjg3MjUzNTI2Mzc3NDE2RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI1YkIUE7dVBFTkQoR3BrT1IwUHMkcCEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM0NEYnRjlGNS1GUTYkUUMwLjQ0OTUyNTE2NzkyMTYyNTM0Mjc1MzQ2NDE4MDMzMTQ5RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI1ckIkFcSi49a012VWBpQHo7RCZcJSEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM0NUYnRjlGNS1GUTYkUUMwLjUwOTAxMTgwODEyNTU1MjM2MzQzOTQ5MjAyMTU2MTQ1RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI1gkIkFYaDotI1xSTU9fYjczPSw0JiEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM0NkYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUMwLjI2MzgyMTM1NzE1MzI4MjQyNTM2NDY4MDk0MTIyNzg4RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI1kkIUEpeUFUNG9rYFUjR2ByTkBRRSEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM0N0YnRjlGNS1GUTYkUUMwLjU4MTc4MTQ2NjgxNTAxMjU4MTQ0ODI0NjcwMDU1Njg0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI1okIkElb2IrbkNbOWU3XSJvWSJ5ImUhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM0OEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUMwLjg1OTMyMDgxNDgwMTcyMTQ0NjUxNDg4MzUzNzY3NzU2RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI1skIUFjeHdgJClbXlk5cyxbIjNLZikhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM0OUYnRjlGNS1GUTYkUUMwLjExMDg3NDgyNTg2ODEzNjkxODQ5NTI1MjY5NzgyNjIyRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI1wkIkFBRXlwX19cPXA4b2UjWygzNiEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM1MEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjAyMzk0NjY0NTc5MjYwNzI5MDc0NTE1MTUwODE3MzA1NkYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI10kIUFjSTwzOjpYMkgyRXpYbSVSIyEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM1MUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUMwLjIzNTI2NjMzNjMwOTk1NDkyNzQ2MTIzNjU3NTAxNjQ0RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI14kIUFXO11kTzdZRlwmKjRqTG1fQiEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM1MkYnRjlGNS1GUTYkUUMwLjIwMTY0MTU4MTYzMTY3MjA0Njk0NTc0MDc5NDAyNzc5RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI18kIkF6RlN6U2QlcC9zO2oiZVQ7PyEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM1M0YnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjA3NTM4NzkyNjk2ODU5MTcwMzI2NjUzODc2MDc0NjU4OUYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI2AkIUEqZVkyd1FsRS48Zm9wI3pRdiEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM1NEYnRjlGNS1GUTYkUUQwLjAxNzc0MTUzMTcxODIyMDk2NzkwNTI4ODU5MTY0NDY4MEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI2EkIkEhb1c7ZilHMHonNEE9PGBUeCIhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM1NUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjA4ODg2OTIyNTQ2ODI0NTkxNDYxMzg3MTIwODc1NjkzMUYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI2IkIUFKcHYzNyhRaDlmQ29hQXApKSkhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM1NkYnRjlGNS1GUTYkUUQwLjAyOTgwNjkzMTE5OTIwNTUxMTk1NjYxNzYxMzM0OTkxNUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI2MkIkE6KlxMaDxtJj5eMCMqPkpwISlIISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM1N0YnRjlGNS1GUTYkUUQwLjA0MTE3NDc1MjM2MTc3NDgwNzMyMTUzODI3NjUyMDI0MkYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI2QkIkFVLV93I1E6SzJbeGhCdnU2JSEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM1OEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUUwLjAwNzc0ODIxNTIyMjA5MjgwMjU1NzEwNDI1MzY5NDkxODhGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI2UkIUEpPVxwYFU1ZEQhRzRBX0BbeCEjTQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM1OUYnRjlGNS1GUTYkUUMwLjM4MjgzMTAyMTM5MDUwMzgxMzAxNzk2MTk4OTQxNDA3RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI2YkIkEyOSUqKT4neiw4UV0hUkA1JEdRISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM2MEYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUMwLjEyNDQyOTIxNTcwODM2NzcyMjMzMjY2NDk4OTg4MDc2RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI2ckIUF3ISkpKilcbUtCc24kM2RASFc3ISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM2MUYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUQwLjA1MzMzODQ1MjY4OTYwODk0NjQxODA1NjUzMjI4MDcxMEYnRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI2gkIUE1MkdLbDA9ayUqMycqb18lUUwmISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM2MkYnRjlGNS1GUTYkUUQwLjAxMTM4OTQwOTMzMTIxMzMwODY2MzQ5NjUzNzk2NjU4N0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI2kkIkEoZW16YCdcaiczTEBKJDQlKlE2ISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM2M0YnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUUwLjAwOTU5NjQ0MzUzNTU5NjUzODU5Nzc2Mjc3MDI2NTkwNzhGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI2okIUF5IWZFcUZ3KGZRbGZOTlcnZiohI00=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM2NEYnRjlGNS1GUTYkUUUwLjAwNDI1OTYzODUyMjAxNjM2MTkxNDE4NjI4Mzc4NjQ4NzZGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI2skIkF3Wyd5JEcnPTk+Tzs/X1EnZlUhI00=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM2NUYnRjlGNS1GUTYkUUUwLjAwOTgzOTkyNDMzNDQ4OTUzNTU0MTQyMjE0OTg2NzEwMTJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI2wkIkE3NW4pXEBVVGJgKltNViMqUikqISNN</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM2NkYnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUUwLjAwMTczMDUwNTczMDA5NzA5MTA0NTU0ODA4NDYxODg0NjBGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiVJJWxsbGxHNiIiI20kIUFnJSk9WTNbYi8iNCg0SWRdSTwhI00=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM2N0YnRjlGNS1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbi1GUTYkUUYwLjAwMDU3MDM3Mzg1Nzk2NDY2Mzc4OTgzNDAwOTQ5NDU3NDEwRidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiVJJWxsbGxHNiIiI24kIUE1dVhcNFMkKSp5alkneiZRUHEmISNO</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElbGxsbEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSM2OEYnRjlGNS1GUTYkUUYwLjAwMDEwNjQxNzMzMjQ1NDUyMDk3MjU3MDc4NzY1NjAzMzk3RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJJWxsbGxHNiIiI28kIkEoUi5jd3lxRCg0X2FDTDxrNSEjTg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGUkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZW4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGUkY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRl9wRi9GMkZlcEYyRmVwRjJGZXBGMkZpbkZob0ZbcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG9GW3BGLw==">NiUiIiItSSRleHBHNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiI2IywkSSJzR0YpJCEjNSEiIjcnIiIhRjFGMUYxJCIjNUYv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSVtc3VwR0YkNiUtRjM2LVEvJkV4cG9uZW50aWFsRTtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkRGRi9GSlEsMC4xMTExMTExZW1GJy1GIzYnLUYzNi1RKiZ1bWludXMwO0YnRi9GNkZURjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZnbi1GIzYmLUYsNiRRJDEuMEYnRi8tRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZURjxGPkZARkJGREZGL0ZKRkgtSSNtaUdGJDYlUSJzRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZccTYmLUYjNi4tRiw2JEZhcEYvRjJGZHFGMkZkcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiIiMqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiLUkjbG5HRic2I0YtRjE3JyIiIUY2RjZGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiQqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiM3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIiUqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZmcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIiYqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiU3J0Y0RjMiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZqcEZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0Y4RjItRmdxNiYtRiM2Li1GIzYlRmZuRmpwRi9GMkZqcEYyLUYsNiRGZHBGL0YyLUYsNiRGYXJGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIicqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjRGMyIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9xLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZccUYvRi9GMi1GLDYkRmRwRi9GMkZbckYyRl1yRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIigqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwNydGMCIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZkcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3IvJSliZXZlbGxlZEdGOEYyLUZicTYmLUYjNi4tRiM2JUZmbi1GLDYkRmhxRi9GL0YyLUYsNiRGZHBGL0YyRmZyRjJGZnJGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIikqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLUYwLUkjbG5HRic2I0YtRjE3J0YwIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkmbWZyYWNHRiQ2KC1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGV0Y8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGam4tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGV0Y8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmFvLUZmbzYlUSJ1RidGaW9GW3BGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZHFGL0YyRl1xRjItRiw2JEZpcUYvRjItRiw2JEZkcEYvRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIioqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIzcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSIzRidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzUqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSRGI0Yw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zcci8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRmRxRi9GMkZdcUYyLUYsNiRGaXFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzYqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJTcnRjNGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSI0RidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlby1GLDYkUSI1RidGL0ZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zqci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRmJyRi9GMkZdcUYyLUYsNiRGZ3JGL0YyRmVzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiIzcqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjFGLSEiJkkidEdGKiIiJS1JI2xuR0YnNiNGLUYxNydGM0Y1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzgqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiM3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzkqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiMtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzoqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMzcnRjRGM0YzIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjRGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIzsqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjRi0hIiVJInRHRipGMy1JI2xuR0YnNiNGLUYxNydGNEYzRjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiIzwqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQ3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz0qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiQtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GaXFGL0YyRmJxRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz4qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiM3J0Y0RjZGMyIiISQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwLUYsNiRRIjJGJ0YvRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjVGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9zLyUpYmV2ZWxsZWRHRjhGMi1GX3I2Ji1GIzYuLUYjNiVGZm5GZ3JGL0YyRmJxRjJGanBGMi1GLDYkRlxzRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiIz8qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIkRi0hIiZJInRHRioiIiMtSSNsbkdGJzYjRi1GMTcnRjRGNkYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiU3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIlRi0hIiUtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMkZickYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiY3J0Y0IiIhRjNGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNUYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW9GanBGYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZqcEYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmFyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiImRi0hIiYtSSNsbkdGJzYjRi1GMTcnRjQiIiFGM0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRi9GMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGanBGMkZqcEYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0QqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMTcnRjEiIiFGM0YzJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUYjNigtRmNvNiVRI2xuRicvRmdvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGVEY8Rj5GQEZCRkRGRkZhby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJvRmpvRl1wRi9GL0Zqb0ZdcEYvRi9GMi1GXHE2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JEZhcEYvRjJGZ3FGMkZkcUYyRltvRmpvRl1wRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqb0ZdcEYv">NiUiI0UqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMS1JI2xuR0YnNiNGLUYxNydGMSIiIUY2RjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMkZqcEYyLUYsNiRGZHBGL0YyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI0YqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIzcnRjBGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyRmpwRjItRiw2JEZkcEYvRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0cqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMEYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjJGanBGMi1GLDYkRmRwRi9GMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiU3J0YyRjQiIiFGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ0RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjJGanBGMi1GLDYkRmRwRi9GMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI0kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInRHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjJGNCIiIUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JEZhcEYvRjJGanBGMi1GLDYkUSIxRidGL0YyRmpwRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI0oqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjE3JyIiIUY0RjFGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JEZhcEYvRjJGZ3FGMi1GLDYkUSIxRidGL0YyRmlxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI0sqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqRjEtSSNsbkdGJzYjRi1GMTcnIiIhRjdGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZpcS8lKWJldmVsbGVkR0Y4RjItSShtZmVuY2VkR0YkNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZnFGL0YyLUYsNiRGZHBGL0YyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI0wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIzcnRjJGNUYxIiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvLUYjNiYtRlI2JUZlb0ZdcUZicEZdcEZgcEYvLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Znci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuRl1xRi9GMkZdcUYyLUYsNiRGZHJGL0YyRmJzRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI00qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRipGMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMkY1RjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI04qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIzcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI08qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl5yLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm5GZnFGL0YyRmpwRjJGanBGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1AqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNDcnRjJGNEY0IiIhJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiMkYnRi9GYnBGYW8tRlI2JS1GZm82JVEidEYnRmlvRltwRmpwRmJwRmFvLUYjNigtRmZvNiVRI2xuRicvRmpvRjhGLy1GMzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0YvRjZGV0Y8Rj5GQEZCRkRGRkZkby1JKG1mZW5jZWRHRiQ2JC1GIzYmRmVvRl1wRmBwRi9GL0ZdcEZgcEYvRl1wRmBwRi8tRiM2Ji1GUjYlRmVvLUYsNiRRIjNGJ0YvRmJwRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlxzLyUpYmV2ZWxsZWRHRjhGMi1GXHI2Ji1GIzYuLUYjNiVGZm5GZHJGL0YyRmpwRjJGanBGMi1GLDYkRmlyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1EqLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiNJInRHRipGNC1JI2xuR0YnNiNGLUYxNydGMkY0RjRGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1IqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQ3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiMkYnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1MqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiNJInVHRioiIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXEvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbkZhcUYvRjItRiw2JEZkcEYvRjJGanBGMkZlckYyRl5vRl1wRmBwRi9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZdcEZgcEYv">NiUiI1QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiU3J0YyIiIhRjRGNiQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiNEYnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGLy1GIzYmLUZSNiVGZW8tRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3IvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbkZfckYvRjItRiw2JEZkcEYvRjJGanBGMi1GLDYkRmRyRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0hIiRJInVHRioiIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGNEYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1YqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiM3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1cqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiMtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRl9xRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI1gqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjNyciIiFGM0Y1RjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZncEYyRlxyRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI1kqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUYzRjhGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GL0YyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZqcEYyRl1xRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1oqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxNydGMSIiIUYxRjQkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZjbzYlUSJ1RidGZm9GaG9GXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZfcTYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkRmFwRi9GMkZncUYyRmdxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI1sqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKkYxLUkjbG5HRic2I0YtRjE3J0YxIiIhRjFGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZdcEZgcEYvLUYjNiZGZW9GXXBGYHBGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZ3EvJSliZXZlbGxlZEdGOEYyLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JUZmbi1GLDYkRmRxRi9GL0YyRl1xRjJGY3JGMi1GLDYkRmRwRi9GMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI1wqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjNydGMEY0RjEiIiEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2LC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GZm82JVEidUYnRmlvRltwRmFvLUZSNiUtRmZvNiVRInRGJ0Zpb0ZbcC1GLDYkUSIyRidGL0ZicEZhby1GIzYoLUZmbzYlUSNsbkYnL0Zqb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RldGPEY+RkBGQkZERkZGZG8tSShtZmVuY2VkR0YkNiQtRiM2JkZlb0ZdcEZgcEYvRi9GXXBGYHBGL0ZdcEZgcEYvRlxyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjci8lKWJldmVsbGVkR0Y4RjItRmpxNiYtRiM2Li1GIzYlRmZuLUYsNiRGYHJGL0YvRjJGXXFGMkZec0YyRl5zRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI10qLC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKkYxSSJ0R0YqIiIjLUkjbG5HRic2I0YtRjE3J0YwRjRGMUYxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkRmFwRi9GMkZfcUYyRmdwRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI14qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjNyciIiFGNUYzRjUkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkRmFwRi9GMkZcckYyRmdwRjItRiw2JFEiMUYnRi9GMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI18qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiSSJ1R0YqIiIjLUkjbG5HRic2I0YtRjE3JyIiIUY4RjNGMSQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2KC1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGXXBGYHBGLy1GIzYmRmVvRl1wRmBwRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRxLyUpYmV2ZWxsZWRHRjhGMi1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiVGZm4tRiw2JEZhcUYvRi9GMi1GLDYkRmRwRi9GMkZqcEYyRmJyRjJGXm9GXXBGYHBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1wRmBwRi8=">NiUiI2AqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJDcnRjAiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JJm1mcmFjR0YkNigtRiM2Ki1JJW1zdXBHRiQ2JS1GMzYtUS8mRXhwb25lbnRpYWxFO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKUSwwLjExMTExMTFlbUYnLUYjNictRjM2LVEqJnVtaW51czA7RidGL0Y2RldGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmpuLUYjNiYtRiw2JFEkMS4wRidGLy1GMzYtUTEmSW52aXNpYmxlVGltZXM7RidGL0Y2RldGPEY+RkBGQkZERkYvRkpGSC1JI21pR0YkNiVRInNGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zhby1GUjYlLUZmbzYlUSJ1RidGaW9GW3AtRiw2JFEiM0YnRi9GYnBGYW8tRiM2KC1GZm82JVEjbG5GJy9Gam9GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZXRjxGPkZARkJGREZGRmRvLUkobWZlbmNlZEdGJDYkLUYjNiZGZW9GXXBGYHBGL0YvRl1wRmBwRi9GXXBGYHBGL0ZpcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYHIvJSliZXZlbGxlZEdGOEYyLUZncTYmLUYjNi4tRiM2JUZmbi1GLDYkRl1yRi9GL0YyLUYsNiRGZHBGL0YyRmpwRjJGW3NGMkZeb0ZdcEZgcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXBGYHBGLw==">NiUiI2EqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMEkidUdGKiIiJC1JI2xuR0YnNiNGLUYxNydGMCIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2IqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQ3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2MqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiQtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2QqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIzcnRjFGMyIiIUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInRGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyRmdwRjItRiw2JEZhcEYvRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2UqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidEdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMUYzIiIhRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2YqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiMkYnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2cqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiNJInVHRipGMS1JI2xuR0YnNiNGLUYxNydGMiIiIUYxRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEYvRjItSShtZmVuY2VkR0YkNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGYnFGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2gqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKiIiIzcnRjEiIiFGM0Y1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vRmJvRl5vLUZPNiUtRmNvNiVRInVGJ0Zmb0Zoby1GLDYkUSIyRidGL0ZfcEZeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2Li1GLDYkUSIxRidGL0YyLUYsNiRGYXBGL0YyRmdwRjJGXHJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2kqKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi1GMUkidUdGKiIiIy1JI2xuR0YnNiNGLUYxNydGMSIiIUYzRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2oqJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiU3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNEYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI2sqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiUtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0YvRjItSShtZmVuY2VkR0YkNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGX3FGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI2wqKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiRJInVHRipGMTcnRjIiIiFGMUY1JCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYqLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiM0YnRi9GX3BGXm8tRmNvNiVRInVGJ0Zmb0Zob0Zeby1GIzYoLUZjbzYlUSNsbkYnL0Znb0Y4Ri8tRjM2LVEwJkFwcGx5RnVuY3Rpb247RidGL0Y2RlRGPEY+RkBGQkZERkZGYW8tSShtZmVuY2VkR0YkNiQtRiM2JkZib0Zqb0ZdcEYvRi9Gam9GXXBGL0YvRjItRmRxNiYtRiM2LkZkcEYyLUYsNiRGYXBGL0YyLUYsNiRRIjFGJ0YvRjJGXnJGMkZbb0Zqb0ZdcEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXXBGLw==">NiUiI20qKi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiRJInVHRipGMS1JI2xuR0YnNiNGLUYxNydGMiIiIUYxRjEkIiM1RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGL0YyLUkobWZlbmNlZEdGJDYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZccUYyRlxxRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI24qJi1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiY3J0YyIiIhRjRGNCQiIzVGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYoLUklbXN1cEdGJDYlLUYzNi1RLyZFeHBvbmVudGlhbEU7RidGL0Y2L0Y6RjhGPEY+RkBGQkZERkYvRkpRLDAuMTExMTExMWVtRictRiM2Jy1GMzYtUSomdW1pbnVzMDtGJ0YvRjZGVEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGZ24tRiM2Ji1GLDYkUSQxLjBGJ0YvLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUkjbWlHRiQ2JVEic0YnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5vLUZPNiVGYm8tRiw2JFEiNUYnRi9GX3BGXm8tRiM2KC1GY282JVEjbG5GJy9GZ29GOEYvLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZURjxGPkZARkJGREZGRmFvLUkobWZlbmNlZEdGJDYkLUYjNiZGYm9Gam9GXXBGL0YvRmpvRl1wRi9GL0YyLUZhcTYmLUYjNi5GZHBGMi1GLDYkRmFwRi9GMkZpcUYyLUYsNiRRIjFGJ0YvRjJGW29Gam9GXXBGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpvRl1wRi8=">NiUiI28qKC1JJGV4cEc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYjLCRJInNHRiokISM1ISIiIiIiRi0iIiYtSSNsbkdGJzYjRi1GMTcnRjIiIiFGN0YxJCIjNUYw</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVE1b3JkZXJ+b2Z+Y2FsY3VsYXRpb25GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGNS1GLDYlUT1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uRidGL0YyRjUtRlE2JFEjNjhGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiZJNW9yZGVyfm9mfmNhbGN1bGF0aW9uRzYiIiImST1udW1iZXJ+b2Z+dHJpYWx+d2F2ZWZ1bmN0aW9uR0YkIiNv</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFCMS4zODIwNjIyOTc1NTQ2OTg0MzM3ODc3NjYzNDAyMzIzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiIkIUFCQlNqdyh5TCUpcGF2SGk/USIhI0o=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFFMC4wMDY1ODY0NjI3ODkyNTcyNjMyMTYzNjc2MDEwMjU5NzM1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiMkIUFOKGYtLHdPO0tFZCMqeWlrZSchI00=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRRDAuMDg2NjY4NzI2MDk5Mjc3OTc5OTYxODI0OTcwMDI5MTg1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiQkIkEmPUgrKFwjPScqenpGKjRFKG9tKSEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRRDAuMDM3NTkwNjE2NTE1MTIxNDYzMzE1NzA5NTIyMTk3NjM1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiUkIkFOdz5BJjRkSmo5NzpsaCFmUCEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRRDAuMDExMzYwNTE1MzU1NjM3Njk2MDQ3MTY0NDI4NTMwNDExRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiYkIkE2L2BHVztaZ3BQY046ME82ISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRRDAuMDE0NTg3NDI4NzE0OTM3OTEyNTU1MzM2MzkwODE2MzgyRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIickIkEjUTszUk9gYjd6JFxyR3VlOSEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRQzAuMTEwMDcyNTY4MDgzNzY4NTc0OTEwNTU0MTk2NjQ3OThGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIigkIkEpemsnPmEwIlxkb1Azb0QyNSIhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRRDAuMDM1MDEyNjE4NTE4MzY0MjA4ODIxMzA2MDU0MDgzMjQzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIikkIkFWSzNhZ0lAKTNVTz0mPUUsTiEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFDMC4zMzUzOTkxNjAwMDc0ODQ0NTY2MTgyMTQ2NDY0NDEzM0YnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIiokIUFMVGtrOSM9bVglWzIrOypSTiQhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDg4Njc5OTIzMjU3MTk3ODIwNzg5NjE2NzMzMzE1MzA3RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzUkIUEyYEpMbmgqeT95PmRLIyp6JykpISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA3MDI2MTAwODIzODMyOTkyOTE4NzExMTUzMTQ5OTk5NUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzYkIUEmKioqXEo6Nig9SCpIJFEjMzVFcSEjTQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDEwMzM4NjY5NTA0NjAzMDQ4Mjg1NjYxNjIwMjgyNzg2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzckIUEneSNHPzttJkdbSWcvJnAnUS4iISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMTc2MjM5NjA3OTE2NDU5NDY3Mjg1MTYwMDk0ODgzMjdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIzgkIUFGJClbNGdeR24lZmsiemdSaTwhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDQ5NzE3ODI5OTIxOTQwMjQyNDkyNjYxMzQ0NzUxOTgzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzkkIUEkKT52VzhtI1xVLSU+IypIeXJcISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDc1MzIyNzUyMTc1OTU5NjE5OTg3MjQwNDk4MzgxNTk0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzokIUElZiJRKVxTcykqPidmZjxfRkt2ISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDQ2OTMyNjk0NzMzMDE5NDMyMDMwMTQ2MDg0OTI0NzM5RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIzskIUFSWiNcM1ksLkslPkl0JXBLcCUhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjEyNDY5NzgyMjM0NDA2MTU2NzU0NjYyMjM0NTYzMDgzRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIzwkIkEkM2pYQmlZdmNoU01BeXBDIiEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjAyMzgwMzkzODk5MTA5MTMyMTU5Nzc0Mjg3ODA0NDI4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIz0kIkBHVyF5R3UoZkA4NCIqKlFSIVEjISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjAyNjI3OTg0MDM2NDI0NTIwNzk0NTU1MTU0NjcxMzM4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiIz4kIkBROG5hXmIlej9YVU9TKXppIyEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUQwLjAxMjA3MTM1ODM4Mzg5NDc1MjI1OTY2MDMxMzUyNzg3N0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiIz8kIkF4eV84Lm1mQXYlKlFRZTgyNyEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUQwLjA1MDkzNzM4NDA3ODIwODIwMzA1MzgwMjQ4ODAwMzI4M0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0AkIkEkRy4hKVstUTAuIzMjeVNRUDQmISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUQwLjAyMzY1NDg1OTY4NzU4MzIzMTAxMTcyMTYzMDg4MjU5M0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0EkIkEkZiMpM2pAPCxKS2Uob2ZbbEIhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA4ODEzNzMwNTAxMDQxNjYwNDI5NDExNjE3NTE0NTUxNUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0IkIUE6Yjl2aDYlSC9tVDVdSVAiKSkhI00=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRjAuMDAwOTc0NDM2NTE4MjIwMDQ0Mjk5MDAzNDY5MDcwMTU3OTVGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0MkIUEmejpxIXBNKypIVytBPWxWdSohI04=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUIxLjYyMDMxOTI3MTY3OTYyNjA5MTIyMjk2MzMxMTkzNDlGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0QkIkFcJD5KakhBIjRFJ3o7Rj4uaSIhI0o=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUQwLjA3NDI0ODczODgzNjc5NDcxMTc1MTYyNDAwNjk5MDg3OEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0UkIkF5MypwK0M7djZaek8pUShbVSghI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuNzk0ODc3MjE0NzczMjY3NjQ0MDUwMjMyNjM3MjQyNjRGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0YkIUFrVXNqSy0wV3dFdFpAeFt6ISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMjQ4MjU5MzkzMTEwOTkzNTYzMDMxMDQxMzU2ODY1NzJGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0ckIUFzbG9OVDUuak4qNDYkUmYjWyMhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDAzODg2NjQ1NzY2OTA3Nzg4NjEwODA2NDI0ODQ2MDcyNUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0gkIUFEMllbVTEzaCl5MnB3WG0pUSEjTQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRjAuMDAwOTAxNjEyMDgyMDI2MTI3MTY0NjUxOTMwNzg3OTU2ODdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI0kkIUEobyZ6eUk+bGtyN0U/Mzc7ISohI04=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQjEuMzYxODU4ODQ4NDY4Njk1Njk5NjAyOTA4NTYyMDg4NEYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0okIUElKTNpJjNIZypwJnBvJVspZT1PIiEjSg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDc1OTU2NjQ5NzA0NjE2MzMyNTY4ODEzMjYyMDUzMzY4RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI0skIUFvTDBpSyIpb0RMO1lxXG0mZighI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjM2MTU5OTA5NDQ3NzY1Mzk4NDM5ODMzNzAwMzE1NzA3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI0wkIkEyZEorUCQpUiUpUmx4VzQqZmgkISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQjAuMzc2ODU4NTk1NTE1NDY1MTA1Njc0MzQ4MzMyMjE3MUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI00kIUByQEskW1ZuMF5ZOmJmZW9QISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjU3ODg5NDUxMjI3NTgwNTc1MjgzNTgyMzkzNTMwMDk3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI04kIkEoNElOUiNlJEd2MGVGN1gqKXkmISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDU2OTc3MjQ4Mzc0NDg2MzQzNzAxMzc4MTI0OTUyMzE4RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI08kIUE9QiZcN3k4cVZqW3UkW3MocCYhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDExMDcxOTYwNjAzNDAzMzA2NjYxODQ2OTg1NTEzMzU5RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1AkIUFmTF4mKXAlPW0xTFMuMSc+MjYhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjAxMjYyOTI3MjY2MTMyMTk3ODkwMzY0NjAzMDM2MTQ3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1EkIkBaaC4uWU8hKnk+S2hFRkhFIiEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMTE3ODM4OTIyMzg0OTIwNjY0MDE4MDg5OTQ4MTU4MzdGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1IkIUFQZSJbKiozPVNtP1xRQSpReTYhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjE5NDM1NDA4ODA4Mzc5MDM2OTM2ODIyOTI3MTEyMzE5RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1MkIkE+QjZGSCNvJHAueiQzKTNhVj4hI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDE2MzYxMTA0NDQwNDQ5MDAzNzg3ODAwOTYyNzY5MjE0RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI1QkIUE5I3BGJzQheXkuIVwvVy82TzshI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUQwLjAwMjUwMDY0OTU2NDgzMTMyMzI2NzA3MzY3MDE1ODc1NkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1UkIkBjKGUsbnRxRUI4JFtjXDFdIyEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuNjkzNzIzNzA1MzkzNjY0NjkyODcyNTM1MjYzNzc0MTZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1YkIUE7dVBFTkQoR3BrT1IwUHMkcCEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjQ0OTUyNTE2NzkyMTYyNTM0Mjc1MzQ2NDE4MDMzMTQ5RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1ckIkFcSi49a012VWBpQHo7RCZcJSEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjUwOTAxMTgwODEyNTU1MjM2MzQzOTQ5MjAyMTU2MTQ1RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1gkIkFYaDotI1xSTU9fYjczPSw0JiEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMjYzODIxMzU3MTUzMjgyNDI1MzY0NjgwOTQxMjI3ODhGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1kkIUEpeUFUNG9rYFUjR2ByTkBRRSEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjU4MTc4MTQ2NjgxNTAxMjU4MTQ0ODI0NjcwMDU1Njg0RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1okIkElb2IrbkNbOWU3XSJvWSJ5ImUhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuODU5MzIwODE0ODAxNzIxNDQ2NTE0ODgzNTM3Njc3NTZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI1skIUFjeHdgJClbXlk5cyxbIjNLZikhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjExMDg3NDgyNTg2ODEzNjkxODQ5NTI1MjY5NzgyNjIyRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI1wkIkFBRXlwX19cPXA4b2UjWygzNiEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDIzOTQ2NjQ1NzkyNjA3MjkwNzQ1MTUxNTA4MTczMDU2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI10kIUFjSTwzOjpYMkgyRXpYbSVSIyEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMjM1MjY2MzM2MzA5OTU0OTI3NDYxMjM2NTc1MDE2NDRGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI14kIUFXO11kTzdZRlwmKjRqTG1fQiEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjIwMTY0MTU4MTYzMTY3MjA0Njk0NTc0MDc5NDAyNzc5RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI18kIkF6RlN6U2QlcC9zO2oiZVQ7PyEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDc1Mzg3OTI2OTY4NTkxNzAzMjY2NTM4NzYwNzQ2NTg5RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2AkIUEqZVkyd1FsRS48Zm9wI3pRdiEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjAxNzc0MTUzMTcxODIyMDk2NzkwNTI4ODU5MTY0NDY4RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2EkIkBvVztmKUcweic0QT08YFR4IiEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDg4ODY5MjI1NDY4MjQ1OTE0NjEzODcxMjA4NzU2OTMxRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2IkIUFKcHYzNyhRaDlmQ29hQXApKSkhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUQwLjAyOTgwNjkzMTE5OTIwNTUxMTk1NjYxNzYxMzM0OTkxNUYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2MkIkE6KlxMaDxtJj5eMCMqPkpwISlIISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUQwLjA0MTE3NDc1MjM2MTc3NDgwNzMyMTUzODI3NjUyMDI0MkYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2QkIkFVLV93I1E6SzJbeGhCdnU2JSEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA3NzQ4MjE1MjIyMDkyODAyNTU3MTA0MjUzNjk0OTE4OEYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2UkIUEpPVxwYFU1ZEQhRzRBX0BbeCEjTQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUMwLjM4MjgzMTAyMTM5MDUwMzgxMzAxNzk2MTk4OTQxNDA3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2YkIkEyOSUqKT4neiw4UV0hUkA1JEdRISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMTI0NDI5MjE1NzA4MzY3NzIyMzMyNjY0OTg5ODgwNzZGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2ckIUF3ISkpKilcbUtCc24kM2RASFc3ISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRQzAuMDUzMzM4NDUyNjg5NjA4OTQ2NDE4MDU2NTMyMjgwNzFGJ0YvRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2gkIUByIUdLbDA9ayUqMycqb18lUUwmISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUQwLjAxMTM4OTQwOTMzMTIxMzMwODY2MzQ5NjUzNzk2NjU4N0YnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGLw==">NiQiI2kkIkEoZW16YCdcaiczTEBKJDQlKlE2ISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDA5NTk2NDQzNTM1NTk2NTM4NTk3NzYyNzcwMjY1OTA3OEYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI2okIUF5IWZFcUZ3KGZRbGZOTlcnZiohI00=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUUwLjAwNDI1OTYzODUyMjAxNjM2MTkxNDE4NjI4Mzc4NjQ4NzZGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2skIkF3Wyd5JEcnPTk+Tzs/X1EnZlUhI00=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUUwLjAwOTgzOTkyNDMzNDQ4OTUzNTU0MTQyMjE0OTg2NzEwMTJGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI2wkIkE3NW4pXEBVVGJgKltNViMqUikqISNN</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRDAuMDAxNzMwNTA1NzMwMDk3MDkxMDQ1NTQ4MDg0NjE4ODQ2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiI20kIUBZKT1ZM1tiLyI0KDRJZF1JPCEjTA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZTLUYsNiRRRTAuMDAwNTcwMzczODU3OTY0NjYzNzg5ODM0MDA5NDk0NTc0MUYnRi9GLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI24kIUBUZCVcNFMkKSp5alkneiZRUHEmISNN</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUUYwLjAwMDEwNjQxNzMzMjQ1NDUyMDk3MjU3MDc4NzY1NjAzMzk3RidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYv">NiQiI28kIkEoUi5jd3lxRCg0X2FDTDxrNSEjTg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEnYmVmb3JlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">SSdiZWZvcmVHNiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMEYnRi9GMkZRRjJGUUYyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXRlpGLw==">NiQiIiI3JyIiIUYlRiVGJSQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMEYnRi9GMkZRRjJGUUYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZnbkYv">NiQiIiM3JyIiIUYlRiUiIiIkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIyRidGL0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjJGZ25GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Yv">NiQiIiQ3JyEiIyIiIyIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIyRidGL0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zjb0Yv">NiQiIiU3JyEiIyIiIyIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSI0RidGL0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjJGZ25GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Yv">NiQiIiY3JyEiJSIiJSIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSI0RidGL0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Zjb0Yv">NiQiIic3JyEiJSIiJSIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIxRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGZ25GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Yv">NiQiIig3JyEiIiIiISIiIkYmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIxRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGWkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRi8=">NiQiIik3JyEiIiIiISIiIkYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIzRidGL0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY29GZm9GLw==">NiQiIio3JyEiJCIiIyIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMUYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiIzU3JyEiJCIiIyIiIkYnJEYjISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIzY3JyEiJiIiJSIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMUYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiIzc3JyEiJiIiJSIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiIzg3JyEiIyIiISIiI0YmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIzk3JyEiIyIiISIiIyIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiIzo3JyEiJSIiI0YmIiIhJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiIzs3JyEiJSIiI0YmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiIzw3JyEiJCIiISIiJEYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIz03JyEiJCIiISIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIz43JyEiJiIiIyIiJCIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIz83JyEiJiIiIyIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0A3JyEiJSIiISIiJUYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0E3JyEiJSIiISIiJSIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0I3JyEiJiIiISIiJkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0M3JyEiJiIiISIiJiIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI0Q3JyIiIiIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI0U3JyIiIiIiIUYmRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI0Y3JyEiIiIiIyIiIUYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0c3JyEiIiIiIyIiISIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI0g3JyEiJCIiJSIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI0k3JyEiJCIiJSIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjFGJ0YvRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI0o3JyIiIUYlIiIiRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI0s3JyIiIUYlIiIiRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0w3JyEiIyIiIyIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI003JyEiIyIiIyIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI043JyEiIiIiISIiI0YmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI083JyEiIiIiISIiIyIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1A3JyEiJCIiI0YmIiIhJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1E3JyEiJCIiI0YmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1I3JyEiIyIiISIiJEYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI1M3JyEiIyIiISIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1Q3JyEiJCIiISIiJUYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI1U3JyEiJCIiISIiJSIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI1Y3JyIiIyIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI1c3JyIiIyIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZRRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI1g3JyIiISIiI0YlRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI1k3JyIiISIiI0YlIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZRRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI1o3JyIiIiIiIUYlRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZRRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI1s3JyIiIiIiIUYlRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1w3JyEiIiIiIyIiIiIiISQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyRlpGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Yv">NiQiI103JyEiIiIiIyIiIkYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjJGJ0YvRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI143JyIiIUYlIiIjRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI183JyIiIUYlIiIjIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI2A3JyEiIiIiISIiJEYmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI2E3JyEiIiIiISIiJCIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2I3JyIiJCIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2M3JyIiJCIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2Q3JyIiIiIiIyIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2U3JyIiIiIiIyIiIUYlJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2Y3JyIiIyIiISIiIkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2c3JyIiIyIiISIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIyRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2g3JyIiIiIiISIiI0YmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIyRidGL0YyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2k3JyIiIiIiISIiI0YlJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2o3JyIiJSIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2s3JyIiJSIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2w3JyIiJCIiISIiIkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI203JyIiJCIiISIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI243JyIiJiIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI283JyIiJiIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVFETnVtYmVyfm9mfmd+YW5kfm5vbi1nfmZ1bmN0aW9uc35hcmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEjNjhGJ0Y5RjUtRlE2JFEjMTBGJ0Y5RjUtRlE2JFEjNThGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiZJRE51bWJlcn5vZn5nfmFuZH5ub24tZ35mdW5jdGlvbnN+YXJlRzYiIiNvIiM1IiNl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIwRidGL0YyRitGMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam5GXW9GLw==">NiQiIiI3JyEiIiIiIUYjRiYkIiM1RiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIxRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGWkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRi8=">NiQiIiM3JyEiIiIiISIiIkYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMEYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMkZRRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZnbkYv">NiQiIiQ3JyIiIUYlIiIiRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMEYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMkZURjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZnbkYv">NiQiIiU3JyIiIUYlIiIiRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMkZURjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZnbkYv">NiQiIiY3JyIiIiIiIUYlRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMkZRRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZnbkYv">NiQiIic3JyIiIiIiIUYlRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmduRmpuRi8=">NiQiIig3JyIiIyIiISIiIkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjJGV0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmduRmpuRi8=">NiQiIik3JyIiIyIiISIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiM0YnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmduRmpuRi8=">NiQiIio3JyIiJCIiISIiIkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiIzU3JyIiJCIiISIiIkYnJEYjISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyRlFGMkZRRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGV0ZaRi8=">NiQiIzY3JyIiIUYlRiVGJSQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyRlFGMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiIzc3JyIiIUYlRiUiIiIkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiIzg3JyEiIyIiIyIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIzk3JyEiIyIiIyIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiIzo3JyEiJSIiJSIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIzs3JyEiJSIiJSIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIzw3JyEiJCIiIyIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMUYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiIz03JyEiJCIiIyIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIz43JyEiJiIiJSIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMUYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiIz83JyEiJiIiJSIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0A3JyEiIyIiISIiI0YmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0E3JyEiIyIiISIiIyIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI0I3JyEiJSIiI0YmIiIhJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI0M3JyEiJSIiI0YmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0Q3JyEiJCIiISIiJEYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0U3JyEiJCIiISIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI0Y3JyEiJiIiIyIiJCIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI0c3JyEiJiIiIyIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0g3JyEiJSIiISIiJUYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0k3JyEiJSIiISIiJSIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0o3JyEiJiIiISIiJkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0s3JyEiJiIiISIiJiIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI0w3JyIiIiIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI003JyIiIiIiIUYmRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI043JyEiIiIiIyIiIUYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI083JyEiIiIiIyIiISIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1A3JyEiJCIiJSIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI1E3JyEiJCIiJSIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1I3JyEiIyIiIyIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI1M3JyEiIyIiIyIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1Q3JyEiIiIiISIiI0YmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1U3JyEiIiIiISIiIyIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1Y3JyEiJCIiI0YmIiIhJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1c3JyEiJCIiI0YmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1g3JyEiIyIiISIiJEYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI1k3JyEiIyIiISIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1o3JyEiJCIiISIiJUYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI1s3JyEiJCIiISIiJSIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI1w3JyIiIyIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI103JyIiIyIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZRRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI143JyIiISIiI0YlRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI183JyIiISIiI0YlIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI2A3JyEiIiIiIyIiIiIiISQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyRlpGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Yv">NiQiI2E3JyEiIiIiIyIiIkYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjJGJ0YvRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2I3JyIiIUYlIiIjRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2M3JyIiIUYlIiIjIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI2Q3JyEiIiIiISIiJEYmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI2U3JyEiIiIiISIiJCIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2Y3JyIiJCIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2c3JyIiJCIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2g3JyIiIiIiIyIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2k3JyIiIiIiIyIiIUYlJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIyRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2o3JyIiIiIiISIiI0YmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIyRidGL0YyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2s3JyIiIiIiISIiI0YlJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2w3JyIiJSIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI203JyIiJSIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI243JyIiJiIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI283JyIiJiIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEmYWZ0ZXJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SSZhZnRlckc2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIwRidGL0YyRitGMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam5GXW9GLw==">NiQiIiI3JyEiIiIiIUYjRiYkIiM1RiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIxRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGWkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRmBvRi8=">NiQiIiM3JyEiIiIiISIiIkYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMEYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMkZRRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZnbkYv">NiQiIiQ3JyIiIUYlIiIiRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMEYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMkZURjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZnbkYv">NiQiIiU3JyIiIUYlIiIiRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMkZURjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZnbkYv">NiQiIiY3JyIiIiIiIUYlRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMkZRRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZnbkYv">NiQiIic3JyIiIiIiIUYlRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmduRmpuRi8=">NiQiIig3JyIiIyIiISIiIkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjJGV0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmduRmpuRi8=">NiQiIik3JyIiIyIiISIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiM0YnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmduRmpuRi8=">NiQiIio3JyIiJCIiISIiIkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiIzU3JyIiJCIiISIiIkYnJEYjISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyRlFGMkZRRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGV0ZaRi8=">NiQiIzY3JyIiIUYlRiVGJSQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyRlFGMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiIzc3JyIiIUYlRiUiIiIkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiIzg3JyEiIyIiIyIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIzk3JyEiIyIiIyIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiIzo3JyEiJSIiJSIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyRlpGMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiIzs3JyEiJSIiJSIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIzw3JyEiJCIiIyIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMUYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiIz03JyEiJCIiIyIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiIz43JyEiJiIiJSIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMUYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiIz83JyEiJiIiJSIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0A3JyEiIyIiISIiI0YmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0E3JyEiIyIiISIiIyIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI0I3JyEiJSIiI0YmIiIhJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI0M3JyEiJSIiI0YmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0Q3JyEiJCIiISIiJEYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0U3JyEiJCIiISIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI0Y3JyEiJiIiIyIiJCIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI0c3JyEiJiIiIyIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0g3JyEiJSIiISIiJUYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNEYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0k3JyEiJSIiISIiJSIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI0o3JyEiJiIiISIiJkYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiNUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjJGWkYyLUYsNiRRIjFGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI0s3JyEiJiIiISIiJiIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI0w3JyIiIiIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI003JyIiIiIiIUYmRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI043JyEiIiIiIyIiIUYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI083JyEiIiIiIyIiISIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZqbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1A3JyEiJCIiJSIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI1E3JyEiJCIiJSIiISIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjMzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1I3JyEiIyIiIyIiIiIiISQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyRlpGMi1GLDYkUSIxRidGL0YyRmduRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXW9GYG9GLw==">NiQiI1M3JyEiIyIiIyIiIkYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1Q3JyEiIiIiISIiI0YmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI1U3JyEiIiIiISIiIyIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIwRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1Y3JyEiJCIiI0YmIiIhJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGZ25GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1c3JyEiJCIiI0YmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1g3JyEiIyIiISIiJEYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMkYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI1k3JyEiIyIiISIiJCIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI1o3JyEiJCIiISIiJUYmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiM0YnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiNEYnRi9GMi1GLDYkUSIxRidGL0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmZvRi8=">NiQiI1s3JyEiJCIiISIiJSIiIiQiIzUhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNDlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI1w3JyIiIyIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjJGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI103JyIiIyIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZRRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI143JyIiISIiI0YlRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjItRiw2JFEiMkYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI183JyIiISIiI0YlIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyLUYsNiRRIjBGJ0YvRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI2A3JyEiIiIiIyIiIiIiISQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjJGJ0YvRjJGWkYyRlpGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zdb0Zgb0Yv">NiQiI2E3JyEiIiIiIyIiIkYnJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjJGJ0YvRjJGUUYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2I3JyIiIUYlIiIjRiUkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjBGJ0YvRjJGUUYyLUYsNiRRIjJGJ0YvRjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2M3JyIiIUYlIiIjIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZnbkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBvRmNvRi8=">NiQiI2Q3JyEiIiIiISIiJEYmJCIjNUYl</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNThGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlgtRiw2JFEiMUYnRi9GL0YyLUYsNiRRIjBGJ0YvRjItRiw2JFEiM0YnRi9GMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG9GY29GLw==">NiQiI2U3JyEiIiIiISIiJCIiIiQiIzVGJQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNTlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2Y3JyIiJCIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2c3JyIiJCIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2g3JyIiIiIiIyIiIUYnJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2k3JyIiIiIiIyIiIUYlJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIyRidGL0YyRlRGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2o3JyIiIiIiISIiI0YmJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjFGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIyRidGL0YyRlFGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI2s3JyIiIiIiISIiI0YlJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI2w3JyIiJSIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjRGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI203JyIiJSIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGZ25GLw==">NiQiI243JyIiJiIiIUYmRiYkIiM1ISIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEjNjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjVGJ0YvRjItRiw2JFEiMEYnRi9GMkZURjItRiw2JFEiMUYnRi9GMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZnbkZqbkYv">NiQiI283JyIiJiIiIUYmIiIiJCIjNSEiIg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkbW1tRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIzEwRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiRJJG1tbUc2IiIjNQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWEYrRi9GMi1GLDYkUSIwRidGL0YyRitGMkZaRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GLDYkUUMwLjExMDA3MjU2ODA4Mzc2ODU3NDkxMDU1NDE5NjY0Nzk4RidGL0ZqbkZdb0Yv">NiUiIiI3JyEiIiIiIUYjRiYkIiM1RiUkIkEpemsnPmEwIlxkb1Azb0QyNSIhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGWC1GLDYkUSIxRidGL0YvRjItRiw2JFEiMEYnRi9GMkZaRjJGWkYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFEMC4wMzUwMTI2MTg1MTgzNjQyMDg4MjEzMDYwNTQwODMyNDNGJ0YvRl1vRmBvRi8=">NiUiIiM3JyEiIiIiISIiIkYnJCIjNUYlJCJBVkszYWdJQCkzVU89Jj1FLE4hI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMEYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMkZRRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZmby1GLDYkUUIxLjM2MTg1ODg0ODQ2ODY5NTY5OTYwMjkwODU2MjA4ODRGJ0YvRi9GWkZnbkYv">NiUiIiQ3JyIiIUYlIiIiRiUkIiM1ISIiJCFBJSkzaSYzSGcqcCZwbyVbKWU9TyIhI0o=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMEYnRi9GMkZRRjItRiw2JFEiMUYnRi9GMkZURjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZmby1GLDYkUUQwLjA3NTk1NjY0OTcwNDYxNjMzMjU2ODgxMzI2MjA1MzM2OEYnRi9GL0ZaRmduRi8=">NiUiIiU3JyIiIUYlIiIiRiYkIiM1ISIiJCFBb0wwaUsiKW9ETDtZcVxtJmYoISNM</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMkZURjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GLDYkUUMwLjU4MTc4MTQ2NjgxNTAxMjU4MTQ0ODI0NjcwMDU1Njg0RidGL0ZaRmduRi8=">NiUiIiY3JyIiIiIiIUYlRiYkIiM1ISIiJCJBJW9iK25DWzllN10ib1kieSJlISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMUYnRi9GMi1GLDYkUSIwRidGL0YyRlFGMkZRRjItRiw2JFEkMS4wRidGLy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGOEYvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGMi1GIzYlLUYzNi1RKiZ1bWludXMwO0YnRi9GNi9GOkY4RjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZmby1GLDYkUUMwLjg1OTMyMDgxNDgwMTcyMTQ0NjUxNDg4MzUzNzY3NzU2RidGL0YvRlpGZ25GLw==">NiUiIic3JyIiIiIiIUYlRiUkIiM1ISIiJCFBY3h3YCQpW15ZOXMsWyIzS2YpISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFDMC4zODI4MzEwMjEzOTA1MDM4MTMwMTc5NjE5ODk0MTQwN0YnRi9GZ25Gam5GLw==">NiUiIig3JyIiIyIiISIiIkYmJCIjNSEiIiQiQTI5JSopPid6LDhRXSFSQDUkR1EhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiMkYnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjJGV0YyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiM2JS1GMzYtUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGaW8tRiw2JFFDMC4xMjQ0MjkyMTU3MDgzNjc3MjIzMzI2NjQ5ODk4ODA3NkYnRi9GL0ZnbkZqbkYv">NiUiIik3JyIiIyIiISIiIkYnJCIjNSEiIiQhQXchKSkqKVxtS0JzbiQzZEBIVzchI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiOUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkobWZlbmNlZEdGJDYmLUYjNi4tRiw2JFEiM0YnRi9GMi1GLDYkUSIwRidGL0YyLUYsNiRRIjFGJ0YvRjJGVEYyLUYsNiRRJDEuMEYnRi8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjItRiw2JFFFMC4wMDk4Mzk5MjQzMzQ0ODk1MzU1NDE0MjIxNDk4NjcxMDEyRidGL0ZnbkZqbkYv">NiUiIio3JyIiJCIiISIiIkYmJCIjNSEiIiQiQTc1bilcQFVUYmAqW01WIypSKSohI00=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JKG1mZW5jZWRHRiQ2Ji1GIzYuLUYsNiRRIjNGJ0YvRjItRiw2JFEiMEYnRi9GMi1GLDYkUSIxRidGL0YyRldGMi1GLDYkUSQxLjBGJ0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YyLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmlvLUYsNiRRRDAuMDAxNzMwNTA1NzMwMDk3MDkxMDQ1NTQ4MDg0NjE4ODQ2RidGL0YvRmduRmpuRi8=">NiUiIzU3JyIiJCIiISIiIkYnJEYjISIiJCFAWSk9WTNbYi8iNCg0SWRdSTwhI0w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjaGhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFFBMC4xODk1NTk4MTAxNjg0MzQzNTU5MTA1Njg2NTAzNTJGJ0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiRJI2hoRzYiJCI/Xy5sbzAiZk5NJW8sIilmJio9ISNJ</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEnY2NjY2NjRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZXLUkjbW5HRiQ2JFFCMC40OTE1NTYzMjY2MTgwNzc2MjQ2MzI5NzQyMjE0Njg4RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiRJJ2NjY2NjY0c2IiQhQClvOUF1SGpDdzI9bUtjOlwhI0o=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjBGJ0Y5RjUtRlE2JFFCMS4wMDc2OTQzMDA4MTA2Mzk3MDU2MDc2NjMzNTE0Mjc0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJKm5vcm1+cGFydEc2IiIiISQiQXVVXkxtMmNxUjEiM0klcDI1ISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMEYnRjlGNS1GUTYkUUIyLjUyNDM2NTQzNTU0MTE1MzIwOTU4MDY3MTMxMTUyMTVGJ0Y5RjUtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlE2JFFCNS43NTEzOTkzMjA4MzI1Njk5OTg2MzU0ODY0MTE5MDI0RidGOUY5RjUtRlE2JFFDMC44MDE2Nzk3OTUyMDM0MDM2NDI1Nzc1MTkyNjA4OTA5NUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIhJCJBOl82OG4hZTRLOlRiVmxWXyMhI0okIUFDIT5UJ1tOJykqKnBEJDNLKlJeZEYoJCJBJjQqM0U+dmRVT1MuX3p6OyEpISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFCMi44OTQ2MzgxOTk2NTk5Mzg2NDcxNjQzNjM5ODAzNTQyRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiEkIUFVTiEpUk9rcmtRKmYnKj5RWSpHISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSNtbkdGJDYkUUIyLjg5NDYzODE5OTY1OTkzODY0NzE2NDM2Mzk4MDM1NDJGJ0YvRi8=">JCFBVU4hKVJPa3JrUSpmJyo+UVkqRyEjSg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjFGJ0Y5RjUtRlE2JFFCMS4wMDAwODc4MTgyMzUyMTI0NTgxMjg0MDE1MDczMDIxRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJKm5vcm1+cGFydEc2IiIiIiQiQUBJMjpTRyJlQ0BOIz15Mys1ISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjlGNS1GUTYkUUIyLjQ4NTY1NjAzNTYyOTI4OTcyMTM1NzM5ODU1OTIxODZGJ0Y5RjUtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlE2JFFCNS43MTcxMDA5Mjk0MTM1OTg0NzY3MDcwNDQ2MDUyOTg2RidGOUY5RjUtRlE2JFFDMC44MTkxMDkzNzI5MzgwOTEyODI1NTk1MTM4NjgyNjg1NUYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIiJCJBJz0jZiYpUmQ4cypHSGMuY2NbIyEjSiQhQScpSDBZLzJuWilmOCVINDU8ZEYoJCJBYm8jb1FeZkRHIjRRSFA0Ij4pISNL</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFCMi45MDM2MzY4NTUxOTk5NzM1ODM5MTkxMDY1NzQxMDQ4RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiIkIUFbNXVsNT5SZXQqKj5ib2ouSCEjSg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqaW5jcmVtZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZXLUkjbW5HRiQ2JFFCMC4wMDg5OTg2NTU1NDAwMzQ5MzY3NTQ3NDI1OTM3NTA2RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiRJKmluY3JlbWVudEc2IiQhPjF2JGZVWnZPXC5TYmwpKiopISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0Y5RjUtRlE2JFFCMS4wMDAwMDYzMDQ2MTI4MzQ3MjIwNzkyOTU5OTQ5MTcyRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJKm5vcm1+cGFydEc2IiIiIyQiQXMiXCpmSHo/c01HaC9qKys1ISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjlGNS1GUTYkUUIyLjQ4NDgzNDA1NDg4MjI2NDU2MDY5MDk4MDYyNTQ2NzFGJ0Y5RjUtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlE2JFFCNS43MTY3NTgxMjA4MjE4MDkxMDI1MDQ5MTY1ODMzNzgyRidGOUY5RjUtRlE2JFFDMC44MTk3NDM5NjUwNzgzNTg1NTU2MjY5NjgyNTI3MzIxMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIjJCJBcllEMSk0cGdYRSMpWzBNW1sjISNKJCFBI3lMZTtcXS0iND0jMzdlbnImRigkIkE1S0ZEb3BpYiZlJHldJ1J1PikhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFCMi45MDM3MTgxMjA2NjA3MzE2NzgwOTU3MDgwMzk3MDUwRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiMkIUFdcVIhM2Q0eTt0ZzE3PVAhSCEjSg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqaW5jcmVtZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZXLUkjbW5HRiQ2JFFCMC4wMDAwODEyNjU0NjA3NTgwOTQxNzY2MDE0NjU2MDAyRidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiRJKmluY3JlbWVudEc2IiQhPC1nbDlnd1Q0ZTJZbDcpISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0Y5RjUtRlE2JFFCMS4wMDAwMDA5NjE4NjQzNTcwMjc5MjU2Mjc1NTE1NzAzRidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJKm5vcm1+cGFydEc2IiIiJCQiQS5kXnZpRHotZFYnPSc0Kys1ISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjlGNS1GUTYkUUIyLjQ4NDc0MjE4NTM5ODE3NTkwNzY5NDU4OTc4ODk4OTVGJ0Y5RjUtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlE2JFFCNS43MTY3MzYyNzgzMzYyOTQzNTM1Nzg3ODgxNDIyMDc0RidGOUY5RjUtRlE2JFFDMC44MTk4MjQzNDM1NjAzOTk1MzI3MDczODg1NTM3MjYwMEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIkJCJBJiopKil5KmUlcDJmPClSJj1VWlsjISNKJCFBdT9VIil5eU5OJUhPJHlpdDtkRigkIkErRVBiKVEyRmAqUmdOTUMpPikhI0s=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFCMi45MDM3MjMyODMwMDc4Njc5NDA0Mjk1NjY2NDQ2NjA2RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiQkIUExbVdtY0gvJXoneSskR0JQIUghI0o=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqaW5jcmVtZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZXLUkjbW5HRiQ2JFFCMC4wMDAwMDUxNjIzNDcxMzYyNjIzMzM4NTg2MDQ5NTU2RidGOUY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9Rjk=">NiRJKmluY3JlbWVudEc2IiQhO2MmXGdlUUxpaThaQjsmISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0Y5RjUtRlE2JFFCMS4wMDAwMDAyMDU1OTE4MDM2NDg0ODg4NDAxNDkxNDk0RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJKm5vcm1+cGFydEc2IiIiJSQiQSVcIlwsJSkpW1tPIT1mMC0rKzUhI0o=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNEYnRjlGNS1GUTYkUUIyLjQ4NDcyMjQxMDE5MDEwMTQyNzI1MTc3MzQ2OTY1MzFGJ0Y5RjUtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlE2JFFCNS43MTY3MzMyNjU5MTc5MDkyMDkxMDk3MTg5NDMzMzI4RidGOUY5RjUtRlE2JFFDMC44MTk4NDI2MTk5Mjg3NDg4MzUwNTYzNDU3NTkxMjE5N0YnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiIlJCJBSmxwTXhec1UsLD41Q3MlWyMhI0okIUFHTFYqPSg0IjQjNHoiZkVMbnImRigkIkEoPjdmZE1jXSQpWyhHKj5FJSk+KSEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFCMi45MDM3MjM5NjU0MzUyODkyMjAyNTExOTY4NTk2OTkzRidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiUkIUEkKnBmbz5eLUEqR05hJ1JzLkghI0o=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqaW5jcmVtZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZXLUYjNiYtSSNtbkdGJDYkUTs2LjgyNDI3NDIxMjc5ODIxNjMwMjE1MDM4N0YnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0ZVRkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRmZuNiRRIzEwRidGOS1GZm42JFEjLTdGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiRJKmluY3JlbWVudEc2IiQhOihRXUBJOyMpejdVRkNvISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqbm9ybX5wYXJ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjVGJ0Y5RjUtRlE2JFFCMS4wMDAwMDAwNTc4ODU0NTQ3OTA4MTE5MjQwNzM3MTM3RidGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5">NiVJKm5vcm1+cGFydEc2IiIiJiQiQVBydFMjPiIzemFhKXkwKysrIiEjSg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjZmZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGNS1GUTYkUUIyLjQ4NDcxNjg3ODg4MTE0MDU2NjE2MDEwODQ0ODM1MjlGJ0Y5RjUtRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjsvRj9GPUZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG4tRlE2JFFCNS43MTY3MzI2ODM4Nzk5NDI2ODQ1NzMxOTMzMDkyNjc4RidGOUY5RjUtRlE2JFFDMC44MTk4NDc4NjIzNzEyODYwMzI1Nzk5ODE0NjkxMTA4MEYnRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NidJI2ZmRzYiIiImJCJBSE5bJTMsO20wOSIpKXlvciVbIyEjSiQhQXlFNEw+dFhvVSp6UW9LbnImRigkIkEhMzZwOSkqekQuJ0dyQid5JSk+KSEjSw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlMtRiw2JFFCMi45MDM3MjQxMDExNjIyMDM1Mjc2NTAzNTUzNTU1MzM1RidGL0YvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri8=">NiQiIiYkIUFOYGJgTl13Xy5BOyxUcy5IISNK</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEqaW5jcmVtZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZXLUYjNiYtSSNtbkdGJDYkUTsxLjM1NzI2OTE0MzA3Mzk5MTU4NDk1ODM0MkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0ZVRkBGQkZERkZGSEZKL0ZORkwtSSVtc3VwR0YkNiUtRmZuNiRRIzEwRidGOS1GZm42JFEjLTdGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOQ==">NiRJKmluY3JlbWVudEc2IiQhOlUkZVxlIipSMlYicHNOIiEjSg==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/SI_paper_II/Code_paper_II/Ritz_PWE_Expansion_Ref_Wf/vp_14_75d_wf.txt <==
1.36701859776131481109351046380535636775944734634493912500644137947599618408
2.91818526370615546506271357565079096288977395165080494958397801940075799654e-07
-0.000178585564176067972822035252443984390873106612424386977923932312874436697504
-3.26037841590159805462697086207650272435870032494913246707457361781108821651e-05
4.69594660784804757356234827799277215733944680929198217336116202365004660816e-05
-2.65908114177913158007060470758820796322427322990188503728624452631476698526e-05
-0.0019430755592381092174033965190187129512568038186114321327812506368194051162
-0.000342229044915094197888194731871797956496050740242839851978183173297496548883
-0.00252047794467129815769711092249257207264018881399701189859926945905315140846
0.000564440265377790402053468782992445823746749393158347600190902600059434263097
-0.0043227151500568108644508801915366039710036458133178899198562012298550409536
0.00117310640248736773188801683789352825556427674716049612487529450456434267547
-8.92634220170724004152153635474424546858651326186412571721180001132301443999e-06
-0.00161117110167609841382384797467793246694621723271817226220790513295635453828
-4.63355121333386858612746110753548735076136063664653800949450242889872064003e-06
-6.86255728638264669291323592478850202367528764720279537784858513413202348801e-06
-5.40754880864974947421483315404404229709017629930231451450254820149186395347e-05
-8.98076023791850551355159899565168820320901422477923184222981013009686029224e-06
0.00144703243969627146973085614169240219016483958988760614401283967915619627367
0.000262427826699120479142606424214886106640237892760510935453215727029029592297
0.00382864111281220133479135869085554411960837731575399048385727235448550816515
0.000867455765100719513045480088034609802050782294133399883251903658737380028145
0.00530721534884327230391892318124858851645747693487453504694031717591967383803
0.000343379280147520830069745536464176092085277064682347070625872535695224725798
0.000938669074130078947596655793950089326401071828835495518718917689864876956895
-0.00864443601330533035817106320568031168984192352899630991872145734693243342845
0.0139470977305605934612665693578352632675700721404893391973830314928584056462
-0.00916090415277215519047180757367506922160461068875876006486099863397839597961
0.000414182877214414877902055396274867450810912716663039897648082390522068506157
0.00359179817823746904531638343500812463661457145104007494762395150777132719688
0.000419787366753730078178486869842648468710982726106898075957445066635630362711
6.73073602160903743551714829213212208836665996818443146804288556349583840852e-05
-0.00437189134341399430931138928999250006384295064755122327631543770886282723975
-0.000772168505205948386006054745064262215218703160263800102385972527613941267095
-0.0131856670330507567758512552325509058665564479567226613416650692068447471173
-0.00248195838837507155215001138819358866389849968910299315078669133125232553226
0.0150018673975349182479343232615545300878228928756381823230230014173610502588
0.0035209586962232755719735757921705900168036358798442181269539170921321352291
0.0358593105947330169881190126736337670849459036592939580215498588526991729812
0.0296692313396372869759659794337816391289633555162786778187717974992113246201
-0.0157342318412935726031699018804695998819681881548996301252032879854213359194
0.0266468397184525409557214599716200698370434516947215233165088960990054637887
0.000206329113355066132160624330473068649391884363084173460419846368283786743559
-0.00176771731243940893973249803077931614088952508943877750411798225861769357356
-0.0011761513969145478329067738851309577549403572292741520874342913450871159559
-0.000176715382717551564063394806861161206221808141296952730686164323334034801149
0.00336525403319144094836503770088989075760301620581673592332977501299306629923
0.000524677712841376574053527670623426417505454494804920505433873810716826208867
0.00366637147741444997362151062145137312242353196295971190575975758234773197301
0.00115210490888026332833520139084345820956623340960110442144054314875657306548
-0.0565693641135368101666330739163916226316601077369986125711332517499016867998
0.00298914541630863184487577507895557478802915141532243322701427120368793710584
-0.0912230259252308957190257883895265508205089247708370054981002224996498320964
-0.0314135224230722984262201438874860705133147427951671978687308678627332366031
0.00497679814559965293459440272571118658542598711701613231848826236571318967785
-0.0320565040179835992772474790509672838344571619784430170740074505963298611893
0.000783750577291463234725160310508736474686170185390249750778237555674307138388
7.13944527216654179829512871042613517679654590212380627022581469800869662839e-05
0.00671109451374501839854937943520060177965322307418232836712041025600101987376
0.0011142664974029052756255895228740352053541577851389099774193575179055924186
0.00854737768304064262031361616780410942022052129606335497910938801650189334915
-0.00244219157278741302844133999033827531892847117375017221484584647871740108998
0.0339301986938321122299878172836492749452790539263711336106657930706756186615
-0.0469425538085800989017440336468330932402059371854356014027720159494609293145
0.0966569531347707618766413426031230780781190743791460191367325852676733872014
-0.0141762712595517719692706446127885716066106912577805162475737701721010454023
-0.000585736187101144273179336108677948193092408742368970474380973999724462804572
0.0128442218804179856153149288076664923093802471963268881029739415944007205268
0.00205881109568329761896737932105504947028606352213770464186074624731251093275
0.000420459876162562275834444634595338847874232935150230394999158971574241345077
-0.00804263412714827392241842439382132669485395860274164310464899024074502772128
-0.000668555799176638999355568824100490042298844299623312829655322313999550456766
0.0344743511257135950293235580845394580524555287837424775449973663893631897325
0.0090205667427597473320090434901078293748199704831745836049524694899329768224
0.0756846783316897284687212555216328184227476648886021441860982202242346577251
0.0879673826689073950284111979913797002275366375577347783164881474763824571087
-0.0385160247591584613923484633278314564888150914986493898395344054775937975538
0.0487807921640062757658007774157158195351783834302484376711233291451635212147
-0.00354439510270941378254691251063229908462362327984331782011793667165328408995
-0.000600329782639505636347326535089206065778358529144943964390201183105400675133
-0.00242323564639889954720810599391174374753780585784128780913188860794841623859
-0.0013535555437205048014819726413249969645339026501498986395576883181415061196
-0.0705980790275811386303413721051324228348793742902353598397128223631015963104
0.00721473062052244496909881197601817431227097508980031938273066899948224964923
-0.138125486763302172220450245709743116147003840627916889772362650535434004676
-0.0523636589911121250496029511996828190886309205550186472485752651284333956533
-0.000825989673674667897877809051031709346386472161249428179509951221074685384972
-0.0245235279862495157274549900930301097459230857264400278297731055772961508426
0.0006468669035744026114065363006035025977854154009998631264908097165214558467
4.29615546437397325236523074615520922774889262147593882945396391936045947443e-05
-0.00577394143565075398215976950090104369397793237980943219324234470684584690205
-0.000242692233121101284779553610740648796754329892357204523076469212328708912737
0.00681010130160066919711413408695392303352535587842388985079252599320364599967
-0.0440097889419160420711596654891466292931031634577381042581014396340587226586
0.065024881243830842872645611226653354617457216831814698461497164090304344923
-0.013184813227418410794282197832932580562132045519662794630346400167858028698
0.000767147310699838951902517526354688914059968664394000768537378727575039288195
0.00017790828542406038665177187106565356192821006723850907528731915480235842753
0.0196104706017346691930724122201170700749641559963491673649376647307049864475
-0.000560596484093256224221887521882810972804111714884635128168084671280885071774
0.0632515769741216666003812487906586262098152864961352439404258079902730232644
0.0434608996979075998845246947135605338414774150472554865525946459351940980406
0.00320442089159598765894071082573403201239215287753715872049085847594386476452
0.0182588233227484750888219343773536910513810065544036182706474119199558933779
0.00127565776354505891730132550236092283469626488241593745649053630693731158699
0.000120656577391598107499508230110149473147662158329421640183652343006230992488
-0.00761183492608885664497597734181616057248246924523161013245009359189035128255
0.00754068943198654145165733842438175298787509046280765653471276699628922516552
-0.0349290661748969167477754730070131907849594858310318056941442508072954970044
-0.00735656657323959813943088761117857850462931905075981860269813322246797768274
-0.000734234998513601521494367770107050161157827805232965019041174855649672763331
9.87201954017072852318373506137856961736812448665624879884530184361191304725e-05
-0.0071499757642028147123344342548086747251740583398397255439385158560332056636
-0.0087361855195241758174739837292022370445878830275970021685873842068787802402
-0.00289599205772846178875399390834316469963341071572128244889410867612252483458
-0.00559871798450673924270941404193976057878974158786475231281115141808931862353
-0.000962990442402272219383182451939978344947449328686044681388112644903668338358
-0.000360726490672196539584656761078927588374415242650520569602565188845410462525
0.00347721029595618231731267375247765559854282232094870492243469838211469030053
0.0023778279266732397372238588964933126411686798964110326429450028409563522326
0.000242943058039069779609725686439121439219750522350477701468081299671820424152
9.64101476135574573151290870413100071861050996560113324880226786275759188553e-05
0.00109760309291103307419482342646422766427433299586780789816035200032168027769
0.000580913513596098807135891613452597370732213450035540931762908036444074009679
0.000402512729700582267521063996361025544477906525617816798392300771973434956129
8.00890238979035509031636410253403048623519936253481956965089990249823306141e-05
-0.000130831179895828065940148633086792666854941208997950404268003356243100450892
-3.02803807547002196779150866395525575551090856862096022454909923477586757531e-05
-1.3670187865342425504743234364203916691878661751748069452223965668871260728
7.45387230254203591514990099724683283643773357007789933507317814676043439315e-06
-0.00385550323233444802374812042221134758016206233290790979898744069821080053598
-0.00155629967017150721107362137555971449762129359154668713654872264554887055319
0.0288822822124010599467042534766857417267844682820718870794009102409744291928
0.00778880282209815506951455743638600595880178691950201038024061597504021913144
-0.00377598344650734493308293440259193388880104367164264390044454588432260210834
-0.00707368560784639136604778656083846316870684724945409155210551328697677350448
-0.00457299386157901435935937542945605968065076473184639397592783634251630462685
-0.00860341258537486389492212819616137839052194319285046733608379396021129243517
0.00199434445668679419463016955629991666435698002325482667814169894359589718864
-0.00268401727308454835119272009523862111363651582411186920336560585919769003886
0.000575351534937388787262382793570024509081063809326019945149600035799261150383
0.000166851170422479295557693620733128428169051388341556018444901953575422698039
0.681278366775186088594353914789360656396837347217930804719811302388897042621
-0.000726398229710759583489340821881244288761727959309921188581462511009246218001
0.0392847669778175557491692093542221083046911644801645287592639363543329395968
0.0142865963206293347176375619135428034162788925169518400516847531764325327716
-0.0954176461260398063063404263545210203378670163029318995116229403600151546958
-0.012421860325167587430982246234135015860883679680692003752905795890374831176
0.098831952787598224693831910797206122950424910512296495900084888952057380681
0.0488249907099804187860340822713678421756908496830004143797721761395997941102
0.0598038536913016440833033886216321428225646622119596661474006749686423684282
0.0359548372516304641329576020975302894777566940443050731477445184104195741137
-0.00636333078695581163824825352651594653112690537774504001708785314911168218166
0.00638715026760536177420505682114535556144308738633944477274064505071981983762
-0.000797180707524715096790403066482675707430786646328719275005167352842449078279
0.000515917590556520381861032094052216472057436910735682331781897644059674936041
0.0220210967653161438317611704467260067629629446647292131335560146967680498233
0.00666962407223894721516789856281271086875284008401848286337048388246781580906
-0.153269613994070954687349737056834252146003460242195355882249944013778009582
-0.0509771702532961659723108689063243742606209840696602918548657466362559247253
-0.0805844941485400804890693952864672335123340763047029359311070446770210938865
-0.0695771449133005690457503074281041224464908520694065911664807217188353189516
-0.114425603531409969476206935043609184058943751595581725314205510227525061143
-0.0403048078573006966068420681775908574648692782831446268476231450172270753985
-0.0588191764137079034700450372558387715725522404829569026980696724361397598362
-0.0146951327937685047509604680298019392338677264826071024827260859843047012172
0.00645170678939831841385665338604242007493571807161306220274551972412367687423
-0.004692782219252331846752845261649193392897141882838120465591817793227977584
-0.0791259989200684515324242096581686095482108097600289998745825606189720993938
-0.0227729570912272888496320351461058222585331715019249868364283158699284972852
0.242310664304486252901833740490796427254806851358261294780135075026311781206
0.0693359490693662198462049881864254852245755016529644260684368574887342138656
0.350724087451961943588729561154352861062387646995913177391460781194873464527
0.122402465206532418333748290847909240513815186164100146583274829585352789855
0.0667855899161063681118771400869370878631588815026614960384185601794595424572
-0.0322677487646210216136328181377110630090219851934528587139163970721127215088
0.0549181816915991105256828022938663393074980017248261323149096489395325445561
-0.0121786400691644982380879583708103139065906431425228778153031219110726313142
-0.00365766863823286512451413243546697086282393487089342607623607754618661005632
-0.00175461227520499048319378473606113862870395438279360188519560948488400554715
0.125714831220494301892434451534748874525550216547851993835693775591461087917
0.0321803352173488108790912489662672293911585640266133042575642667434157136565
-0.0296065699358185430966778375265124795286676595745091455558161419870189510905
0.0154727588782561288995106982700644453159123372724958093053618702514536119176
-0.171440472705963556690217395242518242227947866735749974947535512904641247902
0.00223828992395743569775782314327815361710600131605178972088712426778667378952
-0.136802498439451690248017855068988745058226973823970645756347367229351189777
0.0547471245872384740474968438470621764226235735640144620053177305524537558413
-0.113577148876404350804094343126165871088206515486374834536594636857610066595
0.00357208242188878766865615621823155192190038331865396581051298578333014569984
-0.0531843844872131709150049214737656074379305987609115698734041445030390617298
-0.0041270989976530254001891120734890732603184093890409368696637571845932864595
-0.239912330207792195450897713283448742277627646078245380943356392842142772154
-0.0889695554491558085958656185149981518459017855831443304025294182519749566718
-0.244346104918451968396621552617636698080040863821879214510551500808957129241
-0.0869573116929623745392383287076452070906849742780127571858273321264171814671
-0.0525849904606868137792027838921003951999276341642631818448667782435009172489
-0.0778432109333435691648183195407902916146351551857155625302354384309555977248
0.0442203811893116739033473731955358262137195949867863340496464023851460610289
-0.00967491233411755296319427581864388884178151509183495320802931061078944069568
-0.0856902723264002530586912833430683684786550298019475590953310557114287080703
-0.0349518315722052571709994237728138851749243430076368599109114239290501634096
0.0917644452831930721831503648038581344262765802094666589267893500717510656154
0.0136675508753074782782632136524168266508027983525746555612290907201350496116
0.277505000159648837752203306716956674977776434828482908606695484652924645611
-0.020412125282761738408877685541499560632670659603870962992895886000790711053
0.251147920111398853453010706586616714977860356717224836285129999031943147254
0.0379153075666423650024703922681359890236425233610018008891362086523045284079
0.0859989812001165368924830969644365281835812465950377159290760730637115705186
0.0232366717698500402426644166994734154042503094046183391947793146933050894435
0.113661069220885078747643279503808344777353199564924843238959057824504066584
0.0330330561345869266937289695787706040976690424931393073151442326491409449045
0.0576710460669271504355194330244222213299378873262242298980735651805641319323
0.113941084022020465364887220722303660998686029597357510239510813163584813995
-0.0833042390870043656485535480010709016822438138028613902376645320917800344204
0.027447546709729701434006665097614309031956976429550934998710559209181767059
0.0175639609128297445576258559529998323000824321776713796231894991267011197221
0.00934651991010372426666916327963952233613377062164257366053679001047235959034
-0.0180387007620649421693020026516420571844815481968661092119098973496216239051
0.0275086482079462420955129863034298389353237761473347865276264179493152079599
-0.183741251873132385564065142649021950762515277359391952696849943049114918151
-0.0415975286778205457799806453504131899742909152666974559656372541070143441057
-0.0287042439987310457449292966553889085823975338748661901037167665712383541151
-0.00286027440682865292101335161218261621770965534893732040319600561078973505169
-0.0828316715467469441357130525904597759025969521444024497079707373308458000983
-0.041507902677198065588467669410686588824982575910256193464607947973685718858
0.0526268508902706802029627322452688353402366501208314831919687089315564944706
-0.0202543859094389472441950989222503212404605098542793820710892961068953199439
-0.0187001279333571497219233012489182796002553247871112029423976429735246068571
-0.011235383409944013690532636231104918788119002273560592521932908506678618261
0.0517865858887396666734731875161532118570258663018247125885373671741475702746
0.00526992042618499785700516851276198984653455941265696663139347461173610009139
0.0209894993194884880959367757160353130839001935577214975263950441402615948654
0.00440453881478610628827519575958443342697130696842073934337518569279501878349
-0.0111647049589735277675458611528903801780723589288733248274819922683584157172
0.00490347354775611990707930350218148114296146324323997606048351508699905889051
-0.00526053777475445969249742344778235576128675098049763799733969840118406072575
0.00115494672899454146843945821880995979470760838079024818482745936761172660126
0.000644159954685405741994722737796871857628194666582068157979126947969235900928
-0.000328197147548616754330727463819101585674968542525372693495475635986232349905
0.635685707678845535872024169487848839851273886023255213344064620393086577915
-0.165958742855362187679698912281592891000451141557709708214447172663544833749
0.237740378539070613135880250634610390842435815230574677160119638359250740394
-0.16751257463972516465645082291720050663343831825961886297050431438409076933
0.086210572692670964199976458342184847362250338264736411449137445713120658729
0.0759462007112871100678537907120463117326426123020070816124811591774123994957
0.170074466730389358742467532814597699778331579758361921591365393712501795292
0.0565060458888995934136934731750271726857546193275163190993179820252086082278
0.0489317602382780088352689600232379636071243920930360949675541951192176896969
0.0176415422179637371579601862336820828825639269328600108356518492110645474977
0.00176731217821720996074830170889005577429549891598997913287448666462117249897
0.000266502151174336098647501216176572421911485464997825749712820025869060249138
-0.00036944022930780908317873870924980308160837601123651506053596545503051724754
9.77227736912516838934345300520776846993282007355796900171351658248116230546e-05
-0.685830536251552709143408098755940681329054932621315511360762344701967932936
-0.00479879980431560414391355802688783862049356356922224839969706389392949236623
-0.460561428466683232759904888627847200479189928287446942561582624602071859488
0.0659451335824718211866717172727279743539066039756946482819344172570201915447
-0.633626483339658877244428827958970475472875492991489716022895828520748900883
-0.404873003958251232946692025395418466574982861122288492944447804094481745373
0.0177144742084881765180488034420662777183902732401906750116298198563947136626
0.138389544178114475423011808885807039730633345095758722916309232769182525533
-0.0755323487517918781500539244862401963081427880678385246758975374792835718797
0.0437337656939553765707588796019413790162668920594285102854361345037120603862
-0.00924927046906357153655740810706650916742596611366526616362558846519382020929
-0.00087613757121881722010280308536538130128027829668397195765914753863273731081
0.158193730888660935583106042827105369044764745348371077574872343995772178131
0.399820887339529134270674310697309231203940701270461244625544580875085626851
-0.105022355439860752130144255957596031699165433419300269676205939115856488933
-0.39611838132072685736258237549582109163649550944427093550255006902132753074
1.1774565995217062258642806772182578341080857575346912599745478138493426428
0.368780919526669271216546605079029784909924610790131396653474656117678011444
-0.227922634906478588904421360141850689021510771480603111875320041309596517695
-0.16863361252045035191529091965943699242208504979293967501893497371421624528
-0.0636799979826931714886836348616954190241391270318500265123731633797494895532
-0.070005599985582614754620278494212375348158162563480753198339724084410375637
0.00827887786337206817611735630923071110526997948293001205839609546644966810113
-0.00260957125659337778150088759600237464010603361004697847377416011898039144362
-0.126270200750293868640509213301571789309457317971152291264128338081823167817
-0.272297019436664440397136311294789094678371613451768122174007212116780129397
1.01072199217947247426011508133701595243135214314568050955810161068023188828
0.829815322355405889631119534752596171552566694046957654746512147833872728899
-0.621782372856606204400782626753796669479089812165966952572646038100483795515
0.288571587860859771419655727285772954386310200798467234412437482934681383122
-0.220030575870655668561535683192968626590153452806551330319101954705744492816
-0.151926184071346537292925772821507663455868203299322196759932105131021236277
0.0547179022910270651729131034544314932007864973841635542701530216990294648825
-0.0291409985579196161365792391110321756313049326581842783138689204944109178199
0.742777822687436588193111361647151956882283027077097855171905058315916181251
0.506640784180441163319352607734161574425258868720045904414522512082152686774
-1.10528667764836172345514455533714768043809272518963807700070924421853739567
-0.52347984043788146439298967450235410792056978460598781696869761052717283646
-0.520862017929888665313847674680742923188678799648575296143350641222368333334
-0.582654976500753331318381445204470900157138311432124283614679633227926328303
0.37176747029575572398119705861763480133114419197868533528467846067705082823
0.0222132969925873387426408485803461245024501390084880624465879235608856654687
0.00242945397546180164658774947589893566605729703017180475433010018601960974527
0.00129556818665501882869186129710307004663743973380675328375219058053412507745
-0.839158939024833210760017217683669334738059586682317557506716892664612424373
-0.413061661079238984138488582418093918963227876026112254431573304677612733036
-0.0273179024898659680876051521997054857178773045341500810084461532211819140198
-0.324022659932787205728455062173397584519092599497488813830530525799806564365
0.90204625457080205527759436644683567959293370775199707467190204252406359485
0.180551034514249533512693871210710453843136408436906771792538716336524374627
-0.0546169452551730279321535579977666029828650920564933562252038733885454626906
0.121530140006581734878561674319855269837705894197193637234602030635958305064
0.275871446160579082098503210827049668176453485399286004363658881555375214816
-0.0147155223861914787588400337168771011893564363726518002230762375046597426901
0.772018871503973234658847760129183096493037321353097353448418386869256268037
0.395998603635170789300711662291149831809887130538587933408774399632741540488
-0.387781740690056644507064674610026347778450760829917408892516320241956766167
0.200009738132528475558282557429092233632192215921376915670130464492381128706
-0.0670299772196679859312790913102514748780109889337088597954526489069780648158
0.0156403082465549483768886283755486808882609004256599688944422268739343443362
0.254726234155274715465324242854223063140614249086095639435183285929585245745
0.222897345451461118930709834087688096189783261366871508275543752377799146384
-0.439681537198823915455235669129350830348117551542108472797802333886535717814
0.0720442215180370357497096346320740777398946519184679937755010283356368740844
-0.0213473682518227371943017842748638132287311436383567839254963931399811592407
-0.103920971979437345030514101285450596527449300188107624035244807125497546867
-0.249317011402976682221832031825078956830388900513538094085336435629870092251
-0.0606596225720702869520836584107310359229958370403001013137351230164975323849
0.0208530794525146095080535818773690372415855503236468150656605148551532110673
-0.139362754287209941827705605068747064657739469995856059091038907459346206217
0.0706647803485389382578831264765446164281680467800895331798565028339871530668
-0.0182888919623648290794918159008681154575533314181235342247620301590685935782
0.0498899983417847686769281320693160489472292328163271420730609979199891037893
-0.0550475913374355293202962656446675022166152732242346138665348059062012798754
0.0479137396807851083293846053818434400941185888713773328109843850772500251488
0.0104557105503173097393206103319874755440039612528969900503339913675627500379
0.0208488913637825984372146836350721773028227318855357937743644677466686378048
0.0203769151306427963629290386528823199930217038511624649776527141149509797239
-0.0192180580320936421635488357415016779385581637551302451883690459623185256566
0.00531466355467743245169650801357427929211798600277676563146200221692438486254
-0.0107808350723775504360957858310956353323950618134060659071260002257160554934
0.00312569461410241009925980160969928473722929780149495070619239433779682434579
0.0010737089905600857792781714596618376224057549363504032064917459939402022382
-0.000329902996987353041074118811897559920111296356619159556628952232315296296703
-0.140745425861144913466637710124431926434713532035793152019109052775253891593
-0.00376231285154085934524113746778236435284085658961788046017203016118029573783
-0.123002034162643749976690090436145678246819710968350300566738506922304977115
0.0546657789763273854086610746108534798164443746519996998614673915576673410398
-0.198796509076523899234263657550917515484399032056944929432878357436815254158
0.0558272399507038780390918901974990689416107819918626524320062029103365510646
0.124770858727991696202992499800749292470250770796748316500624248925314578235
0.267493025690191836820763658990152107673870229655959557373634265815655055162
-0.0419399455248911617591219401226907400919017685949547363697524003335644148722
0.0253416981554719691940189849580778126777845521618703875731166983779033852072
0.000303514268802625455161249768005968663442443826999962476581241581869153800155
-0.00059918398213175434309195169277989340668393096732841001907486205934704111503
0.368339589169879541154927997604539242782163391701972466611586284775603750287
-0.0686613736496715240015560786323583560996711711289438245471639370411207812418
-0.150987218642473536169772377040052357205363657928194859887574122525499341754
-0.306997438809594258788814297787362188956125129491439270449431158336586052562
0.850928474652116787277248918473453207579316475629619838735072931213383814158
-0.510112579841735268205998625794665990898292016293006582196447224146531512413
-0.431580245556745772902749076386707945992339529512121700074246804515383544541
-0.0809980378716529760606174474824519901050007751800937084541476615420246708045
-0.0035385776866259495534232587008742725784281360471332245239595763118033926595
-0.0429971229166823167975073514429149739969112087071335520282011478092941126728
0.00197093178304925836742833384414554285732629194262538346690948314380632526629
-0.000466859628611163034917669885252200947278701390907408458086821629040834466485
-0.224192525610394484464203752995892506600735098881212517986119810698412750604
0.102657579731252545712316454397390358919006059700492048899313140205205177532
0.814374888520268392379343532654977891054713599572330780788986045790193521145
-0.224058626364797145441735861671652797910643590281885279566912160327634351841
-0.651682124395548799959034876304099564877364497594950224493140996538634616497
1.18948906591773856626976484947520734838356857001452353949723469195123683381
0.171464378865209621978467686627806609297307871435519272469156437362868236934
-0.371074301588084616573271112598269919222986055594769869771422099887046100617
0.0690144171885063601672945019058241584728063054740259749706589636344346903996
-0.0256355661659328103191272633222781235540482653003260287540554914255200804406
-0.193918746481700261594552899408394173990486045891594925573955303218598115454
-0.433570215673767833242941573738247061273234175579367674180674678135397936773
-0.62260379751954515040292636933714512852912177141506613464838194416844271384
1.47395038604109579122358790726246145592902956238263586120172860195023231735
-0.492004194682198882058122236413538509538336026462780202417277273751741358034
-0.970013840509823693641393330091717432661691702858162891090048540928625239563
0.241368306278055194349797467708862448124460456203023452406719295650381388858
0.0384990779169133796468638113399203993868554507406952609028246862369030301302
0.000950626789184316439717839145380828025049375071956389042784798560914198369968
0.000183612745521749516032373728244146470024455344123042253776884920262309018391
0.191487580793140168997586881259726140941562913526788927705711163146345004391
1.24931598810207913726025768567688999893142286039800054286930064148267397996
-0.377856070476128545690808280131610270001209833688725273723344953730777447652
-1.87075048859474715542689756137394086989251672815759174444827604807624791757
0.99647651632593376692422947887881546370146103075031434630090795478493108717
0.104211959339246664087729367040569752020825440679600815707735929580592246893
-0.182672523595076882831689928223474056194839558889967473055753274695970468446
0.0978920368040932608577100016924151975434616551453296036800291076642844349649
-0.432959620521208690380853527525895718428906792059679231871856068486753417692
-1.40015181295878997173409062933715137573514713651533689122902367656320005085
1.13072740934218476078821208347607585376275258535216064263610871464760412056
0.63512852514376594642764613872637577909068821128123276113447841695760244922
-0.540112086309410016529405948324305316564512315316300641245946953285768334753
0.290856681034912166941132639031447070400077630226983720334811429452914340839
-0.037514676354011829457306141475494484598712038088056517330867541837195530551
0.0076184596997562128718480939666527608488117821725151224414602442397395306735
0.636639986823623621375937460179110004970721426814790045200064949030066062761
0.682416820872819938777411745736617982405010614364924069548048976839792757953
-0.808726463589776251252651771881590883887580999111372247272696187322159916139
0.333394717158036258279666082710312724475559841516283418541330469206219057288
0.0546186074882029099702213708999535447839628166871880497297700757737601383982
-0.062683710887713729754889977123035816362047254531436748724826460258376064247
-0.471287960500651352026190074071028743452603171463295502788105275130496051426
0.0542487297163408881088116300075905748142394194250698040689387155262165259407
0.146375976509484813848087489617680830134864280589582879017851316416068414478
-0.200097599207929739122810389146654930147123546265742948347478481567666719018
0.0445464073808910739216332439891839254806299455827267554876851188490130654799
-0.00964421410368917031683935947505478171563684551163579150722665856869832372578
0.150411145573117203441904293612053854135351516957020477733184640116792969023
-0.150548256019443437805031851396376643987393620269847841430396816293366691389
0.0619397543361528428656368039205518008467628522095990500568339807194769389321
-0.0115382042355148839283211091789025538980875290048354042589750220405638846617
0.0155237757756714954823139638402175477898196135247821011298819341713205968766
0.0211072361930716253940886417797344466522561687914330426330170716491829303529
-0.0110981336999141312953661573264314205133977295208374610392355252339563002491
0.00254823920747068480783774107995530650306084077773450654032519629096847267734
-0.0172770655094754127276573774334302297628826774904086620530382449290668371599
0.00617944875477050117322813809570854569868736340802581476593515224964673157621
0.000181890682624248606369937150696041290820920215220690189552469561713056260461
-6.44096635715205531224469891231456284663714157317327602700178953708300984653e-05
0.0315313557251440338080959323721440921378161978163667980153820702364175932563
-0.0422063710136117806775995137827795704036020712997715131241936607439752536995
0.0274821746817269497664082428678262684391680196367966670200274926452457648832
-0.0339529398741807046879978622873509854093605229078746856479836648927241777207
0.138076096729946682179205445711061903582297148039466236092058426261291055015
-0.0267491987070717841136080056739203918302567668539144756800310014283007285924
-0.253653324048970094126051633502445580024864054383327613573518081868756730286
0.150335965647044740429135594585636038680252485356758819207980668029464649063
-0.003338093895928609919288072170872268994995965079942405581090974750838791479
-0.00291262523637400683232854259464179759373914510980084908947507853668270121716
0.00017057659316346167244883954760471579884100002489306899897812628165140381324
-3.39720495693598678496723597361631626148412026854237798196121406631378378832e-05
-0.00626590352982166437901050963041249032156690870097539982051818224342692673816
0.0817551596369260080022657645648472223743855278074353192726188588362942237643
-0.318615262410118834349648037127504221987733023012128959820205446705139260702
-0.69634891695384220339097021502351875544927105819714897459442909897874853467
0.0858089419510361203215824842875896492281213648945341579987654340998222601728
0.283362997384537511612232964963137045024575127215957072929562877440827957849
0.182553883219601320544405346523472352771461204658481950790357017187094947664
-0.232781655523083442137614951218909429359757060574759913372740112603032969992
0.0251510730637526355112296020367621769843970647236700003756719171348697864532
-0.00828662992432176449566321443014532767172022745114052806692151218801499078402
-0.151840544033266139797039140786572149032607516853728865289871850832791027645
0.0180509938914624305769042440206652264398082543546944387857201720067783388228
0.876745969542376547658801193916045842755063376610116847454433839533220497268
1.12710200751211701306388638497839725359365319606120658665654261614881741392
-0.802615535859376330142992516738650839351890569168832802059112503687853195757
-0.128215281913070835900346534209373407490553955380630278822734657657911089947
0.195072948444866973055102071108219900994443211966348136902279543171472296237
-0.0513376242014215672325758382747416991849364653126451344652469187864396850353
0.00215582703578149803041312601924001917108477107197307986946088890791383184968
-0.00035769528629384143591457875554864292745439396191039139494998055040514732395
0.708681985074738154778781799888638425276354101476626312252302401669105778763
-0.105536094734879057910388028268128641506632221862086919209613461069622607754
-1.49767174090307978925617058035997801893615442828042923026707918491059251361
-0.269546182193940152919210401780402798913537972814221216158378478184974473051
0.879290918513566858545562810543964393444185110104778003873882203944081338034
-0.276479932254543066110774566408978408326610953386839948652060249155466024244
-0.0838572606777845335552198216178754646412442387469410135131222925646761899766
0.0333494915785114758063382685237020244287989556756834671228645177570531472669
-1.33831489873523882595010490945251905055512651480862222130464271542142048548
0.367379728525714323488121437334869124322267478506410020963071015538990095654
1.6887091227919776955380444659272019179954754978596306237472395124392392625
-0.61925691760440250437413403552786881378112534567706389210149044300761632118
-0.363037327554069600749394842248245555398747368407579281458845057908474275907
0.215184726835814871608050224465026730281825396645225246552652967884387856878
-0.0149991983287196086550930997535169581616457938202731525151849461499553070553
0.00279515930289663753275061009981854118455183475063165780590604786343268607898
1.28153018069503197114172912327147336153375618497152535147781215937462465103
-0.671228000201091863929294557169010569128266448050432982921185855614919035075
-0.82779776081018376397807879016213667406112721077043251507137479927826455916
0.539822200507879810511832787155710838862572984100937349025634458696853902281
-0.0395275143262987404217386755007801978434276493109252247168768891056358251458
0.00296237840949785681560038720867863929378115147322915200080614414498971796423
-0.682430326960352429300967888810653325497177299442945361999637217555858549367
0.518791213749571644455703180769670494604690623723490296448672124969963262177
0.0261944345242948501526675797889294642251179242418105343030196710311839668719
-0.0830387846171750491890197779041398804691579403633230148348524470267450804389
0.014684938158625876349763382413331759034458319993031401852399406938330102516
-0.00286419737917811241678562541747515299605445789277772923398383203975775415216
0.101652313426518091276985917938238163370950143009522880489253536629093121926
-0.133645346999314488576915539290587553387230604578218579230306297272237005616
0.0798745278989666889604665727271858012774404828227785813091710614994152348003
-0.0238512249976491325327924486902074723498715062054038333875882771422402828372
0.0545787207630168329608662476886504464246026602528218017305313318818148281876
-0.0110163215407687955640920532760010702773466275372235866014592841490258703014
-0.0013309889791502089513598190967299700975732185183891490887815727682544476141
0.000315078669453826366697614283752870618604558140172265129278735252670621147562
-0.014634769416205721496940970713235862626504213031239255962948655883165046718
0.00498500928578926392660427089495224482852327815619895141101631640311128734997
-0.000546757969800939888316858018677636534683670141827508820011899681671775707777
9.58087453228217516664775501974358095159648621201230689819790580292706546639e-05
0.0105349864887911002139427345516066518253805275195768172944739029456490773557
-0.0234058087182083370774428440242446628979332872216134095166045529148543719049
-0.0430725732452752600500184464766448677653457340219045181794171007560957299929
-0.0460987330279001266277302502859852580118977382294360556774286957685378676236
-0.0166967437753366041522935448527990781208704495105138905478865130681977013278
0.0841997039096539406603091738868548943575860364164284861320718678749583755273
-0.0370114297109191263288754601371577358537171353600697903820630077419706122693
-2.91053252013416948209667449783868010466144898807607537935563498395070951903e-05
0.00180784542342134700728046792335255334616490586314988289207237221027675591688
-0.000545163283528962680043994813176804703048707664974300624663750594006753923426
-0.0146424608984805757694056453420763076601958485723129807975842589244851422543
0.0803703951653246706258222710553720517049626776030340053179356949718327857768
0.59796992154382221471873213830968816742646212138659378025828415642411947942
-0.431408179059815559201232671511563931160194651742043701156069070269708191538
-0.226659880159916167107506503412370446383013558286083012971635847216438075958
0.00429597302075740308855583547285301732616804406008117388690473062706530209594
0.10486868215164332172951290951226701419180897053641572301205468148507863853
-0.0387953682799483691886914604514968023008782924661294382306163380720030808713
0.000619053552983783978974410986098213374261769849679201382661240070769899268391
-0.000104290649880410371174387192376533321704740095787545909249813261033974242743
0.00586189967756989967364173345618409624670603226850580875388444674319252791773
-0.103546544039254334209671866102521666626600947197306977972118313945151734184
-1.00341435725931105809148736256517210406212504522707358239067724371198569524
0.771285653106632617758037530735826888200743520956006229124786065493337732005
0.27686854254615440724088489827130666009833782821350033397707166706948580411
-0.147006302161581848734542177154506674389859702396454355080979600789949645782
-0.00385228210457934713776983838642139026891515099388751361157013766065626161425
0.00225560710714354710072151676833078533199918918038696198815832273662974984124
-0.089916806781546021014660003312920143866291099620831536023801119293580827376
0.239350887032571423692882784322289542697297766114772773978954022180643165302
0.579134202569441218068685475188088895515264913953826860288681591244420706122
-0.449338033724982631648796879375866370941939114482609731081526294516385990532
-0.0267892346216407592134590004394254313926868088430411233387729115187967487294
0.0340356147835216500791708201141581554151328336378695037197013150091991379926
-0.00336996520912919049707369753265996039479422376606617817481542293424897361045
0.000587593388181345054174709510550583487331511564795234988730646357383553686078
0.0616035336864476678483711060469523861683084717842273538815011185906676463743
-0.257950677897021476677883306285561131288849703524577764181908532493130838246
-0.00843284533917346456519736351001379316252970533100234111919413675510092638874
0.100182313172073755940802826786102708900043197283372780031793918451622252233
-0.0501538542359376922198091161462135741050417128456165279079229187468389701802
0.0130236828176751862052188238490361591122926321218915491458798489208881548477
0.142576891199772263740544704788271471970607295558927891232706668169180707087
0.0462739642073620083840551144417259146282287398297850325586803427010905442004
-0.146969780124930150220936406579559192880894739385443984600596305732624479971
0.0378906522177015041089763014175208759888981136065899011831900996413634379719
0.00125807101826970480111239115250474014456740135686701346884018425524324000884
-0.000243937625440302962654284556282941225654453874041914771579581037474123276025
-0.177966469308011551179340649526428992878029619698048293248090229523623282432
0.0515214496464892416094080169353747468918811186202815624025648203350524329644
0.0355019647727081243636856427355991115429648390977245880583053710094640001002
-0.0104506037120039708158743509730059867187169665417744775309451976314579793809
0.0583229938683209326029442741508858590812961690616752330283654433034611635426
-0.0209593490794770349838533165479220022881802021790438547261518170048668665767
0.00145642489171447600110445872612224699924156785081468912186951004100438977685
-0.000239702010445903362558321877816542540213698365472004297498302095342745578912
-0.00205655047283639975220909764225088410300442653314051028408786914985417070153
0.000838466676949867320158162691506385337923158639184774943647110476525074011386
-0.000405372468774358435081564195697727963187898632160193862348869245705570084223
6.94659229892817809137146756908796683454557749399479907239920225911769065287e-05
0.012260961893254354387530211204235046935935723653704652551402502534468054704
-0.0107463940463083981935058266765025251998533992342422078915039547827600130446
0.0391627052322869453876830811847017202062817080071965813580389449324725519752
-0.0443424831297875285924688853767029397053953049398650043197868106420376093036
-0.0514686598382025995539714062802001545981668281808244335195268048617553398022
0.0196869714531965713272142900416808065596413374646878326127209918292925925763
0.0057605405021265367694569799667104543908213071286972053556060333445714935467
-0.00241754435784587037273808823044168273149422343956855993799919868132728530225
3.17430566650071038715984878479005234729316890996527558320764162451934100903e-05
-5.07117169273471132628730316645737426784000985486480349027043233362079692426e-06
-0.0470459683206263318324200506146130141369721354015272744216057348356110077942
0.0396297299243054049112616705989754968977203473663803628422825776033880187481
0.143600904690021241978231396455179396188930589190583747556975409486607858368
-0.0438947085980676526750670555568254716967570549477230589330268377191471485413
0.0487701978915357412544776843675984192813111504824537381289298141833244620305
-0.0305618444283108328284835190531546867595032362125717868622285505975743973399
0.00491610215526686978879534261700846921187238567468116266831857424971336477714
-0.00111238658640571424405865535748076040831957748236077189915014211487402210269
0.0672712818377413816830567470166460493197738104556488710848997617193760228823
-0.0341844714997332144468527109727410431145637191908500489635766408110571038682
-0.27511575420864514416638914027102677783240216160073810360673606373576689095
0.103150907427166782692348282407440527740046754271840388417977174033592874434
0.0308237805417895200921949143194172534227908350045969905651965765642845265611
-0.00753338823429871505374536660855734778894690305161353885879595977907450739259
-0.000256231841438784719909485784081840636830639568952524528112134571003617694502
4.33833486651143347460901302974365377330242175265528088725353873783341392188e-05
-0.13464652947205679796683808688135714442253444005197794338157725201828478394
0.0584352087868732163714931941786450588657987162672293753321894202563373243366
0.152437566974058755982938948302104256592687508910832167643936777665316069086
-0.0500284502685205815533021554824025847624639140559891751190185158119252869875
-0.0104746594119971660044074231607187414908060786750137755230666796734146661954
0.00276089565041059040005928010684152809166794187584035711971238579048519659513
0.146936453394332352655749184525511376483988041966221944122515052121219137904
-0.0670396777994506936776217829553949352414147914389415416766072915951514170214
-0.0491413357859359165626172586655987214490370647582393301860463559410813606787
0.016970477158682326563997206915182891847360385153990213947117930218669886592
-0.000554796080433972439237769460238233223832579482747320723013229926242954350506
8.62351259162155063466692671204770063124282597398888033228590867202686338299e-05
-0.0515853970450645395298068435150747042273243111446854636833555297216035497381
0.023802866909730959971653069299871881977093947031009019116224694227068373953
-0.000529022974138761717588282171011890974723376202239310856475433824445419474137
-0.00015516856846076040299064790643524347232077198710337149382656607056760751
-0.000867742560921625785779804671118336432935372376628234234089598472337709752885
-0.000941962674328010069853899631065364520628869276026919053743271499605129749735
0.000600021694234520115717280504088643786742488195480107925095173426445174763171
-9.65952291677785291246424596526880555976023207858375948178520583867081435077e-05
0.00252149901203620768973829141760936886466524140687704891145737979662242489777
-0.000566361477055285469387922307555013942025479370676632961597511934404016655835
-7.24385046872316822974250969885223313879893388331342125266987353745571191608e-05
1.20129810744667243863093669242664278214991544700900391923533427091517164437e-05
0.00435053618613841339457591694059127296585140748285131014564582439018848963993
-0.00258775005252162292181229246175727459644227506579232239495140665437460529569
0.0199475501562827707517667750820444434954106139854092630167672028859218396566
-0.0104624586347894166333507980843063524148700368111681553946747161283909426416
-0.00196904630494874380119292881358623232320405679630684134285242507969767417534
-9.21537062728973367369167034047912126833687603395750611925335478621608871780e-05
0.000353298763754710568824950317148476989248339744106863176582969111725044723107
-8.11773911773867125458728145460003634402802302219553388881275433906776894874e-05
-0.0155528549375700351453290121913240368056322578463083732084132657450816793534
0.00882701042549651184116644480051203123891009730487055372263685408577619023888
0.00218916372402022599799743996939660694758226958130924294269916198396870004817
-9.29569017476007837883270662876515357078312917220961093232349056842918334969e-05
0.00816570835166943007284601360994866924928553530175779587815442658671641762958
-0.00244594542276209865955884998191696664276615872439398461323670390233566563007
3.14405519584729330056666025471407790955082323652699035939558955137335298711e-05
-4.61346343685851555068945948099834980368077010671356139232992351741364344897e-06
0.0078204060816721031367290915047065444003268446660108470261157586371245514744
-0.00252931559281325898639632195728444713873630641262120976270550724431235048932
-0.0152730122917159912023352724196846873042689289335659150852749265138684105826
0.00416482423984004829371515297628012058735036841413247214176280040967128124055
0.000159612172805212983577632373442250905445556612724842957019631822464121948575
-2.72859288471736943784356176914162669561768761168146791939592946362918295294e-06
-0.0101038533126506484223295017572076522941708217877619685034725029560635574974
0.00202924203848313679675918267193752467084448525962918325729023470495749862894
0.00471819960521755232195305659581597840206628346887808626827192152438084358187
-0.000888861976470346205707046616590681700690841195746669776566114989452632064359
-0.000116015373030928487262659477884176295699028887054942271405354023258627391363
1.77065599766874729049014627495411268051189995807839646875050011670639067913e-05
0.0134675360106854539376411204655199868710034720885045395398376667718397456113
-0.00382607899472636400731203086257793974094067541720235064235152777387090520729
-0.0018463031493502510248573502302908894139182307499539697725034239731186078328
0.000401803036963935018190509179934844289229917299723033774599018538865858670731
-0.00458656337803520915443506469524427074946698601726647726947014200315095337345
0.00125493148662043790090496845162208849230842773344430751579667386662349961313
3.12121801552940233029639071836194895756403877852017620372935031082344376091e-05
-5.06724944505890570318631013642011563188964494505985739795675581036077536849e-06
0.00033149655106654519868380310150695399652099773548772217766242470187007550828
-8.14304112266579642894278473464742601802329048270181055803802535461869587934e-05
1.59487536243777221467265073235960027322914632186016999237103029901958903197e-05
-2.35264727804598148291170946251710053285645012937837513274250974427249417804e-06
0.000823373694731892066101970673628655110005517609954620091634398585229874804521
-0.000367262879313410164209138347935637594550825151957662347747539277260850470176
0.00283956248033397615940982615794506295504136545007378405662810201636511207585
-0.00109109145639112062842900960041682536203916433071504293511144141640478389222
0.000231864011646632308102349658983670424238010595385692593394064898567322253271
-7.55767235325754331087013479636344481404464227434312720791947075062260366695e-05
2.31959122901171743509789206745772382852501584747028779991566357986657530587e-06
-3.36353484669201278010119938231896887703229130411749947852521772842981141202e-07
-0.00270682107023375696925281150547573784322973812646644497453137818472252328514
0.00116810145115520045015199325080267914670826145292830650736903261209070273988
-1.42598415511823050198817579339817372320894539059062446571250791398577506808e-05
-3.43764916494045260686043056054995871289264081357174383627315993927539101119e-05
0.00019820129697425452755914917273300637794590416193245122773004151589888898866
-4.04133925576228731960355701942757840188438054717340502904800074564557555813e-05
0.000338706365218424622152606596055417979059971228645909316366559592117671428604
-0.000130041115495387040342729605436465870087684441170147468272010566504342633881
-0.000344085214936990200851757894023004089832820956677502061388715870387981566292
8.50983799937408153308676412768934841592129781798529755988210367550665026802e-05
-2.47814129786098487475427979875880201657637445392798068365167470953350288466e-06
3.93495200104893104084777241850416842020587206817010449366694299663166875233e-07
0.000202194299713888393548759301150969984245963656311071194782105071613704214852
-0.000106607576151905629118578328303579782769927273218135230543811823065541900722
-1.46165566768400922341314924189848876799720352917012514438923069375862329630e-05
5.89366069582658626784360445219122591090707509660666780052646284050747458501e-06
0.000279608371013045815531969908496930174248996916787418121882221160478870877559
-5.56632145806483734675954055108328375341765916541615694739238027358714646227e-05
-9.83608608871945153818925521604887596462511840667422092962101053990471638212e-06
1.40628148480311794057189571985545227779225446286160310431602265534725191169e-06
-8.21810764363574256878556554487639924120341929364625747239201399287671371685e-05
1.61491233941084601133685406146678744113936698826512660333276258335881490636e-05
2.69268815809644618152821561417240543266180205485255646274270914555338507080e-06
-3.94945030817802589192189555343680291180535135411780512224691784133409496532e-07
8.19270783790205161121309984202326699978278662593628758697969523682839870250e-05
-2.87340235420214676392437435973625141277791825219256888003311620577101342036e-05
0.000188075250189438920493684046255631284780646471228325362201149451565108318019
-5.56125819701147896267192185709445440096010528212677918547290756371224625068e-05
6.66501375264267955258329855761568739419631075516170099863261556082845077967e-06
-1.34592626304418721204325078665435477166974916870163559225463120728168819035e-06
-0.000245683617648698785162625517722493608939018650207018347798315510574911041173
8.02531783362323858018679636450271147598091842759640324033055999422680956099e-05
1.51295509980765611219667854991241993803354153471090054353445072424292054126e-05
-4.44091823396730787459827082376272283860360655937601969594922569794877324185e-06
7.67530816556657676939014481326689114083134108129466552794477296157801476275e-07
-1.05398440271195948145237273784634702555651845110139042323562743164559284755e-07
2.71139590956975699716298982484522133590876122511134713228274338883351543240e-05
-8.90181539727850252326168438555947786512826232614382078472438801618979361947e-06
-5.20905581630714088840960686388388252277236369245762957388039302954932406532e-06
1.05332898769122290486519733303003999168938407699443949848813146116020454156e-06
1.84574316633755215588126389310675339052652892272137710302501011417644680732e-05
-4.56389776392657033583618019525351726724065521589620989501585691537637302812e-06
-2.79386955982924768859012618706648528839006322873702156966442452992830297760e-07
4.00743173925477260450406709206228322279579699155844973255846136524617008893e-08
8.20128756859244169502470124396465418160888698956196327729372463195102572583e-07
-8.78734376894705298655262636838306442012959382614078261916288516769318768069e-08
-2.76097617077353481547056710993360084234656495338691767816624563526648163135e-07
3.77743049644954517566225334389059334634646059830136427510344449012973160708e-08
4.25777367507053912020829001237087973032142431659917242589911173269404461548e-06
-1.24241619657008620443474653563801031099313099558601109037477493408019013284e-06
5.13397858183974286136776183945434426412863290535805765976337248126449157644e-06
-1.17347693959360762495428206652484800328100513663416876248993785375186209715e-06
2.32507000415850830523505621400299675502698024316769066460648741891594601232e-08
-3.11378448352937480293998871967528562512048401588500998996036487903062183458e-09
-9.69203676598281770456438822170987278574017089882638294419965390176833866078e-06
2.48353470276294536240512839790337074678725623290276357471889384038867933625e-06
3.14390901609092537800551634966454321625139898218801910079687564633799162510e-07
-6.10014265775803561594353450027665611895881081874207976333632984767993482031e-08
1.00120599461288766109720006275652914118105394279106790297691789740763649470e-06
-2.35438879245572455647524309952679403599486586186037020021061103466531690979e-07
-1.99629647607837764631766771669559863813302357621177954085413794479648327598e-08
2.73939860955858724100744192381087100088232507789174119780834524337255448142e-09
2.14150165488655914882074471532612037580429278962974151402298243725119123636e-07
-3.88966498371376335567419706304334638025764989154313818132719245572849420231e-08
-1.87453484916372365684531206012951952291350865299766678742229431088947190297e-09
2.75482784322143839495584796367800338478809465234119151720643069013160760386e-10
1.20994149061193185726229875597348304654328343685666922367669382177665089089e-07
-2.98892396816248144765141871269623996078117126419484888909293590951511662050e-08
4.51538859666940655475975432679437255335094054649488024750584098723115232951e-08
-7.92259232107881557185680932987325549188647296441143413419929823579791370020e-09
-1.53377822998394614843700820885086674540494738777359203090777092804143607433e-07
3.16249125469940285446384870164977120045086951149292306082410299071042278912e-08
9.20546701258036854902440705353502471097997880873105605676407954374903720011e-10
-1.21867572602040055422531016457602346813589646603674269720700539264768141717e-10
9.53319183636030265790886765053303474541946200016219985981799287341928556620e-09
-1.66828450744490419391665772053304364931876623669301757254410525687603384041e-09
4.63675257886649940519227315339972735090815206196945589900640009408054496469e-10
-5.99560949054646483458328787697155654580863445706582705233843872179941658874e-11
1.72445212048586747094083515932510892147729667264763449254734881344888470361e-09
-3.54333205931773440763420351961208221970425205287452444281125687062319247990e-10
7.81821772467309168035006767342205719319685842887119432083155539285184547466e-11
-9.77007602292388763248862741123612833701651322983057642463084275609841479838e-12
-8.47138231073081779997320850444224220070374369139801760430127256737082132661e-10
1.39599108753594081826372454095862507772562756289199706944783993497125521178e-10
1.55703561160204256554475431338867666479234335160988812855996726457797706020e-11
-1.91310466494890738020898346703832471135025613432429306642562482069644846749e-12
9.50815919844006950569348539697611171238374628759239168414751085001009856404e-12
-1.56962965076612781364947810382898488738740882093795712888347620995269271435e-12
-1.04416893944520306749728693802838780552198105871128845560870601092284093210e-12
1.26596693210337950507038557524284313450549154172079357439999427005055790951e-13
1.17755270770002019808301673326798574287960118120237768944693782475127439063e-14
-1.42583105557323627066736909165620311434466264673580112055559687638865859598e-15

